Bootstrapping "black holes" at low impact parameter

We use the stringy dispersion relation to obtain a numerical upper bound on the radius of a uniformly absorptive disk in a six-dimensional gravitational effective field theory. Near the boundary of the allowed region of low-energy couplings, the bound is of order the Schwarzschild radius. The dispersion relation connects those couplings to the partial-wave spectrum. In the calculation, we fix the eikonal contribution in a specified high-energy region at large impact parameter and vary the real parts of the remaining elastic $S$-matrix elements within the bounds imposed by unitarity. The real part of each element sets an upper limit on its absorption probability, so the radius bound applies to any unitary amplitude satisfying the same assumptions. Near the boundary, a strongly absorptive disk of the classical trapped-surface radius is excluded if it must extend down to low collision energies. Raising the minimum energy lifts this exclusion. The angular momentum at the edge of the absorptive core grows approximately as $s^{0.7}$, where $s$ is the squared center-of-mass energy. This is close to the $s^{2/3}$ scaling expected for an edge at a fixed multiple of the Schwarzschild radius in six dimensions. The corresponding dimension-dependent scaling also describes full-amplitude bootstrap results in nine to eleven dimensions. In the extremal spectra, the band's outer edge stays at roughly the same impact parameter as the collision energy increases, about 5-6 EFT cutoff lengths $M_{\rm EFT}^{-1}$ at weak gravity.

==> anc/20261124_ancillary_sha256_v1.txt <==
7c591881cfe600bfb7b3fb70fe4fe30776f71cb6ae92585fa4e96f64e06b086b  20261124_arxiv_v2_comparison_v1.tsv
51d49e8ae38df52095777c071a329fdd599762aa60008da662e76f8e0ff71fda  20261124_replay_outputs_v1/20261124_fig9_edge_replay_v1.txt
4231da4f0b011c942dede3934cb82a5c8bf6221938c79c0076d61be53e48ead0  20261124_replay_outputs_v1/20261124_fig9_replay_v1.txt
dcb7b74eac062148c70b8d9deeb359d1e2b28dc19567c97e9728584453f872c9  20261124_replay_outputs_v1/20261124_whole_leaf_replay_v1.json
20b8de2994cbc72261f552477fd3e3f9d7d66978e1ab64bad45a8a0f7bc6d451  20261124_reproduction_readme_v1.md
8daea4d28944b713c2e2aea82c44fe8f90d8ae7831ad3b93b28e07da06a29e85  20261124_requirements_v1.txt
1080f3d89ba707c44d1b371d2bc2994c0c4182d5fff41e520fa9f55bdebccef2  codesforarxiv/code/CANONICAL_CODE_MANIFEST.md
425739960e5003a9c6d1dadb4d6fee79ecf123b9828a0db9fc55809fc3797d4b  codesforarxiv/code/README_MAIN_PIPELINE.md
a4fda5cc7db0251dd5b01b52f6c54e527f659b8a87c0c498c7ed4487e50d6ee8  codesforarxiv/code/amplitude_difference_null_audit.py
021b92736ea2455f87441ab9cc0cddc3686f2f41fad8426ee38a95ad351cdc0a  codesforarxiv/code/analyze_boundary_morphology_20260630.py
ba10e7a91407ad0a088b0ebdd3a99e76219ecf07a2544f1a02aa020fca95be43  codesforarxiv/code/analyze_carrier_complete_fad_validation_20260720.py
830fb4aafed29d47666462707472b6379f35fb562f4d3bddb3365dfe8468fe3e  codesforarxiv/code/analyze_continuum_complete_weak_refresh_20260720.py
bbd0e7a6fe96e8e8b50f784702921dce278dadc670deafb48e96ecc45ffbaa73  codesforarxiv/code/analyze_continuum_gn_cap_fad_program_20260720.py
e86212530e67cf824d0473f3824c9fa1a45c4e1bdc1f631ccbd3577b19293631  codesforarxiv/code/analyze_extended_eikonal_rs_scan_20260721.py
a267b3727eb4c04b0e9439bf77329fd76bbeaac85e865f7a8a897da036b13f78  codesforarxiv/code/analyze_far_tail_regge_gap_matched_20260723.py
c7ede243776c84a904e4ebefcc496e0dc77e0164e81b7df7fa5a601064796f6a  codesforarxiv/code/analyze_gn0_null_comparison_20260720.py
f4d888f358a72273e23083950a2b71f31af5e40908374bb3e515986f8c57647e  codesforarxiv/code/analyze_gp_side_transition_20260722.py
de4141d37f1fd9f852bee82abbb102443a25c0d40f9ad49cda36b4dffc9aff4f  codesforarxiv/code/analyze_hp_crossover_rotating_20260719.py
bbab3e56c1fce0a3aced1dbbf2f54ef6135e2ca0c0452b19dc5506f74efa03a2  codesforarxiv/code/analyze_k2_column_leverage_20260702.py
04ace9419b519c6d5a422cb0c993dec98e6c7b26652e54c1630755f890191230  codesforarxiv/code/analyze_literal_split_j02_gamma_sweep_20260718.py
ab376799ee00160e1fcaaa9a6fdd6aea4c5e9b632c7be04ad01fe99678810728  codesforarxiv/code/analyze_plot_strong_compact_residual_20260723.py
b0535feef32f6b2c707b1c847ec5d5dce2f47ec5dd62d23e44184f6ec4b44df7  codesforarxiv/code/analyze_regge_continuity_20260707.py
f035b8e4326e4dc0722c0d1209802d7e21054be012e071dc71eb743f6922a480  codesforarxiv/code/analyze_weak_trajectory_slope_ladder_20260722.py
80ecbd49dcbb16d4b0aa991d6339e1dc9f01aae24b0d2841bcd3b11bc6176e01  codesforarxiv/code/audit_carrier_complete_reduced_costs_20260720.py
748ca1a7ed53546ab5ce5ad04050a28e4623413e3cd1043cbb1e9a4704b94f44  codesforarxiv/code/audit_continuum_eikonal_carrier_complete_20260720.wls
b203536c8134b401ffdbf974616bc392bd3c82b27f3ec4277cf93789a9b3e5df  codesforarxiv/code/audit_continuum_tail_quadrature_20260720.py
2789d75315b48efb660d1434002efc2d83804419662756a7986809f2bb27f983  codesforarxiv/code/audit_crossed_pv_reference.wl
5809cc7a42130aa5e1d83769cb2510bcb3cd5c70b56f317ba01703a0e36d180d  codesforarxiv/code/audit_dedicated_hybrid_source_20260720.py
170eaf12c427636fdf7da7759cc96dd4c6b3ed34952827c0ba67ed1639d21625  codesforarxiv/code/audit_hybrid_eikonal_tail_complete_20260720.py
fe3db2339caa402093429f899cfef8f00d660ac24aeca2a759fddbe3b042f22a  codesforarxiv/code/audit_hybrid_fad_source_convergence_20260720.py
b9ad39e1ebc5d895379c738ac0a3ba87e423cc230cb07ff06736d80500b05c50  codesforarxiv/code/audit_k2_sign_threshold_gn_scaling_20260702.py
1b4a587328ad850b6d148d783ac0906af63ddd807ab3be1ad65ca6666ebe6ad2  codesforarxiv/code/audit_sdr_coefficient_projectors_20260624.py
ffafb75c6afd80946b6d42694ce4742338ea430403aeb44ed21fc0ceaf679a38  codesforarxiv/code/audit_smallgrid_dual_slack_20260630.py
c9df1bb70e13b3ceb0fc5b63c694f143b06d60279511196813e2ba9ca71fbf7c  codesforarxiv/code/audit_stronger_gn_wedge_section54_20260723.py
7e598e1f818ed6021067f5fd09a1f0e187d08d5d278ae1a7470fd59ac472d052  codesforarxiv/code/bb_blackhole_pilot.py
fdb105aeb00ee8c4b36428196f2c68a4e28694024c28efb6c8eaca728d3ebd44  codesforarxiv/code/bb_elastic_pv_toy_check.py
ea464e51af143a2e555f54861e3941388d452cd6652ddbbffeb96501d15a75e3  codesforarxiv/code/bb_elastic_repart_map_audit.py
ae74bf004cc35d443f558c2e1808682600f0bf33d10a77115142f19c4bc67967  codesforarxiv/code/bb_elastic_repart_map_certification.py
fed468d0f4faf253299124378575432c9222c60777f6544ea59fd91e3980359d  codesforarxiv/code/continuum_eikonal_carrier_20260719.py
6c21f57b0611684bb7e1818c9e93894ec9e20e6e61cf324820aef4f85134bb0e  codesforarxiv/code/continuum_eikonal_carrier_complete_20260720.py
e7475a03a35620b6ef6ba70682ace73f27fdb09648a25de173a1b034536d3908  codesforarxiv/code/continuum_eikonal_fad_20260720.py
0782002d56ddafda70ef18f6e25a3813bd74975569dcba4ff5d456f4486b774c  codesforarxiv/code/eikonal_sdr_gsource_pilot_20260619.py
fd745e2f614cbc094d6ce991df80030397d8f98bf829917764805dc742e6d32d  codesforarxiv/code/extract_outer_trajectories_20260723.py
981358f891b94002a8b73729fad7382a8b9ca7ef1dbb1c8014510df9ff7d4264  codesforarxiv/code/hybrid_eikonal_fad_20260720.py
af02a65d32e2a706aafdc7aa2ae61753b743157031e64b59c982f5cffa759217  codesforarxiv/code/ir_log_source_20260715.py
3bf00fd0e78a2c09ee3c139798ede78ce2ca2f60fe03f689baa5c5f80283f772  codesforarxiv/code/lambda_sdr_chebyshev_grid_dual.py
a8229f381194e9975d222324a878796408d21975a71587acf619166f899bb07b  codesforarxiv/code/lambda_sdr_chebyshev_grid_dual_k4null.py
905c86c4793b2866aca962cf97717e0d833a08ea2d33da662a6d0b712e983ab7  codesforarxiv/code/lambda_sdr_combined_poly_active_boundary.py
cc7e311ef51f4179ef4f11603830a8f6f3880d6b3473f9ef1a9a204f010e75b9  codesforarxiv/code/lambda_sdr_eq49_primal.py
e388a6c34fb39760b31b800777cf55f013432dfd5d1a9a20e0678e59d0d13015  codesforarxiv/code/lambda_sdr_eq49_primal_poly.py
f3a98398f575c67f9871440609a9ee1b226fcb4cefc5f6c9bf78d74ecfe0e490  codesforarxiv/code/lambda_sdr_finite_g_capped_hz_pilot.py
81a9851debe112e0410e674692be6bd16877d2a8b9cf2a4f7ac594653bdc3fcf  codesforarxiv/code/lambda_sdr_fixed_angle_pilot.py
328d2b8f5e438916ef7417eee1b611dcf14f99a590586625607b11735fb6af39  codesforarxiv/code/lambda_sdr_primal_active_boundary.py
8ed3118af032a41097381665e214d49852918d8a588effe00e5541017b0051a8  codesforarxiv/code/launch_carrier_complete_fad_validation_stable_difference_20260720.ps1
4f633b4036699171f2bf2345f9dab84d885d14f480e9d0032d57757e6430e528  codesforarxiv/code/launch_hybrid_fad_source_production_certificate_20260720.ps1
48622ab4fc91b292534884fe1d3512000bf23bbe9a69315ecb4d1eacd5c6575a  codesforarxiv/code/make_jmax20_nlu_heat_comparison_20260730.py
ed90549c20e794c9c2c742212bd21a82f00db884903998535fc891f3e18ccf05  codesforarxiv/code/make_wavepacket_unitarity_wrap_figure.py
2d4d391b1e449b543bd2d571a811ff69e01d93c708d2235d9247633e1d43454e  codesforarxiv/code/matched_exact_continuum_carrier_20260722.py
27dd8435fba6f47430817eadfc234a2f606ff3d4bbd37d29c772675cb4966fd6  codesforarxiv/code/materialize_hybrid_solution_support_20260720.py
2e3f20bfdaec0077ab5a7e0a94c4607754139604f7d784bcd9f947b758e793c9  codesforarxiv/code/noeik_k2_from_scratch_smallgrid_20260701.wls
d5f76a9698f3aef8eb5bb72a075dbc2fb3771a87655456ed94946d8f7d26aa90  codesforarxiv/code/plot_capped_support_regge_bh_20260626.py
f6017adf22b306cc2e4aaba02abefd9bc0e8fef616dd8d1238458b1836d6836f  codesforarxiv/code/plot_carrier_complete_leaf_20260720.py
b7699873247846dc199e215c9a9c4ec967c3d3d835cfc1bffe2da889606bc734  codesforarxiv/code/plot_carrier_complete_morphology_20260720.py
515b920a9f888f2eab88bca2b31de13ef34a78190e929875ea884f664fb50417  codesforarxiv/code/plot_carrier_complete_reduced_costs_20260720.py
6c946bb608c12edf98e6d2c59d6c79be91183ec1f120c8924be587d2105e5ba0  codesforarxiv/code/plot_carrier_complete_support_gallery_20260720.py
ab2af20b8c2ac88f5fd3f7b89ca87854829dae2f73fae366df9120119e502259  codesforarxiv/code/plot_carrier_complete_uncapped_20260720.py
ddbfe4d037973f23188145017677824a424c55324c0b68dcd1bea443ff29b2aa  codesforarxiv/code/plot_carrier_complete_uncapped_support_20260720.py
bdd6534e1f82f0ad25b638461cdb544d376a61af2a5b373b71b67ab15f58f4a8  codesforarxiv/code/plot_carrier_complete_weak_summary_20260720.py
341712a57e96ac164f5348fef3352e02b53942459f4c5dee01fa43519975401a  codesforarxiv/code/plot_continuum_complete_nested_leaves_20260720.py
e762c8206876245913d69f68e5a3889bb891e0d80808c54cc55e3f34fdf00a4c  codesforarxiv/code/plot_gp_side_transition_subsection_20260722.py
b26725e5ad92658373d35eb1ac580e70c1d2c7591003c57a65d3f9b54ed8b1cd  codesforarxiv/code/plot_handover_regge_wrap_20260720.py
c99c8fc260d4e6a33505c49a343745d161e553f87558a29bdfba03f0bbe596dc  codesforarxiv/code/plot_k2_column_band_projected_signs_draft_20260702.py
0f2764e1c91f6450692a69cd5b44b91b4316bffa6bd7b4dfe22bc0e2e06781da  codesforarxiv/code/plot_matched_high_energy_null_v15_20260722.py
40099da3f47693db82a971ca36c046143f46663750ccfef50aa0888b76e5400e  codesforarxiv/code/plot_noeik_section6_20260701.py
c108cf68f2d5c47ce488d2a1b1c3221a37430d6c57b20dd56ba3af2a2dd3ba0b  codesforarxiv/code/plot_oscillation_rs_linear_20260721.py
c47baa61c954595e6681be854c49b0393d04c867c6b0e75a92e8227a27544592  codesforarxiv/code/plot_strong_gravity_outer_regge_trajectory_20260723.py
69f6cf7cc234b9dd9155963c78bdb89d2710a13daadf187cb6bc81ed0270eec9  codesforarxiv/code/plot_stronger_gn_boundary_scaling_20260723.py
b75c882d2ba2307a7f6c9487d12224697ae2a7bd50b5f0e03c45634c6eadfe19  codesforarxiv/code/plot_stronger_gn_high_energy_components_20260723.py
8f718269ca0ffeb6d8c049b223ac3f04ce08381f8ee69656db0f5f4854abf756  codesforarxiv/code/plot_stronger_gn_j_sigma_compact_20260723.py
2f42564446343095a4365d901ecd635a5f4204267cebfd972e4756ad98230264  codesforarxiv/code/plot_weak_gn_absorption_with_interpretation_20260803.py
240826f6cd72072dc9be6099360fe7c439019e1135ad89763d36945e2968ee1a  codesforarxiv/code/plot_weak_gp_benchmark_v15_20260722.py
412b4383a5b71b6c6ca403f63e59031a5776eea8bb6a64046777ec2af3e7a6f7  codesforarxiv/code/requirements.txt
833ef79a3d80faf465e43cbd53719eb27b8811169bff0752663ae98adb90e7ca  codesforarxiv/code/rs_plotting_helpers_20260721.py
6fd0335c153336f7c861dfeb79fa0fb1903b75b1881a7c85cbdda325fe2795b5  codesforarxiv/code/run_bh_mask_total_caps_20260721.py
bdd53c3203aac9dd4168b075d5ebe2a6f21d3cf96916756e46a6f99c311cbf3c  codesforarxiv/code/run_capped_adaptive_lambda_certification_20260626.py
f086ca416a474b58bef7e45217b697d69d62dd63d9a41a89fc7f8be31432641c  codesforarxiv/code/run_carrier_complete_refined_inward_20260721.py
abe8bc949bb558a0b8fa33b4f3bc1b6b919c0953be21625c93a97a1c1901429f  codesforarxiv/code/run_complete_carrier_resolution_ladder_20260720.py
7dedc8c0afa5f44f2a06c2139d5ef729ec0416525db7f8c337d7d59e5d51266a  codesforarxiv/code/run_continuum_complete_weak_leaf_traces_20260720.py
0f5bfab0377222a04c610099d114f08eb36af84eb1c7597faa21ba095013ebc4  codesforarxiv/code/run_continuum_complete_weak_refresh_20260720.py
915eea4ecd05ad54d522970edc20564c9bc74efde2b80d487bd253f213eaaeaa  codesforarxiv/code/run_extended_eikonal_rs_scan_20260721.py
01da5bc55f6437e8dc8b9e65207e024c0fea9e0ab8aa093b5ca02b2c353268d6  codesforarxiv/code/run_far_tail_regge_gap_matched_20260723.py
7b04d8e07f5f000cf158959af76c19455412b8aa1482759c26ee0bcacd87f387  codesforarxiv/code/run_finite_gn_wavepacket_block_pilot.py
13765f6e73a2071afe5eb21f1484fd80cb758e1be6829998e2457cb2ea3b98ed  codesforarxiv/code/run_gn_leaf_scan_20260715.py
bb47dd5b3e22fba1e090460882314f8819dd289910341f1bcd7dd86441c1c625  codesforarxiv/code/run_gn_pi2over300_regge_bh_overnight_20260719.py
bbed3f56ebe7e778472a392b570c6b4c72eb8e4deef9912979b34670f0e16342  codesforarxiv/code/run_hp_matched_gn0_null_20260722.py
202bfe55951090bdb9bbf0f9fc07ec729a56099b942eab4822f8ea90603fb284  codesforarxiv/code/run_hybrid_handover_sweep_20260720.py
f1c109b75bb8dbf71f2ae259470b70fd85d0c5244de69514215c5cdadf8ce343  codesforarxiv/code/run_ir_log_exact_case_20260715.py
41dbb4930505ffee95095a4981112e6b24f66b09c8f61de4f72d6c0153c40437  codesforarxiv/code/run_literal_split_constant_gamma_campaign_20260718.py
4848a6a6821d2dd7d29f0bfda3b95872cae29ed4dc5ccccc63380f0467974c87  codesforarxiv/code/run_literal_split_low_energy_case_20260718.py
60c472831980380cdaf4aac4ae7033fe24921174c61dc990435f2b47a4c1a10f  codesforarxiv/code/run_matched_exact_case_20260713.py
159a7f986c2bb69e333e83f92abaa6c89ad4105ac70a322b6e43824ef830fe22  codesforarxiv/code/run_noeik_finite_cutoff_ladder_20260701.py
4f4e5e1ebc2b5d3b18ef479962d22d2684154172904f0dcd03e5f005736c66c5  codesforarxiv/code/run_stronger_gn_high_energy_components_20260723.py
b208ac8dcc04d64e015a838ce288e82785d0e95700323618a440c5ab961c8886  codesforarxiv/code/run_wavepacket_nlu_energy_ladder_20260726.py
8e5df3f639cdbae91a0fce8c7805ad6695ecc1eb93728b0417023f092a12543b  codesforarxiv/code/run_weak_trajectory_slope_ladder_20260722.py
22ad06387ec7df7ae98f61d37007c8370354fe0f543c84f3fff692610ae579fd  codesforarxiv/code/strong_compact_residual_lp_20260723.py
802396974c0e0f31a8b6d02c9fa3f27539474fb4b0a1e09846cc7a199e0899de  codesforarxiv/code/test_continuum_eikonal_carrier_complete_20260720.py
ba4d66e21e731865ee25fa3e60a072327a3428ec032b681502595f738d2586e8  codesforarxiv/code/test_fad_bessel_endpoint_20260720.py
2be3725c0ab041ca7422f300df1012b81cd33cbf84cccf5c9b6be05af623a515  codesforarxiv/code/test_fad_pair_difference_20260720.py
3ec0af38933fa7e1ff21dcb564c8eb16cab087727b06d1266a0a655f39823eec  codesforarxiv/code/test_fad_pair_difference_equivalence_20260720.py
7245d28d0a8be54d25decca3e14a18e81308f6c4382b862a4dc8b2a545fa239a  codesforarxiv/code/test_hybrid_carrier_bookkeeping_20260720.py
b57689295b243a6fff6d61dfdc4e1c860fd1024c17ff3f39cda581870c73f960  codesforarxiv/code/test_hybrid_fad_bookkeeping_20260720.py
c454bf7f5ee3662487c1c8fd0c3c650cb173edcffaeabd760fa386e6efd69279  codesforarxiv/code/test_rs_mask_bookkeeping_20260721.py
d07e67d9990c8c11995b4fc55cc0fb4896ec43d1cba49eea125cbca6d792b8c1  codesforarxiv/code/theta_k2_continuum_eikonal_lp_20260719.py
fa40f8b2aa7da0db43c7def087030d0cfedc3673901ecef302d63bc5257644a5  codesforarxiv/code/theta_k2_gn0_capped_lp_20260720.py
704fd461e6b646af588546a1cc83cacf4a7f56ce26c079de4dbfac0bd4b8412f  codesforarxiv/code/theta_k2_hybrid_grid_tail_lp_20260720.py
84fff95d11e651e4d422453ae723773176b665d663aa49025b9016cd41aa33cd  codesforarxiv/code/theta_k2_piecewise_hybrid_carrier_fad_lp_20260723.py
baf1281d19fad115d4a66d1807dd99a452d8c8a8352ad70de9feacc28a065693  codesforarxiv/code/theta_k2_piecewise_hybrid_carrier_lp_20260723.py
863f0e56108e05e2af1e37f8cf51fcffbfd704a561fe41f1087090ae49671c87  codesforarxiv/code/theta_k2_regular_eikonal_lp_20260624.py
702b50b201578a027063f65075467c6db0a77b10c1e3682711e2c8ba735eebc2  codesforarxiv/fig9_v23/README.md
86d4c6c86c5f1ee95bc3102c932e4cb4ab2cdd019b085eef5a6a0e59b2ff7602  codesforarxiv/fig9_v23/bands.py
6d054f42a5a871f8320fb5bebf86928be6db563167d0c45d58734c268559c8ec  codesforarxiv/fig9_v23/check_fig9.py
830ad1881dbb0a9cf169694375cad9e9b685b3100cc2577b832f3cb513439378  codesforarxiv/fig9_v23/data/reference.npz
a087c5709059b8c8dbcb744f7635cf2197d96007ec816cf4c2dd5f6379a6f5e5  codesforarxiv/fig9_v23/data/summary.json
6187a3ef82f3a543db665ae226b9f4e0b004b20f5cc5f297effbaf140a5e9a36  codesforarxiv/fig9_v23/data/wide_weighted_annulus.npz
ef1da92699ed288f6ad270a5ce5c2cea78ed1655f1cc5d4b876edab61b959113  codesforarxiv/fig9_v23/equal_spin_negative_x/quad_selection_conditioned.py
b16d98eaf990989260430d96e855b449f7c2b01c11e7b596c77e2e4080e32fdc  codesforarxiv/fig9_v23/equal_spin_negative_x/refined_equal_spin.py
1a31a34ff194248886a349a804e705ad96f79f6e19c98f13e053d71ef504e25c  codesforarxiv/fig9_v23/higher_x_band_check/README.md
2efc564c338932657aec719b48a70a81945f4b64dbfc4d7f66defd1ede792346  codesforarxiv/fig9_v23/higher_x_band_check/check_bands.py
d5de9c5ba8f57e6a5f5904dec0d93bd60517011371d85a51429eaa4c8afa8792  codesforarxiv/fig9_v23/higher_x_band_check/higher_x_comparison.json
006d3f216c22174f0fe9c02bcd4c0da6304f50827d704f412ab4fa51941da06d  codesforarxiv/fig9_v23/higher_x_band_check/old_refs/tip.npz
c2a585597140cfaf049f90cbb7b5455bca861a26ce0d9ee077391c44ca608d2f  codesforarxiv/fig9_v23/higher_x_band_check/old_refs/x23.npz
091e813334fcdc10bc42419291e57b819b3749871da62f64c1170c26a347ee93  codesforarxiv/fig9_v23/higher_x_band_check/plot_fig9_colors.py
41493ba167f11f55538fb811364fab2fe5c0f1b89bd7461dda2d4001f514d367  codesforarxiv/fig9_v23/higher_x_band_check/plot_fig9_x25p3.py
ef5587b6c3d6e36c9cdd7a71ae4f7e830f7f7a1daf13f4e7695a4926d3f73f42  codesforarxiv/fig9_v23/higher_x_band_check/plot_thresholds.py
f63ba865c1b6d6090126bc7b74b9d9d1cb90795e59c180285e6b3902fd7c4fa4  codesforarxiv/fig9_v23/higher_x_band_check/plot_yellow_edge_scaling.py
b50e17efde7735a7725d6bef5d58ab6b0c578529f999512c066dac7a225315af  codesforarxiv/fig9_v23/higher_x_band_check/profiles.txt
fbd2a9073615f4d08cf02cfdf646482b60878008d77be3ff14d15aad76e19a59  codesforarxiv/fig9_v23/higher_x_band_check/refined_tip.json
6c24cde5a67513be741d8e5821db1627c86ae598bffeef29345465b22b0c4757  codesforarxiv/fig9_v23/higher_x_band_check/refined_tip.npz
b04664bb62abf33318a975064d8b03c6bdbdca86ed2cd59695c2f0b43ca00a53  codesforarxiv/fig9_v23/higher_x_band_check/refined_tip.py
65d390b18fe891965111a801b8345fa6ff947f9c2bca0c0a188551fe7f75fe08  codesforarxiv/fig9_v23/higher_x_band_check/repair_cached_candidate.py
1d9d397d9783997b5bd8c6826a29e532166343ccdd882ad49b2e8c1fdd4cfa05  codesforarxiv/fig9_v23/higher_x_band_check/x23/dense_audit.npz
04720821c7a1d9acd5f5f49457a3ec54efba513285d656b8f7db0782a20b0ead  codesforarxiv/fig9_v23/higher_x_band_check/x23/reference.npz
50d74ff8691447146e312c78a51042cda69a34893c05e886f01e2433feb32b5a  codesforarxiv/fig9_v23/higher_x_band_check/x23/summary.json
b1293ca99c435189a0d39aeb75a2cb4162ec1fcb02c51e12b9232617cd2a3f2a  codesforarxiv/fig9_v23/higher_x_band_check/x23/wide_weighted_annulus.npz
2c1e2413bedec338d9621b81115828f83be35791e7fad9193a581011a9e630f2  codesforarxiv/fig9_v23/higher_x_band_check/x24p5/dense_audit.npz
f7156738024bee0533a036cce0c4800338818d4b8c7d6a597708455fbc797ac6  codesforarxiv/fig9_v23/higher_x_band_check/x24p5/reference.npz
2e50a6976f7272c60cb9fa44fa6b1336e91b57882962361511a4ec2943aef553  codesforarxiv/fig9_v23/higher_x_band_check/x24p5/summary.json
d7e4392336e0e7dd3e45fc2ac2b8562ea880d4b994dff17335824e71f2ccbae2  codesforarxiv/fig9_v23/higher_x_band_check/x24p5/wide_weighted_annulus.npz
175c2ef1f53020da82201910e07fe472dc89a1c46047658d918a0614db5c4bdb  codesforarxiv/fig9_v23/higher_x_band_check/x25p3/dense_audit.npz
e89d64474c5ddebb3ad850e09bd08cbb3163aa24650a17b0ed3ca7bef4cb558f  codesforarxiv/fig9_v23/higher_x_band_check/x25p3/reference.npz
60c4748f65526125f40cc870a40154fad50e964ad0f2afd4ff3762a4fe736720  codesforarxiv/fig9_v23/higher_x_band_check/x25p3/summary.json
def5b90ab76aee0d52ddb3604be8046d2319c4c8801aa59b11cf7ad0a70eb7e7  codesforarxiv/fig9_v23/higher_x_band_check/x25p3/wide_weighted_annulus.npz
622938bf44d5a1912100794a5b6c3f636c591ab18f7eb1b64de07cf3463dce4f  codesforarxiv/fig9_v23/plot_fig9.py
00d332ea7e75fe7958491fefe6d04450ee5657a1b1ecba8cd2d659f71c51af7a  codesforarxiv/fig9_v23/solve.py
c95e46fce593f5a57ff9955137d5f904af8a3fcca283fa3f857e333a808421e0  codesforarxiv/leaf_radius_bound_v23/README.md
ff3bce6dbc46d1aa500e8f002bbf5359d8580a09461bb80ed371e0aa6829d873  codesforarxiv/leaf_radius_bound_v23/audit.py
4ab9c78e6f1cd727b1530384d52f63672899c7a190bdbfefde77f0bb384a925e  codesforarxiv/leaf_radius_bound_v23/inputs/reference_solution.npz
32e3bca56eaf6b2bc0af8c75fb12f91727bea590ce503d725f401578586f42b4  codesforarxiv/leaf_radius_bound_v23/inputs/t4_GN_4pi2_maxX.npz
7707943da514b00cca73b76de273a26e58b298b8e4d9b51aa98c52f06259a99b  codesforarxiv/leaf_radius_bound_v23/inputs/t4_GN_4pi2_maxY_X-1.4177.npz
9be3751eaabf266c15b9014fe4b1b6f2fd1a9eefec8f8b6e59e908d532a9c80f  codesforarxiv/leaf_radius_bound_v23/inputs/t4_GN_4pi2_maxY_X4.2546.npz
08808f77e6fe6d73c4afd2ff4b3369a790cb2d48dfac6dd5d30650224b449d84  codesforarxiv/leaf_radius_bound_v23/inputs/t4_GN_4pi2_minX.npz
07851165e7e43cde7c7d4e3292ba856adaa06df909362e7a1935f90041a93e00  codesforarxiv/leaf_radius_bound_v23/leaf_lp.py
949f3d6adb644539a951fe4c160f6074c41e669ca96f358802d11e003cb4ce6a  codesforarxiv/leaf_radius_bound_v23/runs/radius_0.978000000.jsonl
21325d55fcfe6033b194ce2dbb1fa38b75b740903d91c6e0b3fb6abe9c524ccc  codesforarxiv/leaf_radius_bound_v23/runs/radius_0.979000000.jsonl
47627e40c2a14c0858e8bddcc37c76fc6e26bf475b99c58260a76815faaa3397  codesforarxiv/leaf_radius_bound_v23/runs/spectrum_B0.978000000_-10.87148290_-10.87075751.npz
63ffe6fde35a398479d5494d180b8403f34e050876c544d144a0063c89f216c5  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.441223858045.npz
d0ccc5210e70eae181603eac40cfb882475aaec47951e658b620f51e74aa3409  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.713339765964.npz
3311d7390e180d93983eefc587ed3ca08c38b69247f0f27b11fd146107af6a0d  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.847434353173.npz
f3b700d95ac7e08946eaf3042fe7b29d9720fd57c734360887ea130e0b86c527  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.848158697085.npz
e11bf7badd5db9e4c9005657520abd3ebbd744fc318dfe70953b8048ecbd8c7c  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.848869641910.npz
79dff8ac70998b23d7bf9cf16a15bbaa2491f11a174783fb5f5ac3458d06f254  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.849958241741.npz
6a650f4db4eec76c16ec7ff44aab33eab1a827cb1af4f70a689af5f9f87b6100  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.866949806715.npz
6ae17d0e77c5dfe5a3cb9d4e2e6fcd4fc6cd558f54d4a809f3072b58de129da4  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.867194176788.npz
3cd3c5c61eb9af9fa6a96ca1005839cb7ee6ead453681500186612918a01049b  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.868095596987.npz
e2f387df503d9e2b45b588904939c07b040ebf1aff35e6e6c35d119eb2b5568e  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.870350613080.npz
73faaa4ae5abf564f2a47ffb6fce021572221d4207ad8ee6e7ceeefea772ae05  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.870757505518.npz
f7e2712168e5e3a58dac5e5d89f9771b96ac8260ee3aa7537ca7e1d47d6dc2b4  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.870821054913.npz
db91cb726329587b3931d04cc227bc416c57764b546c1e434c351ccc04de30fa  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.871482899654.npz
3280fe7fa06da5997f29c906a9677488c2a48dfdfded4dbf9417c3ea64415a3f  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.872264431169.npz
b45913d2cc15165801a34658ec8d7a3212e3bffb7aab872cdd63369f0f75a715  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.873282444310.npz
0ce63199c5757b5f003f2377ce64e1f2367342753903f01117c8543358029951  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.876429773063.npz
52b5b431d27837c4280c87b7d4f0c1e7479d5793007b18d2cf1537b254a31d65  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.877445589884.npz
484646880eba65bb04d0f7d69681a08ef771bb2a0108fdf5e1848a8367edc177  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.878170384088.npz
97338bc9a005de01528e9b00bd0a1e21d51eb178446336ee61863dc263d18fb7  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.879969928742.npz
02acd9596c56412cd0e50c3685abc46b26a0f222f76b439925a46ade2fb472ee  codesforarxiv/leaf_radius_bound_v23/runs/upper_-10.919908783335.npz
0f9c62885d61493632cc545a5a10fef69632317fe07be3f13a3d09dd6a9cf337  codesforarxiv/leaf_radius_bound_v23/runs/upper_-11.023236158849.npz
3323efbe6470266bb6700fdb628d5e7c203f1eeb55799592393d1427a0bdd145  codesforarxiv/leaf_radius_bound_v23/runs/upper_-5.263510267777.npz
e0e0081eae8102a004460918ba2944544084eaf5eb47740277737e860dbfc930  codesforarxiv/leaf_radius_bound_v23/runs/upper_-8.npz
d06b3c8fd0438af31973cacd32f3cec06c2b0cfe9eac6ae9cc9d96dafc3b0197  codesforarxiv/leaf_radius_bound_v23/runs/upper_-9.766684649565.npz
987e5b88982f797763c0d99ccc30922420ee86f832f148cc32414e6f1b5c19db  codesforarxiv/leaf_radius_bound_v23/runs/upper_12.npz
b8b5c10424cf5d658ebbfb07e4250521d5154410637ddaa7d671eca5c7593650  codesforarxiv/leaf_radius_bound_v23/runs/upper_16.npz
8bdc0608e49c45898b325dc4703ceaee0b860a8d0c5dcdf87bca59f66739c9f1  codesforarxiv/leaf_radius_bound_v23/runs/upper_23.npz
eaa6b2aa9fd4e9b45d8908eb78451b361be2bb7b9dd445afdccfd34a034db3e1  codesforarxiv/leaf_radius_bound_v23/runs/upper_8.npz
902039a788706f8d42cf26e522ebba18c2ebad741b986a1ea9cda962576f8d60  codesforarxiv/leaf_radius_bound_v23/survey.py
4154ee82c598b9a0a020832c0b1c46854c933ffb1bfe7f926d6429c44dff0c40  codesforarxiv/leaf_radius_bound_v23/verified_bound.json
ded3f51a6c68805d3e90d5c201f453a8da757b2b2706da29876fd6e7499a84c5  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/reference_solution.npz
dcdc3b97eabc307452177d59d877ab25fe1ba2b0bfbdafdb35c5302e6cec5d9a  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/reference_summary.csv
ecfdd95d31e801b3d310edfe0358b2eab7240497e990b86d034c7cd2f507b084  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/selected_solution.npz
e886528c43fe1f0c8b72f32590db6d766638247231176bfeeadc6a24320dce6a  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/selection_summary.json
4ab9c78e6f1cd727b1530384d52f63672899c7a190bdbfefde77f0bb384a925e  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/reference_solution.npz
4fa03c9ec102f0bfefc788af105e3b0695c2ae609364511c2eeb005f65ce0aab  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/reference_summary.csv
26835b3babb5e7c2da897aeea135c2b5651a82b3d26159564fb3dcfaf5a4d303  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/selected_solution.npz
31d0ecd69b5ac7116007e89e4bd6d69fe24e7fdba31a402fc2a88b96d711e736  data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/selection_summary.json


==> anc/20261124_arxiv_v2_comparison_v1.tsv <==
file	status	arxiv_v2_sha256	current_sha256
CANONICAL_CODE_MANIFEST.md	modified	92530f976e75c82e22529d428f6215b6009ceb53bb7a743fc79e29f52362fd2a	1080f3d89ba707c44d1b371d2bc2994c0c4182d5fff41e520fa9f55bdebccef2
FIGURE_CODE_MANIFEST.md	earlier version only	bf218a81823e369e00303a004449d40403392b1295492e626395ea571ab9cf5b	
README.md	earlier version only	16f375cacdad72270c63778b0cdc0a19ed59659e0f1175f6250baf0cd4d3c906	
README_MAIN_PIPELINE.md	modified	f653ee8a4aacc3b014beb1165e7664f3e0be462c7ac3c3165dce11cec3b1b980	425739960e5003a9c6d1dadb4d6fee79ecf123b9828a0db9fc55809fc3797d4b
VERIFICATION_REPORT.md	earlier version only	5436c802c9ed5ba46e93a136fa2cdbda806baffbe7477e466cd640c3967a6951	
amplitude_difference_null_audit.py	identical	a4fda5cc7db0251dd5b01b52f6c54e527f659b8a87c0c498c7ed4487e50d6ee8	a4fda5cc7db0251dd5b01b52f6c54e527f659b8a87c0c498c7ed4487e50d6ee8
analyze_boundary_morphology_20260630.py	identical	021b92736ea2455f87441ab9cc0cddc3686f2f41fad8426ee38a95ad351cdc0a	021b92736ea2455f87441ab9cc0cddc3686f2f41fad8426ee38a95ad351cdc0a
analyze_carrier_complete_fad_validation_20260720.py	identical	ba10e7a91407ad0a088b0ebdd3a99e76219ecf07a2544f1a02aa020fca95be43	ba10e7a91407ad0a088b0ebdd3a99e76219ecf07a2544f1a02aa020fca95be43
analyze_continuum_complete_weak_refresh_20260720.py	identical	830fb4aafed29d47666462707472b6379f35fb562f4d3bddb3365dfe8468fe3e	830fb4aafed29d47666462707472b6379f35fb562f4d3bddb3365dfe8468fe3e
analyze_continuum_gn_cap_fad_program_20260720.py	identical	bbd0e7a6fe96e8e8b50f784702921dce278dadc670deafb48e96ecc45ffbaa73	bbd0e7a6fe96e8e8b50f784702921dce278dadc670deafb48e96ecc45ffbaa73
analyze_extended_eikonal_rs_scan_20260721.py	identical	e86212530e67cf824d0473f3824c9fa1a45c4e1bdc1f631ccbd3577b19293631	e86212530e67cf824d0473f3824c9fa1a45c4e1bdc1f631ccbd3577b19293631
analyze_far_tail_regge_gap_matched_20260723.py	identical	a267b3727eb4c04b0e9439bf77329fd76bbeaac85e865f7a8a897da036b13f78	a267b3727eb4c04b0e9439bf77329fd76bbeaac85e865f7a8a897da036b13f78
analyze_gn0_null_comparison_20260720.py	identical	c7ede243776c84a904e4ebefcc496e0dc77e0164e81b7df7fa5a601064796f6a	c7ede243776c84a904e4ebefcc496e0dc77e0164e81b7df7fa5a601064796f6a
analyze_gp_side_transition_20260722.py	identical	f4d888f358a72273e23083950a2b71f31af5e40908374bb3e515986f8c57647e	f4d888f358a72273e23083950a2b71f31af5e40908374bb3e515986f8c57647e
analyze_hp_crossover_rotating_20260719.py	identical	de4141d37f1fd9f852bee82abbb102443a25c0d40f9ad49cda36b4dffc9aff4f	de4141d37f1fd9f852bee82abbb102443a25c0d40f9ad49cda36b4dffc9aff4f
analyze_k2_column_leverage_20260702.py	identical	bbab3e56c1fce0a3aced1dbbf2f54ef6135e2ca0c0452b19dc5506f74efa03a2	bbab3e56c1fce0a3aced1dbbf2f54ef6135e2ca0c0452b19dc5506f74efa03a2
analyze_literal_split_j02_gamma_sweep_20260718.py	identical	04ace9419b519c6d5a422cb0c993dec98e6c7b26652e54c1630755f890191230	04ace9419b519c6d5a422cb0c993dec98e6c7b26652e54c1630755f890191230
analyze_plot_strong_compact_residual_20260723.py	identical	ab376799ee00160e1fcaaa9a6fdd6aea4c5e9b632c7be04ad01fe99678810728	ab376799ee00160e1fcaaa9a6fdd6aea4c5e9b632c7be04ad01fe99678810728
analyze_regge_continuity_20260707.py	identical	b0535feef32f6b2c707b1c847ec5d5dce2f47ec5dd62d23e44184f6ec4b44df7	b0535feef32f6b2c707b1c847ec5d5dce2f47ec5dd62d23e44184f6ec4b44df7
analyze_weak_trajectory_slope_ladder_20260722.py	identical	f035b8e4326e4dc0722c0d1209802d7e21054be012e071dc71eb743f6922a480	f035b8e4326e4dc0722c0d1209802d7e21054be012e071dc71eb743f6922a480
audit_carrier_complete_reduced_costs_20260720.py	identical	80ecbd49dcbb16d4b0aa991d6339e1dc9f01aae24b0d2841bcd3b11bc6176e01	80ecbd49dcbb16d4b0aa991d6339e1dc9f01aae24b0d2841bcd3b11bc6176e01
audit_continuum_eikonal_carrier_complete_20260720.wls	identical	748ca1a7ed53546ab5ce5ad04050a28e4623413e3cd1043cbb1e9a4704b94f44	748ca1a7ed53546ab5ce5ad04050a28e4623413e3cd1043cbb1e9a4704b94f44
audit_continuum_tail_quadrature_20260720.py	identical	b203536c8134b401ffdbf974616bc392bd3c82b27f3ec4277cf93789a9b3e5df	b203536c8134b401ffdbf974616bc392bd3c82b27f3ec4277cf93789a9b3e5df
audit_crossed_pv_reference.wl	new in shared code		2789d75315b48efb660d1434002efc2d83804419662756a7986809f2bb27f983
audit_dedicated_hybrid_source_20260720.py	identical	5809cc7a42130aa5e1d83769cb2510bcb3cd5c70b56f317ba01703a0e36d180d	5809cc7a42130aa5e1d83769cb2510bcb3cd5c70b56f317ba01703a0e36d180d
audit_hybrid_eikonal_tail_complete_20260720.py	identical	170eaf12c427636fdf7da7759cc96dd4c6b3ed34952827c0ba67ed1639d21625	170eaf12c427636fdf7da7759cc96dd4c6b3ed34952827c0ba67ed1639d21625
audit_hybrid_fad_source_convergence_20260720.py	identical	fe3db2339caa402093429f899cfef8f00d660ac24aeca2a759fddbe3b042f22a	fe3db2339caa402093429f899cfef8f00d660ac24aeca2a759fddbe3b042f22a
audit_k2_sign_threshold_gn_scaling_20260702.py	identical	b9ad39e1ebc5d895379c738ac0a3ba87e423cc230cb07ff06736d80500b05c50	b9ad39e1ebc5d895379c738ac0a3ba87e423cc230cb07ff06736d80500b05c50
audit_sdr_coefficient_projectors_20260624.py	identical	1b4a587328ad850b6d148d783ac0906af63ddd807ab3be1ad65ca6666ebe6ad2	1b4a587328ad850b6d148d783ac0906af63ddd807ab3be1ad65ca6666ebe6ad2
audit_smallgrid_dual_slack_20260630.py	identical	ffafb75c6afd80946b6d42694ce4742338ea430403aeb44ed21fc0ceaf679a38	ffafb75c6afd80946b6d42694ce4742338ea430403aeb44ed21fc0ceaf679a38
audit_stronger_gn_wedge_section54_20260723.py	identical	c9df1bb70e13b3ceb0fc5b63c694f143b06d60279511196813e2ba9ca71fbf7c	c9df1bb70e13b3ceb0fc5b63c694f143b06d60279511196813e2ba9ca71fbf7c
bb_blackhole_pilot.py	identical	7e598e1f818ed6021067f5fd09a1f0e187d08d5d278ae1a7470fd59ac472d052	7e598e1f818ed6021067f5fd09a1f0e187d08d5d278ae1a7470fd59ac472d052
bb_elastic_pv_toy_check.py	new in shared code		fdb105aeb00ee8c4b36428196f2c68a4e28694024c28efb6c8eaca728d3ebd44
bb_elastic_repart_map_audit.py	modified	b676a5e1cccce0dff5fa0d6863d466a8099e8aeb12d8b9232a339756280ccb67	ea464e51af143a2e555f54861e3941388d452cd6652ddbbffeb96501d15a75e3
bb_elastic_repart_map_certification.py	new in shared code		ae74bf004cc35d443f558c2e1808682600f0bf33d10a77115142f19c4bc67967
continuum_eikonal_carrier_20260719.py	identical	fed468d0f4faf253299124378575432c9222c60777f6544ea59fd91e3980359d	fed468d0f4faf253299124378575432c9222c60777f6544ea59fd91e3980359d
continuum_eikonal_carrier_complete_20260720.py	identical	6c21f57b0611684bb7e1818c9e93894ec9e20e6e61cf324820aef4f85134bb0e	6c21f57b0611684bb7e1818c9e93894ec9e20e6e61cf324820aef4f85134bb0e
continuum_eikonal_fad_20260720.py	identical	e7475a03a35620b6ef6ba70682ace73f27fdb09648a25de173a1b034536d3908	e7475a03a35620b6ef6ba70682ace73f27fdb09648a25de173a1b034536d3908
eikonal_sdr_gsource_pilot_20260619.py	identical	0782002d56ddafda70ef18f6e25a3813bd74975569dcba4ff5d456f4486b774c	0782002d56ddafda70ef18f6e25a3813bd74975569dcba4ff5d456f4486b774c
extract_outer_trajectories_20260723.py	identical	fd745e2f614cbc094d6ce991df80030397d8f98bf829917764805dc742e6d32d	fd745e2f614cbc094d6ce991df80030397d8f98bf829917764805dc742e6d32d
hybrid_eikonal_fad_20260720.py	identical	981358f891b94002a8b73729fad7382a8b9ca7ef1dbb1c8014510df9ff7d4264	981358f891b94002a8b73729fad7382a8b9ca7ef1dbb1c8014510df9ff7d4264
ir_log_source_20260715.py	identical	af02a65d32e2a706aafdc7aa2ae61753b743157031e64b59c982f5cffa759217	af02a65d32e2a706aafdc7aa2ae61753b743157031e64b59c982f5cffa759217
lambda_sdr_chebyshev_grid_dual.py	identical	3bf00fd0e78a2c09ee3c139798ede78ce2ca2f60fe03f689baa5c5f80283f772	3bf00fd0e78a2c09ee3c139798ede78ce2ca2f60fe03f689baa5c5f80283f772
lambda_sdr_chebyshev_grid_dual_k4null.py	identical	a8229f381194e9975d222324a878796408d21975a71587acf619166f899bb07b	a8229f381194e9975d222324a878796408d21975a71587acf619166f899bb07b
lambda_sdr_combined_poly_active_boundary.py	identical	905c86c4793b2866aca962cf97717e0d833a08ea2d33da662a6d0b712e983ab7	905c86c4793b2866aca962cf97717e0d833a08ea2d33da662a6d0b712e983ab7
lambda_sdr_eq49_primal.py	identical	cc7e311ef51f4179ef4f11603830a8f6f3880d6b3473f9ef1a9a204f010e75b9	cc7e311ef51f4179ef4f11603830a8f6f3880d6b3473f9ef1a9a204f010e75b9
lambda_sdr_eq49_primal_poly.py	identical	e388a6c34fb39760b31b800777cf55f013432dfd5d1a9a20e0678e59d0d13015	e388a6c34fb39760b31b800777cf55f013432dfd5d1a9a20e0678e59d0d13015
lambda_sdr_finite_g_capped_hz_pilot.py	modified	35620548659e7748acddc278396d52fa56b3c3ba4292620429b642c0e75773db	f3a98398f575c67f9871440609a9ee1b226fcb4cefc5f6c9bf78d74ecfe0e490
lambda_sdr_fixed_angle_pilot.py	identical	81a9851debe112e0410e674692be6bd16877d2a8b9cf2a4f7ac594653bdc3fcf	81a9851debe112e0410e674692be6bd16877d2a8b9cf2a4f7ac594653bdc3fcf
lambda_sdr_primal_active_boundary.py	identical	328d2b8f5e438916ef7417eee1b611dcf14f99a590586625607b11735fb6af39	328d2b8f5e438916ef7417eee1b611dcf14f99a590586625607b11735fb6af39
launch_carrier_complete_fad_validation_stable_difference_20260720.ps1	identical	8ed3118af032a41097381665e214d49852918d8a588effe00e5541017b0051a8	8ed3118af032a41097381665e214d49852918d8a588effe00e5541017b0051a8
launch_hybrid_fad_source_production_certificate_20260720.ps1	identical	4f633b4036699171f2bf2345f9dab84d885d14f480e9d0032d57757e6430e528	4f633b4036699171f2bf2345f9dab84d885d14f480e9d0032d57757e6430e528
make_jmax20_nlu_heat_comparison_20260730.py	new in shared code		48622ab4fc91b292534884fe1d3512000bf23bbe9a69315ecb4d1eacd5c6575a
make_wavepacket_unitarity_wrap_figure.py	new in shared code		ed90549c20e794c9c2c742212bd21a82f00db884903998535fc891f3e18ccf05
matched_exact_continuum_carrier_20260722.py	identical	2d4d391b1e449b543bd2d571a811ff69e01d93c708d2235d9247633e1d43454e	2d4d391b1e449b543bd2d571a811ff69e01d93c708d2235d9247633e1d43454e
materialize_hybrid_solution_support_20260720.py	identical	27dd8435fba6f47430817eadfc234a2f606ff3d4bbd37d29c772675cb4966fd6	27dd8435fba6f47430817eadfc234a2f606ff3d4bbd37d29c772675cb4966fd6
noeik_k2_from_scratch_smallgrid_20260701.wls	identical	2e3f20bfdaec0077ab5a7e0a94c4607754139604f7d784bcd9f947b758e793c9	2e3f20bfdaec0077ab5a7e0a94c4607754139604f7d784bcd9f947b758e793c9
plot_capped_support_regge_bh_20260626.py	identical	d5f76a9698f3aef8eb5bb72a075dbc2fb3771a87655456ed94946d8f7d26aa90	d5f76a9698f3aef8eb5bb72a075dbc2fb3771a87655456ed94946d8f7d26aa90
plot_carrier_complete_leaf_20260720.py	identical	f6017adf22b306cc2e4aaba02abefd9bc0e8fef616dd8d1238458b1836d6836f	f6017adf22b306cc2e4aaba02abefd9bc0e8fef616dd8d1238458b1836d6836f
plot_carrier_complete_morphology_20260720.py	identical	b7699873247846dc199e215c9a9c4ec967c3d3d835cfc1bffe2da889606bc734	b7699873247846dc199e215c9a9c4ec967c3d3d835cfc1bffe2da889606bc734
plot_carrier_complete_reduced_costs_20260720.py	identical	515b920a9f888f2eab88bca2b31de13ef34a78190e929875ea884f664fb50417	515b920a9f888f2eab88bca2b31de13ef34a78190e929875ea884f664fb50417
plot_carrier_complete_support_gallery_20260720.py	identical	6c946bb608c12edf98e6d2c59d6c79be91183ec1f120c8924be587d2105e5ba0	6c946bb608c12edf98e6d2c59d6c79be91183ec1f120c8924be587d2105e5ba0
plot_carrier_complete_uncapped_20260720.py	identical	ab2af20b8c2ac88f5fd3f7b89ca87854829dae2f73fae366df9120119e502259	ab2af20b8c2ac88f5fd3f7b89ca87854829dae2f73fae366df9120119e502259
plot_carrier_complete_uncapped_support_20260720.py	identical	ddbfe4d037973f23188145017677824a424c55324c0b68dcd1bea443ff29b2aa	ddbfe4d037973f23188145017677824a424c55324c0b68dcd1bea443ff29b2aa
plot_carrier_complete_weak_summary_20260720.py	identical	bdd6534e1f82f0ad25b638461cdb544d376a61af2a5b373b71b67ab15f58f4a8	bdd6534e1f82f0ad25b638461cdb544d376a61af2a5b373b71b67ab15f58f4a8
plot_continuum_complete_nested_leaves_20260720.py	identical	341712a57e96ac164f5348fef3352e02b53942459f4c5dee01fa43519975401a	341712a57e96ac164f5348fef3352e02b53942459f4c5dee01fa43519975401a
plot_gp_side_transition_subsection_20260722.py	identical	e762c8206876245913d69f68e5a3889bb891e0d80808c54cc55e3f34fdf00a4c	e762c8206876245913d69f68e5a3889bb891e0d80808c54cc55e3f34fdf00a4c
plot_handover_regge_wrap_20260720.py	identical	b26725e5ad92658373d35eb1ac580e70c1d2c7591003c57a65d3f9b54ed8b1cd	b26725e5ad92658373d35eb1ac580e70c1d2c7591003c57a65d3f9b54ed8b1cd
plot_k2_column_band_projected_signs_draft_20260702.py	identical	c99c8fc260d4e6a33505c49a343745d161e553f87558a29bdfba03f0bbe596dc	c99c8fc260d4e6a33505c49a343745d161e553f87558a29bdfba03f0bbe596dc
plot_matched_high_energy_null_v15_20260722.py	identical	0f2764e1c91f6450692a69cd5b44b91b4316bffa6bd7b4dfe22bc0e2e06781da	0f2764e1c91f6450692a69cd5b44b91b4316bffa6bd7b4dfe22bc0e2e06781da
plot_noeik_section6_20260701.py	identical	40099da3f47693db82a971ca36c046143f46663750ccfef50aa0888b76e5400e	40099da3f47693db82a971ca36c046143f46663750ccfef50aa0888b76e5400e
plot_oscillation_rs_linear_20260721.py	identical	c108cf68f2d5c47ce488d2a1b1c3221a37430d6c57b20dd56ba3af2a2dd3ba0b	c108cf68f2d5c47ce488d2a1b1c3221a37430d6c57b20dd56ba3af2a2dd3ba0b
plot_strong_gravity_outer_regge_trajectory_20260723.py	identical	c47baa61c954595e6681be854c49b0393d04c867c6b0e75a92e8227a27544592	c47baa61c954595e6681be854c49b0393d04c867c6b0e75a92e8227a27544592
plot_stronger_gn_boundary_scaling_20260723.py	identical	69f6cf7cc234b9dd9155963c78bdb89d2710a13daadf187cb6bc81ed0270eec9	69f6cf7cc234b9dd9155963c78bdb89d2710a13daadf187cb6bc81ed0270eec9
plot_stronger_gn_high_energy_components_20260723.py	identical	b75c882d2ba2307a7f6c9487d12224697ae2a7bd50b5f0e03c45634c6eadfe19	b75c882d2ba2307a7f6c9487d12224697ae2a7bd50b5f0e03c45634c6eadfe19
plot_stronger_gn_j_sigma_compact_20260723.py	identical	8f718269ca0ffeb6d8c049b223ac3f04ce08381f8ee69656db0f5f4854abf756	8f718269ca0ffeb6d8c049b223ac3f04ce08381f8ee69656db0f5f4854abf756
plot_weak_gn_absorption_with_interpretation_20260803.py	new in shared code		2f42564446343095a4365d901ecd635a5f4204267cebfd972e4756ad98230264
plot_weak_gp_benchmark_v15_20260722.py	identical	240826f6cd72072dc9be6099360fe7c439019e1135ad89763d36945e2968ee1a	240826f6cd72072dc9be6099360fe7c439019e1135ad89763d36945e2968ee1a
requirements.txt	identical	412b4383a5b71b6c6ca403f63e59031a5776eea8bb6a64046777ec2af3e7a6f7	412b4383a5b71b6c6ca403f63e59031a5776eea8bb6a64046777ec2af3e7a6f7
rs_plotting_helpers_20260721.py	identical	833ef79a3d80faf465e43cbd53719eb27b8811169bff0752663ae98adb90e7ca	833ef79a3d80faf465e43cbd53719eb27b8811169bff0752663ae98adb90e7ca
run_bh_mask_total_caps_20260721.py	identical	6fd0335c153336f7c861dfeb79fa0fb1903b75b1881a7c85cbdda325fe2795b5	6fd0335c153336f7c861dfeb79fa0fb1903b75b1881a7c85cbdda325fe2795b5
run_capped_adaptive_lambda_certification_20260626.py	identical	bdd53c3203aac9dd4168b075d5ebe2a6f21d3cf96916756e46a6f99c311cbf3c	bdd53c3203aac9dd4168b075d5ebe2a6f21d3cf96916756e46a6f99c311cbf3c
run_carrier_complete_refined_inward_20260721.py	identical	f086ca416a474b58bef7e45217b697d69d62dd63d9a41a89fc7f8be31432641c	f086ca416a474b58bef7e45217b697d69d62dd63d9a41a89fc7f8be31432641c
run_complete_carrier_resolution_ladder_20260720.py	identical	abe8bc949bb558a0b8fa33b4f3bc1b6b919c0953be21625c93a97a1c1901429f	abe8bc949bb558a0b8fa33b4f3bc1b6b919c0953be21625c93a97a1c1901429f
run_continuum_complete_weak_leaf_traces_20260720.py	identical	7dedc8c0afa5f44f2a06c2139d5ef729ec0416525db7f8c337d7d59e5d51266a	7dedc8c0afa5f44f2a06c2139d5ef729ec0416525db7f8c337d7d59e5d51266a
run_continuum_complete_weak_refresh_20260720.py	identical	0f5bfab0377222a04c610099d114f08eb36af84eb1c7597faa21ba095013ebc4	0f5bfab0377222a04c610099d114f08eb36af84eb1c7597faa21ba095013ebc4
run_extended_eikonal_rs_scan_20260721.py	identical	915eea4ecd05ad54d522970edc20564c9bc74efde2b80d487bd253f213eaaeaa	915eea4ecd05ad54d522970edc20564c9bc74efde2b80d487bd253f213eaaeaa
run_far_tail_regge_gap_matched_20260723.py	identical	01da5bc55f6437e8dc8b9e65207e024c0fea9e0ab8aa093b5ca02b2c353268d6	01da5bc55f6437e8dc8b9e65207e024c0fea9e0ab8aa093b5ca02b2c353268d6
run_finite_gn_wavepacket_block_pilot.py	new in shared code		7b04d8e07f5f000cf158959af76c19455412b8aa1482759c26ee0bcacd87f387
run_gn_leaf_scan_20260715.py	identical	13765f6e73a2071afe5eb21f1484fd80cb758e1be6829998e2457cb2ea3b98ed	13765f6e73a2071afe5eb21f1484fd80cb758e1be6829998e2457cb2ea3b98ed
run_gn_pi2over300_regge_bh_overnight_20260719.py	identical	bb47dd5b3e22fba1e090460882314f8819dd289910341f1bcd7dd86441c1c625	bb47dd5b3e22fba1e090460882314f8819dd289910341f1bcd7dd86441c1c625
run_hp_matched_gn0_null_20260722.py	identical	bbed3f56ebe7e778472a392b570c6b4c72eb8e4deef9912979b34670f0e16342	bbed3f56ebe7e778472a392b570c6b4c72eb8e4deef9912979b34670f0e16342
run_hybrid_handover_sweep_20260720.py	identical	202bfe55951090bdb9bbf0f9fc07ec729a56099b942eab4822f8ea90603fb284	202bfe55951090bdb9bbf0f9fc07ec729a56099b942eab4822f8ea90603fb284
run_ir_log_exact_case_20260715.py	identical	f1c109b75bb8dbf71f2ae259470b70fd85d0c5244de69514215c5cdadf8ce343	f1c109b75bb8dbf71f2ae259470b70fd85d0c5244de69514215c5cdadf8ce343
run_literal_split_constant_gamma_campaign_20260718.py	identical	41dbb4930505ffee95095a4981112e6b24f66b09c8f61de4f72d6c0153c40437	41dbb4930505ffee95095a4981112e6b24f66b09c8f61de4f72d6c0153c40437
run_literal_split_low_energy_case_20260718.py	identical	4848a6a6821d2dd7d29f0bfda3b95872cae29ed4dc5ccccc63380f0467974c87	4848a6a6821d2dd7d29f0bfda3b95872cae29ed4dc5ccccc63380f0467974c87
run_matched_exact_case_20260713.py	identical	60c472831980380cdaf4aac4ae7033fe24921174c61dc990435f2b47a4c1a10f	60c472831980380cdaf4aac4ae7033fe24921174c61dc990435f2b47a4c1a10f
run_noeik_finite_cutoff_ladder_20260701.py	identical	159a7f986c2bb69e333e83f92abaa6c89ad4105ac70a322b6e43824ef830fe22	159a7f986c2bb69e333e83f92abaa6c89ad4105ac70a322b6e43824ef830fe22
run_stronger_gn_high_energy_components_20260723.py	identical	4f4e5e1ebc2b5d3b18ef479962d22d2684154172904f0dcd03e5f005736c66c5	4f4e5e1ebc2b5d3b18ef479962d22d2684154172904f0dcd03e5f005736c66c5
run_wavepacket_nlu_energy_ladder_20260726.py	new in shared code		b208ac8dcc04d64e015a838ce288e82785d0e95700323618a440c5ab961c8886
run_weak_trajectory_slope_ladder_20260722.py	identical	8e5df3f639cdbae91a0fce8c7805ad6695ecc1eb93728b0417023f092a12543b	8e5df3f639cdbae91a0fce8c7805ad6695ecc1eb93728b0417023f092a12543b
strong_compact_residual_lp_20260723.py	identical	22ad06387ec7df7ae98f61d37007c8370354fe0f543c84f3fff692610ae579fd	22ad06387ec7df7ae98f61d37007c8370354fe0f543c84f3fff692610ae579fd
test_continuum_eikonal_carrier_complete_20260720.py	identical	802396974c0e0f31a8b6d02c9fa3f27539474fb4b0a1e09846cc7a199e0899de	802396974c0e0f31a8b6d02c9fa3f27539474fb4b0a1e09846cc7a199e0899de
test_fad_bessel_endpoint_20260720.py	identical	ba4d66e21e731865ee25fa3e60a072327a3428ec032b681502595f738d2586e8	ba4d66e21e731865ee25fa3e60a072327a3428ec032b681502595f738d2586e8
test_fad_pair_difference_20260720.py	identical	2be3725c0ab041ca7422f300df1012b81cd33cbf84cccf5c9b6be05af623a515	2be3725c0ab041ca7422f300df1012b81cd33cbf84cccf5c9b6be05af623a515
test_fad_pair_difference_equivalence_20260720.py	identical	3ec0af38933fa7e1ff21dcb564c8eb16cab087727b06d1266a0a655f39823eec	3ec0af38933fa7e1ff21dcb564c8eb16cab087727b06d1266a0a655f39823eec
test_hybrid_carrier_bookkeeping_20260720.py	identical	7245d28d0a8be54d25decca3e14a18e81308f6c4382b862a4dc8b2a545fa239a	7245d28d0a8be54d25decca3e14a18e81308f6c4382b862a4dc8b2a545fa239a
test_hybrid_fad_bookkeeping_20260720.py	identical	b57689295b243a6fff6d61dfdc4e1c860fd1024c17ff3f39cda581870c73f960	b57689295b243a6fff6d61dfdc4e1c860fd1024c17ff3f39cda581870c73f960
test_rs_mask_bookkeeping_20260721.py	identical	c454bf7f5ee3662487c1c8fd0c3c650cb173edcffaeabd760fa386e6efd69279	c454bf7f5ee3662487c1c8fd0c3c650cb173edcffaeabd760fa386e6efd69279
theta_k2_continuum_eikonal_lp_20260719.py	identical	d07e67d9990c8c11995b4fc55cc0fb4896ec43d1cba49eea125cbca6d792b8c1	d07e67d9990c8c11995b4fc55cc0fb4896ec43d1cba49eea125cbca6d792b8c1
theta_k2_gn0_capped_lp_20260720.py	identical	fa40f8b2aa7da0db43c7def087030d0cfedc3673901ecef302d63bc5257644a5	fa40f8b2aa7da0db43c7def087030d0cfedc3673901ecef302d63bc5257644a5
theta_k2_hybrid_grid_tail_lp_20260720.py	identical	704fd461e6b646af588546a1cc83cacf4a7f56ce26c079de4dbfac0bd4b8412f	704fd461e6b646af588546a1cc83cacf4a7f56ce26c079de4dbfac0bd4b8412f
theta_k2_piecewise_hybrid_carrier_fad_lp_20260723.py	identical	84fff95d11e651e4d422453ae723773176b665d663aa49025b9016cd41aa33cd	84fff95d11e651e4d422453ae723773176b665d663aa49025b9016cd41aa33cd
theta_k2_piecewise_hybrid_carrier_lp_20260723.py	identical	baf1281d19fad115d4a66d1807dd99a452d8c8a8352ad70de9feacc28a065693	baf1281d19fad115d4a66d1807dd99a452d8c8a8352ad70de9feacc28a065693
theta_k2_regular_eikonal_lp_20260624.py	identical	863f0e56108e05e2af1e37f8cf51fcffbfd704a561fe41f1087090ae49671c87	863f0e56108e05e2af1e37f8cf51fcffbfd704a561fe41f1087090ae49671c87


==> anc/20261124_replay_outputs_v1/20261124_fig9_edge_replay_v1.txt <==
Core edge: p=0.677772, b/R_S=0.419802 to 0.423216
Lower edge of outer stripe: p=0.484757, b/R_S=1.185561 to 1.048989
Upper edge of outer stripe: p=0.512107, b/R_S=1.232767 to 1.110306


==> anc/20261124_replay_outputs_v1/20261124_fig9_replay_v1.txt <==
Matched energy slices through sigma = 20: 571
A0 = 0.5: maximum displacement 1 even-spin bins
A0 = 0.9: maximum displacement 1 even-spin bins
Outer rho = 1 crossing on 81 slices: median b M_EFT = 9.2790, fitted exponent = 0.5006


==> anc/20261124_replay_outputs_v1/20261124_whole_leaf_replay_v1.json <==
{
  "X_witness": -10.870821054912767,
  "witness_Y": 82.10971479773735,
  "unconstrained_upper": 82.7778421633972,
  "primal_max_original_row_residual": 3.694822225952521e-13,
  "disc_threshold": 0.9,
  "number_of_witness_disk_bins": 925,
  "witness_min_proxy": 0.8999999999999999,
  "Y_loss_budget": 0.6699392939016169,
  "witness_loss_upper": 0.6681278656889731,
  "feasible_space_X_range_for_exclusion_test": [
    -11.39832495800657,
    25.28271794372959
  ],
  "number_of_covering_intervals": 27,
  "smallest_certified_loss_in_cover": 0.6706225935189138,
  "finite_grid_radius_lower": 0.9781704506547151,
  "finite_grid_radius_upper": 0.9781704506547151
}


==> anc/20261124_reproduction_readme_v1.md <==
# Reproduction files for the revised six-dimensional analysis

The paths below are relative to the arXiv ancillary directory (`anc/` in the
source archive). Python 3.12 was used to replay the checks. Install
`20261124_requirements_v1.txt` in a Python environment. The saved data are
NumPy archives (`.npz`), with solver summaries in JSON. Use fresh output
directories when rerunning a solve.

| Result | Code, inputs and saved outputs |
| --- | --- |
| Fig. 9(a,b), $X=20$ | [S5 A README](codesforarxiv/fig9_v23/README.md). The refined reference and selected spectra are in `codesforarxiv/fig9_v23/data/`. The original (600,240,80) reference and selection used as inputs and controls are in `data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/`. |
| Fig. 9(c,d), $X=25.3$ | [Higher-X README](codesforarxiv/fig9_v23/higher_x_band_check/README.md). Includes the saved $X=23,24.5,25.3$ spectra, dense-row diagnostics, coarse-grid seeds, row repair, threshold and edge fits, and the script that renders both rows of the figure. |
| Whole-leaf extension of Fig. 11 | [S5 B README](codesforarxiv/leaf_radius_bound_v23/README.md). `inputs/` and `runs/` contain the reference, the feasible disk spectrum, the chord endpoints, and the 27-interval certificate. `audit.py` replays the original-row checks. |
| Original absorption-selection inputs for Fig. 10 | `data/nluv2_pointwise_absorption_seven_couplings_20260818/` contains the saved $X=20$ reference and selected spectra at $G_N M_{\rm EFT}^4=4\pi^2,2\pi^2$ and their selection summaries. |
| Earlier kernel and analysis | `codesforarxiv/code/` contains the kernel used by both new packages and the shared legacy analysis collection. The [v2 comparison](20261124_arxiv_v2_comparison_v1.tsv) records SHA-256 hashes from `arXiv:2607.05503v2` and the current code folder. |

## Replay from the supplied arrays

From the ancillary directory, to plot both rows of Fig. 9 and repeat the energy
fits without solving the optimization problem:

```sh
cd codesforarxiv/fig9_v23/higher_x_band_check
PYTHONPATH=.. python3 plot_fig9_x25p3.py --top-row ../data fig9_x20.pdf
PYTHONPATH=.. python3 plot_fig9_x25p3.py x25p3 fig9_x25p3.pdf
PYTHONPATH=.. python3 check_bands.py comparison_replay ../data x23 x24p5 x25p3
python3 plot_yellow_edge_scaling.py x25p3 fig9_edge_fit
```

From the ancillary directory, to replay the whole-leaf certificate against
the unscaled rows:

```sh
cd codesforarxiv/leaf_radius_bound_v23
OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 PYTHONPATH=../code \
  python3 audit.py inputs runs 0.978 0.979
```

The stored-data replays regenerated both rows of Fig. 9. The data, curves
and axes match the supplied figure PDFs, with a spacing difference around
the minus signs in the panel titles. The $X=20$
comparison recovered a median $b M_{\rm EFT}=9.2790$, an outer-crossing
exponent of 0.5006 over 81 slices, and at most one even-spin bin of difference
from the original selection at both thresholds through $\sigma=20$. For
$X=25.3$ the exponents are 0.677772 for the core and 0.484757 and 0.512107 for
the two sides of the outer rim. The certificate replay recovered the radius
$0.9781704506547151 R_S$, a witness loss of at most 0.668127865689, and a
lower bound of 0.670622593519 on the loss required at the next grid radius.
The allowance is 0.669939293902.
The [replay outputs](20261124_replay_outputs_v1) record the checks.

The original plotting and full-solve archive for Fig. 10, the original
fixed-X scans and exact-row controls, the (v20)–(v22) trapped-surface
comparison runs, and the separate weak-coupling graviton-loop runs are beyond
the replays above. The ancillary package carries the selected spectra listed
above and the whole-leaf certificate for the extended Fig. 11 calculation.


==> anc/20261124_requirements_v1.txt <==
numpy>=1.26
scipy>=1.12
pandas>=2.2
matplotlib>=3.8
highspy==1.13.1
clarabel==0.11.1


==> anc/codesforarxiv/code/CANONICAL_CODE_MANIFEST.md <==
# Canonical code manifest for manuscript v16

This is the exhaustive source inventory for the consolidated bundle.  It
contains 97 Python files, two WolframScript checks, and two PowerShell
launchers.  “Bundled” does not mean “headline production”: the categories
below distinguish the v16 carrier-complete path from dependencies, controls,
postprocessors, and formulation pilots.

The figure-by-figure map is `../FIGURE_CODE_MANIFEST.md`.  The operational
guide is `README_MAIN_PIPELINE.md`.

## Governing convention

The carrier-complete calculation uses one prescribed eikonal source,

```text
lambda K2[rho_res_phys](lambda)/(8*pi*G_N) + F_eik(lambda; G_N)
    = 1 + 2*lambda*X + lambda^2*Y,

0 <= rho_eik_phys + rho_res_phys <= 2.
```

`F_eik` is inserted once.  At strong reference coupling it is the exact
finite-spin source plus the complete high-spin continuum tail.  At weak
gravity the complete known source is integrated in the continuum.  The
limiting normalization `alpha_E` is a check, not a second source.

Several older interfaces call the coupling `g6`; in those files
`g6=G_N/(8*pi^2)`.  The strong reference value `G_N=4*pi^2` is therefore
`--g6=0.5`.

## Carrier-complete production core

- `continuum_eikonal_carrier_20260719.py`: leading continuum carrier and trust
  region.
- `continuum_eikonal_carrier_complete_20260720.py`: adds the regular K2 term
  to the continuum carrier.
- `theta_k2_continuum_eikonal_lp_20260719.py`: continuum-carrier capped K2
  solver used for weak-gravity calculations.
- `theta_k2_hybrid_grid_tail_lp_20260720.py`: exact finite-spin plus complete
  high-spin-tail strong-reference solver.
- `run_complete_carrier_resolution_ladder_20260720.py`: matched spectral and
  lambda-collocation refinement.
- `run_continuum_complete_weak_refresh_20260720.py`: complete-carrier weak
  leaves and matched-support witnesses.
- `run_continuum_complete_weak_leaf_traces_20260720.py`: normalized and
  physical weak-gravity leaf traces.
- `run_hybrid_handover_sweep_20260720.py`: finite/continuum handover sweep.
- `materialize_hybrid_solution_support_20260720.py`: converts saved solver
  variables into physical-density support tables.
- `audit_carrier_complete_reduced_costs_20260720.py`: reduced costs and cap
  marginals for strong-reference witnesses.
- `analyze_continuum_complete_weak_refresh_20260720.py`: weak-witness edge and
  support analysis.
- `analyze_continuum_gn_cap_fad_program_20260720.py`: weak-gravity morphology
  and dual-cost postprocessing.

### Carrier-complete figure generation

- `plot_carrier_complete_leaf_20260720.py`
- `plot_carrier_complete_support_gallery_20260720.py`
- `plot_carrier_complete_morphology_20260720.py`
- `plot_carrier_complete_reduced_costs_20260720.py`
- `plot_carrier_complete_uncapped_20260720.py`
- `plot_carrier_complete_uncapped_support_20260720.py`
- `plot_carrier_complete_weak_summary_20260720.py`
- `plot_continuum_complete_nested_leaves_20260720.py`
- `plot_handover_regge_wrap_20260720.py`

## Zero-gravity and no-eikonal controls

- `theta_k2_gn0_capped_lp_20260720.py`: strict `G_N=0` capped K2 problem in
  physical `g2,g3` variables.
- `analyze_gn0_null_comparison_20260720.py`: matched strict-null and
  weak-gravity edge comparison.
- `run_noeik_finite_cutoff_ladder_20260701.py`: finite-cutoff control with
  `F_eik=0`.
- `plot_noeik_section6_20260701.py`: no-eikonal support figure.
- `noeik_k2_from_scratch_smallgrid_20260701.wls`: independent small-grid
  no-eikonal calculation.

These controls are algebraically separate from the carrier-complete gravity
calculation and are not alternative production leaves.

## Weak-to-strong gravity and high-energy comparisons

- `run_gn_leaf_scan_20260715.py`: matched capped leaves as `G_N` decreases.
- `run_gn_pi2over300_regge_bh_overnight_20260719.py`: adaptive
  `G_N=pi^2/300` rotating-guide comparison.
- `analyze_hp_crossover_rotating_20260719.py`: interval-aware rotating
  Horowitz--Polchinski crossover fits.
- `matched_exact_continuum_carrier_20260722.py`: exact finite-spin plus
  continuum-tail source on a piecewise energy grid.
- `run_weak_trajectory_slope_ladder_20260722.py`: matched high-energy weak
  endpoints at `r=1000,8000`.
- `analyze_weak_trajectory_slope_ladder_20260722.py`: weak-ladder outer-edge
  extraction.
- `plot_weak_gp_benchmark_v15_20260722.py`: weak support, rotating guide, and
  matched-null benchmark.
- `run_hp_matched_gn0_null_20260722.py`: high-energy-resolved `G_N=0` HP
  controls.
- `plot_matched_high_energy_null_v15_20260722.py`: matched weak/null journal
  figure.
- `analyze_gp_side_transition_20260722.py`: measures which side of the
  rotating guide carries support.
- `plot_gp_side_transition_subsection_20260722.py`: compact transition and
  crossing summary.
- `run_stronger_gn_high_energy_components_20260723.py`: matched high-energy
  witnesses at `r=500,100,50`.
- `plot_stronger_gn_high_energy_components_20260723.py`: component comparison
  across the stronger-gravity ladder.
- `plot_stronger_gn_j_sigma_compact_20260723.py`: compact spin-energy summary.
- `plot_stronger_gn_boundary_scaling_20260723.py`: separates the two boundary
  scalings.
- `audit_stronger_gn_wedge_section54_20260723.py`: local audit of the
  two-envelope interpretation.

## Compactified far-tail and strong-reference morphology

These are dated diagnostics layered on the same complete hybrid carrier.  They
do not replace the headline carrier-complete leaf solver.

- `theta_k2_piecewise_hybrid_carrier_lp_20260723.py`: K2 solver with a
  piecewise inverse-energy/log/compactified residual quadrature.
- `theta_k2_piecewise_hybrid_carrier_fad_lp_20260723.py`: corresponding
  K2+finite-amplitude-difference diagnostic.
- `run_far_tail_regge_gap_matched_20260723.py`: matched compact-grid far-tail
  witnesses across the gravity ladder.
- `analyze_far_tail_regge_gap_matched_20260723.py`: edge scaling, rotating-guide
  support, and the gap below the edge.
- `strong_compact_residual_lp_20260723.py`: strong-reference comparison of
  harmonic and compactified residual quadratures.
- `analyze_plot_strong_compact_residual_20260723.py`: coefficient, support,
  and energy-leverage comparison.
- `extract_outer_trajectories_20260723.py`: threshold-defined outer-strip edge
  extraction and sensitivity tables.
- `plot_strong_gravity_outer_regge_trajectory_20260723.py`: manuscript
  strong-gravity outer-edge figure.

The plotted parallel curves are constant-spin offsets of a threshold-defined
edge in a continuous density.  They are morphology diagnostics, not
independent pole trajectories or a certified asymptotic Regge law.

## Corrected inward `b/R_S` continuation

The corrected workflow uses one common mask,

```text
W_q = 1{b/R_S >= q and 0 <= chi_GR < chi_max},
rho_eik,q = W_q*(1-cos(chi_GR)),
0 <= rho_res_phys <= 2-rho_eik,q.
```

Outside the mask the prescribed density is zero and the residual cap returns
to 2.

- `run_extended_eikonal_rs_scan_20260721.py`: canonical multi-threshold
  driver.
- `run_carrier_complete_refined_inward_20260721.py`: refined-grid bridge to
  the complete carrier and bounded solver.
- `run_bh_mask_total_caps_20260721.py`: spin-dependent grid, K2 matrix, box
  bounds, and phase diagnostics.
- `analyze_extended_eikonal_rs_scan_20260721.py`: oscillation, support, and
  histogram postprocessing.
- `plot_oscillation_rs_linear_20260721.py`: linear-scale inward heatmap.
- `rs_plotting_helpers_20260721.py`: local plotting style and rotating
  black-hole selector.
- `test_rs_mask_bookkeeping_20260721.py`: common-mask and complementary-cap
  regression test.

This bundle has no dependency on a sibling `stringy_v1`, repository-level
`stringy`/`pole_subtracted` package, or a `pole_subtracted_rs_20260721`
package.

## Finite-amplitude-difference validation

- `continuum_eikonal_fad_20260720.py`: continuum FAD rows and source.
- `hybrid_eikonal_fad_20260720.py`: exact-spin plus continuum-tail FAD source.
- `launch_carrier_complete_fad_validation_stable_difference_20260720.ps1`:
  matched K2+FAD validation launcher.
- `launch_hybrid_fad_source_production_certificate_20260720.ps1`: source
  convergence-certificate launcher.
- `audit_hybrid_fad_source_convergence_20260720.py`: production source
  convergence audit.
- `analyze_carrier_complete_fad_validation_20260720.py`: comparison with
  matched K2-only witnesses.
- `test_fad_bessel_endpoint_20260720.py`: oscillatory endpoint regression.
- `test_hybrid_fad_bookkeeping_20260720.py`: hybrid-source bookkeeping.
- `test_fad_pair_difference_20260720.py`: cancellation-safe pair-integrand
  regression.
- `test_fad_pair_difference_equivalence_20260720.py`: comparison with direct
  subtraction where numerically safe.

The FAD constraints are a validation layer; they do not define the headline
v16 leaves.

## Low-energy split and fixed-source controls

- `ir_log_source_20260715.py`: fixed six-dimensional one-loop logarithmic
  source.
- `run_ir_log_exact_case_20260715.py`: capped K2 witness with that fixed
  source.
- `run_literal_split_low_energy_case_20260718.py`: explicit low-energy
  spectral sector below `sigma=1`.
- `run_literal_split_constant_gamma_campaign_20260718.py`: constant-cap
  low/high split campaign.
- `analyze_literal_split_j02_gamma_sweep_20260718.py`: read-only `J=0,2`
  campaign summary.

Here the prescribed source is affine and separate from the residual UV
density.  These files test robustness and are not the main gravity pipeline.

## Foundational solvers and formulation pilots

These files document earlier or alternative finite-grid formulations and are
retained because later modules import their grids, kernels, parsers, or audit
utilities.  Unless a dated run note explicitly says otherwise, they are not
the manuscript-v16 production entry points.

- `lambda_sdr_chebyshev_grid_dual.py`: baseline grids, weights, kernels, and
  dual machinery.
- `lambda_sdr_chebyshev_grid_dual_k4null.py`: coarse `k=4` null-sector
  extension.
- `lambda_sdr_eq49_primal.py`: separate Eq. 49 coefficient equations.
- `lambda_sdr_eq49_primal_poly.py`: Eq. 49 primal with higher polynomiality
  sectors.
- `lambda_sdr_primal_active_boundary.py`: active-set primal boundary scan.
- `lambda_sdr_combined_poly_active_boundary.py`: combined K2 active-set scan
  with higher polynomiality sectors.
- `lambda_sdr_finite_g_capped_hz_pilot.py`: physical-variable finite-gravity
  capped pilot.
- `lambda_sdr_fixed_angle_pilot.py`: smeared fixed-angle diagnostic.
- `eikonal_sdr_gsource_pilot_20260619.py`: amplitude-level eikonal source
  diagnostic.
- `bb_blackhole_pilot.py`: conservative black-hole floor pilot.
- `bb_elastic_repart_map_audit.py`: absorptive-to-real elastic partial-wave
  map audit.
- `theta_k2_regular_eikonal_lp_20260624.py`: earlier finite-cell regular-source
  K2 solver, now also a shared matrix/parser dependency.
- `run_capped_adaptive_lambda_certification_20260626.py`: adaptive dense-row
  enrichment loop for the earlier capped solver.
- `run_matched_exact_case_20260713.py`: compatibility wrapper for one exact
  capped witness.
- `plot_capped_support_regge_bh_20260626.py`: earlier physical-density support
  plotter.
- `amplitude_difference_null_audit.py`: same-lambda amplitude-difference row
  construction.
- `audit_sdr_coefficient_projectors_20260624.py`: coefficient-projector checks.
- `audit_smallgrid_dual_slack_20260630.py`: small-grid reduced-cost audit.
- `analyze_boundary_morphology_20260630.py`: read-only boundary morphology.
- `analyze_regge_continuity_20260707.py`: high-spin continuity metrics.
- `analyze_k2_column_leverage_20260702.py`: single-cell K2 leverage maps.
- `audit_k2_sign_threshold_gn_scaling_20260702.py`: sign-threshold scaling
  audit.
- `plot_k2_column_band_projected_signs_draft_20260702.py`: projected single-bin
  sign plot.

## Required carrier/source checks

- `test_hybrid_carrier_bookkeeping_20260720.py`
- `test_continuum_eikonal_carrier_complete_20260720.py`
- `audit_continuum_eikonal_carrier_complete_20260720.wls`
- `audit_continuum_tail_quadrature_20260720.py`
- `audit_dedicated_hybrid_source_20260720.py`
- `audit_hybrid_eikonal_tail_complete_20260720.py`

Together with the FAD and inward tests listed above, these cover source
single-insertion, Bessel primitives, the impact-parameter Jacobian, split-spin
stability, quadrature convergence, and source/cap mask consistency.

## Package support

- `requirements.txt`: NumPy, SciPy, pandas, and Matplotlib requirements for
  this flat source directory.

Pillow is additionally needed only by
`analyze_literal_split_j02_gamma_sweep_20260718.py`.  `mpmath` is an optional
fallback in `theta_k2_regular_eikonal_lp_20260624.py` when SciPy's sine
integral is unavailable.

Generated CSV, NPZ, PDF, PNG, bytecode, and cache files are intentionally not
part of the source manifest.


==> anc/codesforarxiv/code/README_MAIN_PIPELINE.md <==
# Carrier-complete numerical pipeline with corrected inward continuation

This README describes the carrier-complete core inherited by manuscript v16.
The v16 high-energy compact-grid additions and their figure mapping are listed
in `CANONICAL_CODE_MANIFEST.md` and `../FIGURE_CODE_MANIFEST.md`.

This directory consolidates the carrier-complete finite-grid code inherited
from the v12 calculation, the corrected 20260721 inward continuation, and the
weak-to-strong and compactified-tail analyses used through manuscript v16.
The full CSV/NPZ database is intentionally not bundled.  The supplied drivers
regenerate the numerical outputs from the parameters recorded here and in
their command-line interfaces.

## Central equation

The production calculation solves

```text
lambda K2[rho_res_phys](lambda)/(8*pi*G_N) + F_eik(lambda; G_N)
    = 1 + 2*lambda*X + lambda^2*Y,

0 <= rho_eik_phys + rho_res_phys <= 2.
```

There is one prescribed eikonal source, `F_eik`.  It is inserted once.  The
phase-window number `alpha_E` is a limiting normalization check and is not an
additional source term.

For the corrected inward experiment, the eikonal density and residual cap use
the same pointwise mask,

```text
W_q = 1{b/R_S >= q and 0 <= chi_GR < chi_max},
rho_eik,q = W_q*(1-cos(chi_GR)),
0 <= rho_res_phys <= 2-rho_eik,q.
```

Outside `W_q`, `rho_eik,q=0` and the residual variable retains its full upper
cap of 2.  The source is therefore never masked differently from the cap.

At strong reference coupling the known source is split as

```text
F_eik = F_exact_finite_spin(J <= J_split)
      + F_continuum_high_spin(J > J_split).
```

The finite-spin term uses the exact Gegenbauer kernel on a dedicated energy
quadrature.  The continuum term uses the large-spin Bessel representation and
retains both the leading `2*sigma` and regular `3*lambda` pieces of the exact
finite-lambda K2 kernel.  The weak-gravity calculation integrates the complete
known source in the continuum and discretizes only the unknown residual
spectrum.

The older identity

```text
alpha_E + (F_eik_grid - alpha_E) = F_eik_grid
```

does not restore a high-spin tail missing from a finite carrier grid.  Scripts
that implement only that truncated source are retained as kernel dependencies
or historical controls; they are not the production entry point for v12.

## Strict zero-gravity null

The normalized variables `X=g2/(8*pi*G_N)` and `Y=g3/(8*pi*G_N)` are singular
at `G_N=0`.  The null calculation therefore works directly with the physical
Wilson coefficients and solves

```text
lambda K2[rho_phys](lambda) - lambda^2*g3 = 2*lambda*g2,
0 <= rho_phys <= 2.
```

There is no graviton pole and no prescribed carrier in this problem.  Run
`theta_k2_gn0_capped_lp_20260720.py` to generate the null witness and
`analyze_gn0_null_comparison_20260720.py` to compare its saturated edge with a
matched weak-gravity solution on the same spectral grid.

## Environment

Use Python 3.11 or newer with NumPy, SciPy, pandas, and Matplotlib.  A minimal
environment can be prepared with

```bash
python3 -m venv .venv
. .venv/bin/activate
python -m pip install -r requirements.txt
```

That requirements file covers the central production path.  The optional
low-energy montage in `analyze_literal_split_j02_gamma_sweep_20260718.py`
also imports Pillow.  `theta_k2_regular_eikonal_lp_20260624.py` can use
`mpmath` only as a fallback if `scipy.special.sici` is unavailable.

WolframScript is optional and is used only for the independent normalization
check.

The 20260721 refined-grid workflow is self-contained in this directory.  It
does not require sibling `stringy_v1` or repository-level `stringy` and
`pole_subtracted` paths.

## Vendored refined-grid support

The canonical runner depends on the following local modules:

- `run_carrier_complete_refined_inward_20260721.py` supplies
  `build_parser`, `make_v7_args`, `apply_smoke_defaults`, `write_csv`, and the
  local `v7` and `v12` module interfaces.  The canonical runner uses these to
  build one refined residual matrix, evaluate the complete carrier on the same
  lambda nodes, solve each bounded LP, and record the phase diagnostics.
- `run_bh_mask_total_caps_20260721.py` supplies `sigma_grid_for_spin` and
  `build_experiment_grid` for the spin-dependent grid, `build_model` for the
  K2 collocation matrix and provisional geometry, `solve_primal` for the
  SciPy/HiGHS optimization, and `phase_metrics` for extrema and proxy spans.
  For `J<=20`, `sigma_grid_for_spin` replaces `1<=sigma<=20` by 1600 points
  uniform in `E=sqrt(sigma)`; the harmonic grid is retained elsewhere.
- `lambda_sdr_chebyshev_grid_dual.py`, present in this directory, supplies
  the canonical harmonic sigma weights, non-uniform threshold-angle lambda
  nodes, and partial-wave normalization.  The refined helper defines its
  small pointwise D=6 impact-parameter, rotating-radius, eikonal, optional
  string-diagnostic, and split `KG2`/`KG3` formulas directly because the
  existing flat module does not expose an arbitrary spin-dependent-grid API.
- `rs_plotting_helpers_20260721.py` provides the v12 orange-red palette,
  journal Matplotlib style, and a self-contained Eq. 17 black-hole selector
  used by the histogram and support analysis.

There is no `pole_subtracted_rs_20260721` package dependency.  The four
20260721 entry points and both local helpers resolve entirely within this
flat `code` directory.

The top-level `run_extended_eikonal_rs_scan_20260721.py` remains responsible
for the physically decisive operation: it constructs the common `b/R_S` and
`chi` mask, zeros `rho_eik` off that mask, restores the interior residual cap
to 2, inserts the complete carrier, and then calls the local bounded solver.
For a multi-`q` ladder it runs each threshold in a fresh, sequential worker
process and joins that worker before starting the next threshold.  This
releases the large exact-carrier and HiGHS temporaries between cases while
leaving the numerical problem unchanged.

## Required algebra and source checks

Run these before a production calculation:

```bash
python test_hybrid_carrier_bookkeeping_20260720.py
python test_continuum_eikonal_carrier_complete_20260720.py
python test_fad_bessel_endpoint_20260720.py
python test_hybrid_fad_bookkeeping_20260720.py
python test_fad_pair_difference_20260720.py
python test_fad_pair_difference_equivalence_20260720.py
python test_rs_mask_bookkeeping_20260721.py
wolframscript -file audit_continuum_eikonal_carrier_complete_20260720.wls
```

The checks cover the single-insertion convention, Bessel primitives, the
impact-parameter Jacobian, and the coefficient of the regular kernel term.
The production record additionally varies the exact/continuum spin split, the
finite-spin energy quadrature, and the continuum-tail quadrature.

## Production entry points

- `theta_k2_hybrid_grid_tail_lp_20260720.py`: corrected strong-reference K2
  primal, including the exact finite-spin source and complete high-spin tail.
- `theta_k2_continuum_eikonal_lp_20260719.py`: all-continuum weak-gravity K2
  primal and the shared logarithmic residual-grid quadrature.
- `continuum_eikonal_carrier_complete_20260720.py`: regular continuum K2 source.
- `continuum_eikonal_carrier_20260719.py`: leading continuum source and trust
  region used by the complete module.
- `run_complete_carrier_resolution_ladder_20260720.py`: joint residual-grid and
  collocation refinement.
- `run_continuum_complete_weak_refresh_20260720.py`: all-continuum weak-gravity
  leaf and matched-support calculation.
- `run_continuum_complete_weak_leaf_traces_20260720.py`: matched normalized
  leaf traces at several weak couplings, used for the nested-leaf comparison.
- `run_extended_eikonal_rs_scan_20260721.py`: corrected `b/R_S`
  inward-carrier control with the refined residual grid, exact finite-spin
  carrier, complete high-spin continuum tail, common source-and-cap mask, and
  `chi_max=1000`.
- `audit_carrier_complete_reduced_costs_20260720.py`: reduced costs and cap
  marginals for the corrected X=20 witness.
- `materialize_hybrid_solution_support_20260720.py`: converts saved solutions
  into physical-density support CSVs without reoptimizing.
- `theta_k2_gn0_capped_lp_20260720.py`: strict `G_N=0` capped bootstrap in the
  physical, unnormalized `g2,g3` variables.
- `analyze_gn0_null_comparison_20260720.py`: matched edge and support comparison
  between the strict null and a weak-gravity witness.

## Dated high-energy and compactified-tail workflows

The bundle also contains the later manuscript-v16 comparison paths.  They use
the same single-source and physical-cap conventions, but they answer narrower
questions and do not replace the core production solvers above.

- `run_gn_leaf_scan_20260715.py` and
  `run_gn_pi2over300_regge_bh_overnight_20260719.py`: weak-gravity leaf and
  rotating-guide campaigns.
- `run_weak_trajectory_slope_ladder_20260722.py` and
  `run_hp_matched_gn0_null_20260722.py`: matched high-energy weak/null
  comparison.
- `run_stronger_gn_high_energy_components_20260723.py`: continuation of the
  matched high-energy comparison to `G_N=pi^2/r`, `r=500,100,50`.
- `theta_k2_piecewise_hybrid_carrier_lp_20260723.py` and
  `theta_k2_piecewise_hybrid_carrier_fad_lp_20260723.py`: compactified-tail K2
  and K2+FAD diagnostic solvers.
- `run_far_tail_regge_gap_matched_20260723.py`: matched compact-grid far-tail
  campaign.
- `strong_compact_residual_lp_20260723.py`: strong-reference
  harmonic-versus-compact residual-quadrature comparison.
- `extract_outer_trajectories_20260723.py` and
  `plot_strong_gravity_outer_regge_trajectory_20260723.py`: threshold-defined
  outer-strip extraction and manuscript plot.

The parallel outer-strip curves are constant-spin offsets of one extracted
density edge.  They should not be interpreted as independent pole
trajectories or as continuum-certified asymptotic Regge behavior.

## Corrected `b/R_S` inward scan

The canonical inward ladder is

```text
q = 0.9, 0.75, 0.5, 0.25,
chi_max = 1000,
(Nsigma,Jmax,Nlambda) = (1200,220,100),
refined spins: J <= 20,
refined energy window: 1 <= sigma <= 20,
refined points: 1600 uniform in E=sqrt(sigma),
finite carrier source: Nmu=6400, exact through J=320,
continuum quadrature: 4000 nodes for each leading and regular term.
```

Run the bookkeeping test and bounded integration check before production:

```bash
python test_rs_mask_bookkeeping_20260721.py
python run_extended_eikonal_rs_scan_20260721.py --smoke
```

Run the production scan and generate all diagnostics with

```bash
python run_extended_eikonal_rs_scan_20260721.py
python analyze_extended_eikonal_rs_scan_20260721.py \
  --root outputs_v1 --out-dir output/rs_figures_v1
python plot_oscillation_rs_linear_20260721.py \
  --root outputs_v1 \
  --pdf-dir output/rs_figures_v1 \
  --png-dir output/rs_figures_v1
```

The analyzer writes the fixed-spin and dedicated `J=0` oscillation plots,
support-spreading plot, residual-density histograms, entropy tables, and
aggregate metrics.  `plot_oscillation_rs_linear_20260721.py` writes the
linear-scale analogue of v12 Figure 14 with the black `kappa=3` black-hole
guide.  The production solve enforces 100 non-uniform threshold-lambda nodes;
no separate dense-lambda certification is part of this 20260721 run.

## Amplitude-level SDR check

The three supplemental finite-amplitude-difference checks use
`continuum_eikonal_fad_20260720.py` and `hybrid_eikonal_fad_20260720.py`.
The stable implementation subtracts the two Bessel kernels inside the common
impact-parameter integral; it does not obtain the source by subtracting two
separately computed large amplitudes.  The exact production command lines are
in `launch_carrier_complete_fad_validation_stable_difference_20260720.ps1`.

Run `audit_hybrid_fad_source_convergence_20260720.py` with the
`production-stable-difference` profile before using these constraints.  The
corresponding launcher is
`launch_hybrid_fad_source_production_certificate_20260720.ps1`.  The supplied
tests check the oscillatory endpoint expansion, hybrid-source bookkeeping,
local smoothness of the pair integrand, and agreement with direct amplitude
subtraction where the latter remains numerically well conditioned.
`analyze_carrier_complete_fad_validation_20260720.py` compares the resulting
coefficients and supports with matched K2-only witnesses.  These constraints
are a validation layer; they do not define the headline leaves.

The strong reference figures use `G_N=4*pi^2`.  The corrected leaf is sampled
on `(Nsigma,Jmax,Nlambda)=(300,160,80)`, the four-witness gallery on
`(600,240,80)`, and the promoted support check on `(1200,400,120)`.  The known
source uses 6400 finite-spin energy nodes, `J_split=320`, and 4000 continuum
quadrature nodes.  The weak-gravity matched supports use `(600,240,96)`.

For backward compatibility, several command-line interfaces still call the
dimensionless input `--g6`; in these files it means `G_N/(8*pi^2)`.  Thus the
strong reference value `G_N=4*pi^2` is entered as `--g6=0.5`.  The manuscript
uses only `G_N`.

## Figure scripts

- `plot_carrier_complete_leaf_20260720.py`
- `plot_carrier_complete_support_gallery_20260720.py`
- `plot_carrier_complete_morphology_20260720.py`
- `plot_carrier_complete_reduced_costs_20260720.py`
- `plot_carrier_complete_uncapped_20260720.py`
- `plot_carrier_complete_uncapped_support_20260720.py`
- `plot_carrier_complete_weak_summary_20260720.py`
- `plot_continuum_complete_nested_leaves_20260720.py`
- `analyze_extended_eikonal_rs_scan_20260721.py`
- `plot_oscillation_rs_linear_20260721.py`
- `analyze_gn0_null_comparison_20260720.py`
- `plot_weak_gp_benchmark_v15_20260722.py`
- `plot_matched_high_energy_null_v15_20260722.py`
- `plot_gp_side_transition_subsection_20260722.py`
- `plot_stronger_gn_high_energy_components_20260723.py`
- `plot_stronger_gn_j_sigma_compact_20260723.py`
- `plot_stronger_gn_boundary_scaling_20260723.py`
- `analyze_far_tail_regge_gap_matched_20260723.py`
- `analyze_plot_strong_compact_residual_20260723.py`
- `plot_strong_gravity_outer_regge_trajectory_20260723.py`

The journal weak-edge figure accepts the strict-null edge CSV through
`plot_carrier_complete_weak_summary_20260720.py --gn0-edge ...`; this overlays
the null directly on the `f=0.35` panel.  The same weak-witness analyzer also
handles the lower boundary through `--stage matched_f0.50 --objective min`.
For the four lower witnesses reported in the paper it returns zero contiguous
near-cap edge points in the stated `3 <= sigma <= 80` window.

These programs postprocess saved CSV/NPZ inputs; see
`../FIGURE_CODE_MANIFEST.md` for the exact v16 asset map and for which outputs
are supplemental.  The TeX bundle contains the rendered PDFs, so compiling
the paper does not require rerunning the LPs.

## Foundational and formulation-control code

The earlier Eq. 49, higher-polynomiality, finite-gravity, fixed-angle,
black-hole-floor, and adaptive-collocation programs are included because
later scripts reuse their kernels, grids, parsers, or audit functions.  They
are controls and development history, not silent alternatives to the
carrier-complete v16 calculation.  `CANONICAL_CODE_MANIFEST.md` names and
classifies every one of these files.

## Controls and scope

The no-eikonal control is a separate finite-cutoff problem with `F_eik=0`; its
algebra is not affected by the correction to the prescribed carrier.  The
20260721 inward-carrier control uses the complete source, the `b/R_S` support
coordinate, `chi_max=1000`, the refined low-energy grid, and identical masks in
the source and pointwise cap.  It preserves the black-hole-scale support locus
but does reproduce increasingly rapid low-spin modulation as the carrier is
continued inward.  The residual histogram simultaneously broadens and
de-saturates.  Consequently, the earlier attribution of the growing texture
solely to a forward-deficient carrier source is no longer retained.

The production-centred amplitude-difference source check varies the energy
panels, impact-parameter quadrature, endpoint handover, exact/continuum spin
split, and continuum source grid.  Its largest projected-source change is
0.91 percent.  The three matched K2+amplitude-difference solves are therefore
reported as supplemental checks, while no headline v16 leaf or spectrum is
defined by those extra constraints.

The paper reports finite-grid primal witnesses and sampled coefficient bounds.
The dense off-grid checks diagnose interpolation between imposed collocation
constraints; they do not turn the calculation into a continuum SDR theorem.


==> anc/codesforarxiv/code/amplitude_difference_null_audit.py <==
#!/usr/bin/env python3
"""Audit Eq. (4) amplitude-difference null rows for P=Q=0.

For P=Q=0 the crossing-symmetric dispersion relation contains

    W00(3 lambda^2, -2 lambda^3),

which depends on lambda.  A single amplitude sample is therefore not the right
lambda-independent object.  This script constructs same-lambda differences

    M(xA,yA) - M(xB,yB),

where both W00 and Omega00 cancel, and then builds null rows enforcing
lambda-independence of that difference.
"""

from __future__ import annotations

import argparse
import csv
import math

import numpy as np

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_threshold_angle_nodes,
    mu_grid,
    normalized_gegenbauer,
    normalized_gegenbauer_even_from_z2,
    partial_wave_norm,
)


def null_projector(basis: np.ndarray, tol_factor: float = 1.0e3) -> tuple[np.ndarray, int, np.ndarray]:
    """Return rows spanning the left null space of ``basis``."""
    u, s, _ = np.linalg.svd(basis, full_matrices=True)
    tol = tol_factor * max(basis.shape) * np.finfo(float).eps * (float(s[0]) if s.size else 1.0)
    rank = int(np.sum(s > tol))
    return u[:, rank:].T, rank, s


def parse_pairs(spec: str) -> list[tuple[float, float, float, float]]:
    """Parse xA,yA,xB,yB;... pair specifications."""
    pairs: list[tuple[float, float, float, float]] = []
    for chunk in spec.split(";"):
        chunk = chunk.strip()
        if not chunk:
            continue
        vals = [float(v) for v in chunk.split(",")]
        if len(vals) != 4:
            raise ValueError(f"expected xA,yA,xB,yB, got {chunk!r}")
        pairs.append((vals[0], vals[1], vals[2], vals[3]))
    if not pairs:
        raise ValueError("at least one pair is required")
    return pairs


def b_kernel(x: float, y: float, mu: np.ndarray, lam: np.ndarray) -> np.ndarray:
    """The scalar prefactor B(x,y;sigma,lambda) in Eq. (4)."""
    return 1.0 / (lam[:, None] + mu[None, :]) + (
        x - 3.0 * mu[None, :] ** 2
    ) / (y - x * mu[None, :] + mu[None, :] ** 3)


def cubic_roots_from_xy(x: float, y: float) -> np.ndarray:
    """Return roots of mu^3 - X mu + Y."""
    return np.roots(np.asarray([1.0, 0.0, -x, y], dtype=float))


def partial_fraction_residue(x: float, root: complex) -> complex:
    """Residue of (X-3 mu^2)/(mu^3-X mu+Y) at ``root``."""
    return (x - 3.0 * root**2) / (3.0 * root**2 - x)


def pv_weighted_singular_coefficients(
    values: np.ndarray,
    mu: np.ndarray,
    base_weight: np.ndarray,
    root: float,
) -> np.ndarray:
    """Return PV coefficients for int values(x)/(mu-root) in x=1/mu.

    The existing discretization approximates

        (1/pi) int_0^1 dx values(x)/(1/x-root)

    using x_i=i/N.  If ``root>1`` the pole x0=1/root lies inside the
    integration interval.  We use the elementary subtraction

        PV int f/(1-r x) = int (f-f0)/(1-r x) + f0 PV int 1/(1-r x),

    with f0 linearly interpolated from the two nearest grid nodes.  This keeps
    the resulting LP row linear in the sampled spectral variables.
    """
    xnodes = 1.0 / mu
    denom = 1.0 - root * xnodes
    coeff = base_weight * values / denom

    x0 = 1.0 / root
    if not (xnodes[0] < x0 < xnodes[-1]):
        # The pole is formally in (0,1), but outside the resolved x-grid.  For
        # the present smoke tests we avoid this regime; fall back to ordinary
        # quadrature rather than inventing a tail extrapolation.
        return coeff

    idx = int(np.searchsorted(xnodes, x0))
    if idx <= 0 or idx >= len(xnodes):
        return coeff
    left = idx - 1
    right = idx
    dx = xnodes[right] - xnodes[left]
    if dx <= 0.0:
        raise ValueError("x-grid must be increasing")
    w_right = (x0 - xnodes[left]) / dx
    w_left = 1.0 - w_right

    # base_weight already includes the 1/pi measure factor.
    pv_const = -(1.0 / (math.pi * root)) * math.log(abs(root - 1.0))
    discrete_const = float(np.sum(base_weight / denom))
    correction = pv_const - discrete_const
    coeff[left] += w_left * values[left] * correction
    coeff[right] += w_right * values[right] * correction
    return coeff


def weighted_b_pv_matrix(
    x: float,
    y: float,
    mu: np.ndarray,
    base_weight: np.ndarray,
    z_power: np.ndarray,
    lam: np.ndarray,
    pvals: np.ndarray,
    pv_mode: str,
) -> np.ndarray:
    """Return weighted B*G rows, with optional PV treatment for real roots."""
    regular = base_weight[None, :] * z_power[None, :] * pvals / (lam[:, None] + mu[None, :])
    roots = cubic_roots_from_xy(x, y)
    out = regular.astype(complex)
    for root in roots:
        residue = partial_fraction_residue(x, root)
        if abs(root.imag) < 1.0e-10:
            r = float(root.real)
            if pv_mode == "linear-subtraction" and r > 1.0:
                for i in range(len(lam)):
                    values = z_power * pvals[i, :] * (residue.real / mu)
                    out[i, :] += pv_weighted_singular_coefficients(values, mu, base_weight, r)
            else:
                out += (
                    residue.real
                    * base_weight[None, :]
                    * z_power[None, :]
                    * pvals
                    / (mu[None, :] - r)
                )
        else:
            out += (
                residue
                * base_weight[None, :]
                * z_power[None, :]
                * pvals
                / (mu[None, :] - root)
            )
    return np.real_if_close(out, tol=1000).real


def z2_argument(x: float, y: float, mu: np.ndarray, lam: np.ndarray) -> np.ndarray:
    """Partial-wave argument squared from Eq. (3)/(20)."""
    return (
        mu[None, :] ** 3
        - 3.0 * lam[:, None] * mu[None, :] ** 2
        + 4.0 * (y + lam[:, None] * x)
    ) / (mu[None, :] ** 2 * (mu[None, :] + lam[:, None]))


def pair_difference_kernel(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    nmu: int,
    jmax: int,
    matrix_convention: str = "lambda-kernel",
    pv_mode: str = "none",
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    """Build weighted Eq. (4) kernels for same-lambda amplitude differences."""
    if pv_mode not in {"none", "linear-subtraction"}:
        raise ValueError(f"unknown pv_mode {pv_mode!r}")
    mu, base_weight = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    nu = 0.5 * (d - 3)
    if matrix_convention == "lambda-kernel":
        # Eq. (20) multiplied by the same positive sigma^2 column convention
        # that makes the coefficient rows match ``lambda_kernel``.
        measure_power = 4.0 - 0.5 * d
    elif matrix_convention == "eq20":
        measure_power = 2.0 - 0.5 * d
    else:
        raise ValueError(f"unknown matrix convention {matrix_convention!r}")
    z_power = mu**measure_power
    all_blocks = []
    for x_a, y_a, x_b, y_b in pairs:
        z2a = z2_argument(x_a, y_a, mu, lam)
        z2b = z2_argument(x_b, y_b, mu, lam)
        block = np.empty((len(lam), nmu * len(spins)), dtype=float)
        col = 0
        for ell in spins:
            if np.any(z2a < 0.0):
                pa = normalized_gegenbauer_even_from_z2(ell, nu, z2a)
            else:
                pa = normalized_gegenbauer(ell, nu, np.sqrt(z2a))
            if np.any(z2b < 0.0):
                pb = normalized_gegenbauer_even_from_z2(ell, nu, z2b)
            else:
                pb = normalized_gegenbauer(ell, nu, np.sqrt(z2b))
            norm = partial_wave_norm(ell, d)
            wa = norm * weighted_b_pv_matrix(
                x_a, y_a, mu, base_weight, z_power, lam, pa, pv_mode
            )
            wb = norm * weighted_b_pv_matrix(
                x_b, y_b, mu, base_weight, z_power, lam, pb, pv_mode
            )
            block[:, col : col + nmu] = wa - wb
            col += nmu
        all_blocks.append(block)
    return np.vstack(all_blocks), mu, spins


def amplitude_difference_null_rows(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    nmu: int,
    jmax: int,
    matrix_convention: str = "lambda-kernel",
    pv_mode: str = "none",
) -> tuple[np.ndarray, dict]:
    """Return homogeneous null rows for lambda-independent amplitude differences."""
    kernel, _, spins = pair_difference_kernel(
        d,
        lam,
        pairs,
        nmu,
        jmax,
        matrix_convention=matrix_convention,
        pv_mode=pv_mode,
    )
    basis = np.zeros((len(pairs) * len(lam), len(pairs)), dtype=float)
    for pair_index in range(len(pairs)):
        start = pair_index * len(lam)
        basis[start : start + len(lam), pair_index] = 1.0
    q, basis_rank, basis_s = null_projector(basis)
    null_rows = q @ kernel
    rank, s = row_rank(null_rows)
    meta = {
        "ampDiffPairs": len(pairs),
        "ampDiffNlambda": len(lam),
        "ampDiffKernelRows": int(kernel.shape[0]),
        "ampDiffConstantBasisRank": basis_rank,
        "ampDiffStrictRows": int(q.shape[0]),
        "ampDiffRank": rank,
        "ampDiffMatrixConvention": matrix_convention,
        "ampDiffPvMode": pv_mode,
        "ampDiffSingularMax": float(s[0]) if s.size else math.nan,
        "ampDiffSingularMin": float(s[rank - 1]) if rank else math.nan,
        "ampDiffBasisSingularMax": float(basis_s[0]) if basis_s.size else math.nan,
        "ampDiffBasisSingularMin": float(basis_s[basis_rank - 1]) if basis_rank else math.nan,
        "ampDiffNspins": len(spins),
    }
    return null_rows, meta


def pair_difference_pole_kernel(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    sigma: float,
    spin: int,
    matrix_convention: str = "lambda-kernel",
) -> np.ndarray:
    """Build the same amplitude-difference kernel for one isolated pole.

    This is the delta-function analogue of ``pair_difference_kernel``: the pole
    residue is an integrated weight, so there is no continuum quadrature weight.
    """
    nu = 0.5 * (d - 3)
    if matrix_convention == "lambda-kernel":
        measure_power = 4.0 - 0.5 * d
    elif matrix_convention == "eq20":
        measure_power = 2.0 - 0.5 * d
    else:
        raise ValueError(f"unknown matrix convention {matrix_convention!r}")
    sigma_arr = np.asarray([sigma], dtype=float)
    pole_weight = partial_wave_norm(spin, d) * sigma**measure_power
    all_blocks = []
    for x_a, y_a, x_b, y_b in pairs:
        ba = b_kernel(x_a, y_a, sigma_arr, lam)[:, 0]
        bb = b_kernel(x_b, y_b, sigma_arr, lam)[:, 0]
        z2a = z2_argument(x_a, y_a, sigma_arr, lam)[:, 0]
        z2b = z2_argument(x_b, y_b, sigma_arr, lam)[:, 0]
        if np.any(z2a < 0.0):
            pa = normalized_gegenbauer_even_from_z2(spin, nu, z2a)
        else:
            pa = normalized_gegenbauer(spin, nu, np.sqrt(z2a))
        if np.any(z2b < 0.0):
            pb = normalized_gegenbauer_even_from_z2(spin, nu, z2b)
        else:
            pb = normalized_gegenbauer(spin, nu, np.sqrt(z2b))
        all_blocks.append((ba * pa - bb * pb) * pole_weight)
    return np.concatenate(all_blocks)


def amplitude_difference_pole_rows(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    sigma: float,
    spin: int,
    matrix_convention: str = "lambda-kernel",
) -> np.ndarray:
    """Return projected amplitude-difference rows for one isolated pole."""
    kernel = pair_difference_pole_kernel(
        d,
        lam,
        pairs,
        sigma,
        spin,
        matrix_convention=matrix_convention,
    )
    basis = np.zeros((len(pairs) * len(lam), len(pairs)), dtype=float)
    for pair_index in range(len(pairs)):
        start = pair_index * len(lam)
        basis[start : start + len(lam), pair_index] = 1.0
    q, _, _ = null_projector(basis)
    return q @ kernel


def gravity_rational(x: float, y: float, lam: np.ndarray) -> np.ndarray:
    """Full-amplitude P=Q=0 rational gravity term.

    This belongs to amplitude values M(X,Y).  Do not confuse it with the
    derivative/coefficient-row gravity terms 2/lambda and 1/lambda^2.
    """
    return (2.0 * y**2 + 2.0 * x**2 * lam**2 + y * (4.0 * x * lam + lam**3)) / (
        y * lam**2 + x**2
    )


def gravity_diff_projective(xa: float, ya: float, xb: float, yb: float, lam: np.ndarray) -> np.ndarray:
    """Coefficient-row projective gravity difference, divided by kG=8*pi*G.

    This is used for derivative/coefficient amplitude-basis rows, not for
    full amplitude values M(X,Y).  After expanding the P=Q=0 subtraction, the
    coefficient-row gravity difference is

        2*(xa-xb)/lambda + (ya-yb)/lambda^2.
    """
    return 2.0 * (xa - xb) / lam + (ya - yb) / (lam**2)


def full_amplitude_difference_rows(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    nmu: int,
    jmax: int,
    matrix_convention: str = "lambda-kernel",
    ir_sign: float = 1.0,
    contact_degree: int = 0,
    pv_mode: str = "none",
) -> tuple[np.ndarray, np.ndarray, dict]:
    """Return projected full Eq. (4) amplitude-difference rows.

    The row equation is

        rows @ rho + kG * kg_coeff = 0,

    where ``kg_coeff`` is built from the full-amplitude rational gravity
    vector, divided by kG=8*pi*G.  This is not the derivative/coefficient
    ``2/lambda, 1/lambda^2`` gravity column.
    """
    kernel, _, spins = pair_difference_kernel(
        d,
        lam,
        pairs,
        nmu,
        jmax,
        matrix_convention=matrix_convention,
        pv_mode=pv_mode,
    )
    if contact_degree < 0:
        raise ValueError("contact_degree must be nonnegative")
    basis = np.zeros((len(pairs) * len(lam), len(pairs) * (contact_degree + 1)), dtype=float)
    grav = np.zeros(len(pairs) * len(lam), dtype=float)
    for pair_index, (x_a, y_a, x_b, y_b) in enumerate(pairs):
        start = pair_index * len(lam)
        stop = start + len(lam)
        for power in range(contact_degree + 1):
            basis[start:stop, pair_index * (contact_degree + 1) + power] = lam**power
        grav[start:stop] = 0.5 * (
            gravity_rational(x_a, y_a, lam) - gravity_rational(x_b, y_b, lam)
        )
    q, basis_rank, basis_s = null_projector(basis)
    rows = q @ kernel
    kg_coeff = ir_sign * (q @ grav)
    rank, s = row_rank(rows)
    meta = {
        "fullAmpDiffPairs": len(pairs),
        "fullAmpDiffNlambda": len(lam),
        "fullAmpDiffKernelRows": int(kernel.shape[0]),
        "fullAmpDiffConstantBasisRank": basis_rank,
        "fullAmpDiffContactDegree": contact_degree,
        "fullAmpDiffStrictRows": int(q.shape[0]),
        "fullAmpDiffRank": rank,
        "fullAmpDiffMatrixConvention": matrix_convention,
        "fullAmpDiffPvMode": pv_mode,
        "fullAmpDiffIrSign": ir_sign,
        "fullAmpDiffGravityConvention": "full_amplitude_rational_half_delta_R",
        "fullAmpDiffSingularMax": float(s[0]) if s.size else math.nan,
        "fullAmpDiffSingularMin": float(s[rank - 1]) if rank else math.nan,
        "fullAmpDiffKgCoeffMax": float(np.max(np.abs(kg_coeff))) if kg_coeff.size else 0.0,
        "fullAmpDiffBasisSingularMax": float(basis_s[0]) if basis_s.size else math.nan,
        "fullAmpDiffBasisSingularMin": float(basis_s[basis_rank - 1]) if basis_rank else math.nan,
        "fullAmpDiffNspins": len(spins),
    }
    return rows, kg_coeff, meta


def row_rank(mat: np.ndarray, tol_factor: float = 1.0e3) -> tuple[int, np.ndarray]:
    if mat.size == 0:
        return 0, np.array([])
    _, s, _ = np.linalg.svd(mat, full_matrices=False)
    tol = tol_factor * max(mat.shape) * np.finfo(float).eps * (float(s[0]) if s.size else 1.0)
    return int(np.sum(s > tol)), s


def audit(args: argparse.Namespace) -> dict:
    lam = lambda_threshold_angle_nodes(args.nlambda)
    pairs = parse_pairs(args.pairs)
    null_rows, meta = amplitude_difference_null_rows(
        args.d,
        lam,
        pairs,
        args.nmu,
        args.jmax,
        matrix_convention=args.matrix_convention,
    )
    return {
        "d": args.d,
        "nlambda": args.nlambda,
        "nmu": args.nmu,
        "jmax": args.jmax,
        "nPairs": len(pairs),
        **meta,
    }


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=12)
    p.add_argument("--nmu", type=int, default=24)
    p.add_argument("--jmax", type=int, default=24)
    p.add_argument(
        "--pairs",
        default="0.02,0.001,0.01,0.0005",
        help="semicolon-separated xA,yA,xB,yB pairs",
    )
    p.add_argument("--matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument("--output", default="amplitude_difference_null_audit.csv")
    args = p.parse_args()

    row = audit(args)
    out = OUT / args.output
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(row.keys()))
        writer.writeheader()
        writer.writerow(row)
    print(row)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_boundary_morphology_20260630.py <==
#!/usr/bin/env python3
"""X-resolved morphology diagnostics for capped residual spectra.

This script is intentionally read-only with respect to the production
pipeline.  It reads existing support CSV files and writes a new diagnostic CSV
and plots.  It does not import or modify the solver/plotter scripts.

The bins below are diagnostic bins, not definitions of black holes or Regge
physics:

* low-b sector: b/R_S <= 3
* cap-saturated: rho_res^phys >= 1.8
* Regge-window sector: J >= 35, 6 <= b/R_S <= 30, sigma <= 80
* intermediate-gap support: 3 < b/R_S < 6
* rotating-guide band: |J - J_BH^(kappa=3)(sigma)| <= guide_width
"""

from __future__ import annotations

import argparse
import glob
import math
import re
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


DEFAULT_GLOBS = [
    "outputs/capped_rmin3_prod3_20260628/**/support/coupled_g6_0.5*_support.csv",
    "outputs/capped_rmin3_leaf_prod_20260628/missing_leaf_points/**/support/coupled_g6_0.5*_support.csv",
]


def infer_case(path: Path, label: str | None = None) -> tuple[float, str]:
    haystacks = [label or "", path.name, str(path)]
    pattern = re.compile(r"_X(?P<X>-?[0-9]+(?:\.[0-9]+)?)_(?P<objective>min|max)")
    for text in haystacks:
        match = pattern.search(text)
        if match:
            return float(match.group("X")), match.group("objective")
    raise ValueError(f"could not infer X/objective from {path}")


def j_bh_rotating_d6(sigma: np.ndarray, g6: float, kappa: float = 3.0) -> np.ndarray:
    """Positive real root of the D=6 rotating black-hole guide."""
    sigma = np.asarray(sigma, dtype=float)
    out = np.full_like(sigma, np.nan, dtype=float)
    for idx, sig in np.ndenumerate(sigma):
        coeff = [
            1.0 + kappa * kappa,
            1.5 * (3.0 + kappa * kappa),
            27.0 / 4.0,
            27.0 / 8.0 - 1.5 * math.pi * kappa**3 * g6 * sig * sig,
        ]
        roots = np.roots(coeff)
        real_roots = [float(root.real) for root in roots if abs(root.imag) < 1.0e-8 and root.real >= -1.0e-9]
        if real_roots:
            out[idx] = max(real_roots)
    return out


def weighted_fraction(weights: np.ndarray, mask: np.ndarray) -> float:
    total = float(np.sum(weights))
    if total <= 0.0:
        return math.nan
    return float(np.sum(weights[mask]) / total)


def weighted_mean(weights: np.ndarray, values: np.ndarray) -> float:
    total = float(np.sum(weights))
    if total <= 0.0:
        return math.nan
    return float(np.sum(weights * values) / total)


def cell_fraction(mask: np.ndarray) -> float:
    if mask.size == 0:
        return math.nan
    return float(np.count_nonzero(mask) / mask.size)


def read_support(path: Path, support_tol: float) -> tuple[pd.DataFrame, float, str]:
    first = pd.read_csv(path, nrows=1)
    label = str(first["label"].iloc[0]) if "label" in first.columns and len(first) else None
    x_value, objective = infer_case(path, label)
    usecols = ["sigma", "J", "bOverRs", "rhoResPhys", "rhoTotPhys"]
    available = set(pd.read_csv(path, nrows=0).columns)
    usecols = [col for col in usecols if col in available]
    df = pd.read_csv(path, usecols=usecols)
    df = df[df["rhoResPhys"] > support_tol].copy()
    return df, x_value, objective


def summarize_file(path: Path, args: argparse.Namespace) -> dict:
    df, x_value, objective = read_support(path, args.support_tol)
    if df.empty:
        return {
            "path": str(path),
            "X": x_value,
            "objective": objective,
            "residualCells": 0,
        }

    sigma = df["sigma"].to_numpy(float)
    spin = df["J"].to_numpy(float)
    b_over_rs = df["bOverRs"].to_numpy(float)
    rho = df["rhoResPhys"].to_numpy(float)
    rho_tot = df["rhoTotPhys"].to_numpy(float) if "rhoTotPhys" in df.columns else rho
    j_bh = j_bh_rotating_d6(sigma, args.g6, args.kappa)

    low_b = b_over_rs <= args.low_b_max
    cap = rho_tot >= args.cap_threshold
    low_b_cap = low_b & cap
    guide = np.abs(spin - j_bh) <= args.guide_width
    gap = (b_over_rs > args.low_b_max) & (b_over_rs < args.ridge_b_min)
    ridge_window = (
        (spin >= args.ridge_j_min)
        & (b_over_rs >= args.ridge_b_min)
        & (b_over_rs <= args.ridge_b_max)
        & (sigma <= args.ridge_sigma_max)
    )
    ridge_cap = ridge_window & cap

    total = float(np.sum(rho))
    return {
        "path": str(path),
        "g6": args.g6,
        "X": x_value,
        "objective": objective,
        "residualCells": int(len(df)),
        "rhoWeightTotal": total,
        "rhoPhysMax": float(np.max(rho)),
        "rhoTotPhysMax": float(np.max(rho_tot)),
        "lowBWeightFraction": weighted_fraction(rho, low_b),
        "capSaturatedWeightFraction": weighted_fraction(rho, cap),
        "lowBCapSaturatedWeightFraction": weighted_fraction(rho, low_b_cap),
        "rotatingGuideBandWeightFraction": weighted_fraction(rho, guide),
        "intermediateGapWeightFraction_b3_to_6": weighted_fraction(rho, gap),
        "reggeWindowWeightFraction": weighted_fraction(rho, ridge_window),
        "reggeWindowCapSaturatedWeightFraction": weighted_fraction(rho, ridge_cap),
        "lowBCellFraction": cell_fraction(low_b),
        "capSaturatedCellFraction": cell_fraction(cap),
        "lowBCapSaturatedCellFraction": cell_fraction(low_b_cap),
        "rotatingGuideBandCellFraction": cell_fraction(guide),
        "intermediateGapCellFraction_b3_to_6": cell_fraction(gap),
        "reggeWindowCellFraction": cell_fraction(ridge_window),
        "reggeWindowCapSaturatedCellFraction": cell_fraction(ridge_cap),
        "bOverRsWeightedMean": weighted_mean(rho, b_over_rs),
        "absJminusRotatingGuideWeightedMean": weighted_mean(rho, np.abs(spin - j_bh)),
        "sigmaWeightedMean": weighted_mean(rho, sigma),
        "JWeightedMean": weighted_mean(rho, spin),
        "sigmaMin": float(np.min(sigma)),
        "sigmaMax": float(np.max(sigma)),
        "jMin": float(np.min(spin)),
        "jMax": float(np.max(spin)),
    }


def discover_inputs(patterns: list[str]) -> list[Path]:
    paths: list[Path] = []
    for pattern in patterns:
        paths.extend(Path(path) for path in glob.glob(pattern, recursive=True))
    return sorted(set(paths))


def dedupe_rows(rows: list[dict]) -> list[dict]:
    # Prefer the larger total-weight file if an (X, objective) pair appears
    # twice.  This keeps the routine deterministic without encoding run IDs.
    best: dict[tuple[float, str], dict] = {}
    for row in rows:
        key = (float(row["X"]), str(row["objective"]))
        old = best.get(key)
        if old is None or float(row.get("rhoWeightTotal", 0.0)) > float(old.get("rhoWeightTotal", 0.0)):
            best[key] = row
    return [best[key] for key in sorted(best, key=lambda item: (item[1], item[0]))]


def plot_metric_panel(df: pd.DataFrame, out_path: Path, title: str) -> None:
    fig, axes = plt.subplots(2, 2, figsize=(12.5, 7.5), constrained_layout=True, sharex=True)
    branches = [("max", "-", "upper / $Y_{\\max}$"), ("min", "--", "lower / $Y_{\\min}$")]
    colors = {
        "lowBCapSaturatedWeightFraction": "#d84315",
        "lowBWeightFraction": "#f57c00",
        "reggeWindowWeightFraction": "#1565c0",
        "intermediateGapWeightFraction_b3_to_6": "#6d6d6d",
        "rotatingGuideBandWeightFraction": "#8e24aa",
        "capSaturatedWeightFraction": "#c62828",
    }

    panels = [
        (
            axes[0, 0],
            [
                ("lowBCapSaturatedWeightFraction", r"low-$b$ and cap-saturated"),
                ("lowBWeightFraction", r"all low-$b$"),
                ("reggeWindowWeightFraction", "Regge-window"),
                ("intermediateGapWeightFraction_b3_to_6", r"intermediate $3<b/R_S<6$"),
            ],
            "Residual-weight fractions",
            "fraction of residual weight",
        ),
        (
            axes[0, 1],
            [
                ("capSaturatedWeightFraction", r"cap-saturated"),
                ("rotatingGuideBandWeightFraction", "rotating-guide band"),
            ],
            "Saturation and guide proximity",
            "fraction of residual weight",
        ),
        (
            axes[1, 0],
            [
                ("bOverRsWeightedMean", r"$\langle b/R_S\rangle_\rho$"),
                ("absJminusRotatingGuideWeightedMean", r"$\langle |J-J_{\rm BH}^{(3)}|\rangle_\rho$"),
            ],
            "Weighted geometry",
            "weighted mean",
        ),
        (
            axes[1, 1],
            [
                ("rhoWeightTotal", r"$\sum\rho_{\rm res}^{\rm phys}$"),
                ("residualCells", "support cells"),
            ],
            "Support size",
            "raw diagnostic",
        ),
    ]

    for ax, metrics, subtitle, ylabel in panels:
        for objective, linestyle, branch_label in branches:
            sub = df[df["objective"] == objective].sort_values("X")
            if sub.empty:
                continue
            for metric, label in metrics:
                if metric not in sub.columns:
                    continue
                ax.plot(
                    sub["X"],
                    sub[metric],
                    linestyle=linestyle,
                    marker="o",
                    ms=4.0,
                    lw=1.7,
                    color=colors.get(metric),
                    label=f"{label}, {branch_label}",
                )
        ax.set_title(subtitle)
        ax.set_ylabel(ylabel)
        ax.grid(alpha=0.25, lw=0.5)
    for ax in axes[1, :]:
        ax.set_xlabel(r"$X$")
    axes[0, 0].set_ylim(-0.04, 1.04)
    axes[0, 1].set_ylim(-0.04, 1.04)
    handles, labels = [], []
    for ax in axes.flat:
        h, lab = ax.get_legend_handles_labels()
        handles.extend(h)
        labels.extend(lab)
    seen = set()
    uniq = [(h, lab) for h, lab in zip(handles, labels) if not (lab in seen or seen.add(lab))]
    fig.legend([h for h, _ in uniq], [lab for _, lab in uniq], loc="lower center", ncol=3, fontsize=8, frameon=False)
    fig.suptitle(title, fontsize=13)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=220)
    plt.close(fig)


def plot_compact_waterfall(df: pd.DataFrame, out_path: Path, title: str) -> None:
    fig, ax = plt.subplots(figsize=(8.2, 4.8), constrained_layout=True)
    spec = [
        ("max", "lowBCapSaturatedWeightFraction", "-", "#d84315", r"low-$b$, cap-saturated, $Y_{\max}$"),
        ("max", "reggeWindowWeightFraction", "-", "#1565c0", r"Regge window, $Y_{\max}$"),
        ("max", "intermediateGapWeightFraction_b3_to_6", "-", "#6d6d6d", r"gap support, $Y_{\max}$"),
        ("min", "lowBCapSaturatedWeightFraction", "--", "#d84315", r"low-$b$, cap-saturated, $Y_{\min}$"),
        ("min", "reggeWindowWeightFraction", "--", "#1565c0", r"Regge window, $Y_{\min}$"),
        ("min", "intermediateGapWeightFraction_b3_to_6", "--", "#6d6d6d", r"gap support, $Y_{\min}$"),
    ]
    for objective, metric, linestyle, color, label in spec:
        sub = df[df["objective"] == objective].sort_values("X")
        if sub.empty:
            continue
        ax.plot(sub["X"], sub[metric], linestyle=linestyle, marker="o", lw=2.0, ms=4.0, color=color, label=label)
    ax.axvline(0.0, color="black", lw=0.8, alpha=0.35)
    ax.set_xlabel(r"$X$")
    ax.set_ylabel("fraction of residual weight")
    ax.set_ylim(-0.04, 1.04)
    ax.grid(alpha=0.25, lw=0.5)
    ax.set_title(title)
    ax.legend(frameon=False, fontsize=8, ncol=2, loc="upper center", bbox_to_anchor=(0.5, -0.14))
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=240, bbox_inches="tight")
    plt.close(fig)


def plot_support_vs_weight(df: pd.DataFrame, out_path: Path, title: str) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(12.5, 4.6), constrained_layout=True, sharey=True)
    panels = [
        (
            axes[0],
            [
                ("lowBCapSaturatedWeightFraction", "#d84315", r"low-$b$, cap-saturated"),
                ("reggeWindowWeightFraction", "#1565c0", "Regge window"),
                ("intermediateGapWeightFraction_b3_to_6", "#6d6d6d", r"gap $3<b/R_S<6$"),
            ],
            "Residual-weight fractions",
        ),
        (
            axes[1],
            [
                ("lowBCapSaturatedCellFraction", "#d84315", r"low-$b$, cap-saturated"),
                ("reggeWindowCellFraction", "#1565c0", "Regge window"),
                ("intermediateGapCellFraction_b3_to_6", "#6d6d6d", r"gap $3<b/R_S<6$"),
            ],
            "Support-cell fractions",
        ),
    ]
    for ax, metrics, subtitle in panels:
        for objective, linestyle, branch_label in [("max", "-", r"$Y_{\max}$"), ("min", "--", r"$Y_{\min}$")]:
            sub = df[df["objective"] == objective].sort_values("X")
            if sub.empty:
                continue
            for metric, color, label in metrics:
                ax.plot(
                    sub["X"],
                    sub[metric],
                    linestyle=linestyle,
                    marker="o",
                    lw=2.0,
                    ms=4.0,
                    color=color,
                    label=f"{label}, {branch_label}",
                )
        ax.axvline(0.0, color="black", lw=0.8, alpha=0.35)
        ax.set_title(subtitle)
        ax.set_xlabel(r"$X$")
        ax.set_ylim(-0.04, 1.04)
        ax.grid(alpha=0.25, lw=0.5)
    axes[0].set_ylabel("fraction")
    handles, labels = axes[1].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", bbox_to_anchor=(0.5, -0.08), ncol=3, fontsize=8, frameon=False)
    fig.suptitle(title, fontsize=13)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=240, bbox_inches="tight")
    plt.close(fig)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--inputs", nargs="*", default=None, help="Support CSV paths or glob patterns.")
    parser.add_argument("--out-dir", type=Path, default=Path("outputs/boundary_morphology_20260630"))
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--kappa", type=float, default=3.0)
    parser.add_argument("--support-tol", type=float, default=1.0e-8)
    parser.add_argument("--low-b-max", type=float, default=3.0)
    parser.add_argument("--ridge-b-min", type=float, default=6.0)
    parser.add_argument("--ridge-b-max", type=float, default=30.0)
    parser.add_argument("--ridge-j-min", type=float, default=35.0)
    parser.add_argument("--ridge-sigma-max", type=float, default=80.0)
    parser.add_argument("--cap-threshold", type=float, default=1.8)
    parser.add_argument("--guide-width", type=float, default=8.0)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    patterns = args.inputs if args.inputs else DEFAULT_GLOBS
    paths = discover_inputs(patterns)
    if not paths:
        raise SystemExit("no support CSVs found")
    rows = [summarize_file(path, args) for path in paths]
    rows = dedupe_rows(rows)
    df = pd.DataFrame(rows).sort_values(["objective", "X"])
    args.out_dir.mkdir(parents=True, exist_ok=True)
    csv_path = args.out_dir / "g6_0p5_boundary_morphology_metrics.csv"
    df.to_csv(csv_path, index=False)
    plot_metric_panel(
        df,
        args.out_dir / "g6_0p5_boundary_morphology_panels.png",
        r"Boundary morphology diagnostic at $g_6=0.5$",
    )
    plot_compact_waterfall(
        df,
        args.out_dir / "g6_0p5_boundary_waterfall_regge_compact.png",
        r"Low-impact saturation, Regge-window support, and gap support",
    )
    plot_support_vs_weight(
        df,
        args.out_dir / "g6_0p5_boundary_support_vs_weight.png",
        r"Boundary morphology: support versus weight at $g_6=0.5$",
    )
    print(csv_path)
    print(args.out_dir / "g6_0p5_boundary_morphology_panels.png")
    print(args.out_dir / "g6_0p5_boundary_waterfall_regge_compact.png")
    print(args.out_dir / "g6_0p5_boundary_support_vs_weight.png")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_carrier_complete_fad_validation_20260720.py <==
#!/usr/bin/env python3
"""Compare carrier-complete K2 witnesses with matched K2+FAD witnesses."""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import numpy as np


CASES = (
    ("x20_max", 20.0, "max"),
    ("x8_max", 8.0, "max"),
    ("x8_min", 8.0, "min"),
)


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def summary_row(path: Path, x_value: float, objective: str) -> dict[str, str]:
    matches = [
        row
        for row in read_rows(path)
        if row.get("objective") == objective
        and math.isclose(float(row["X"]), x_value, rel_tol=0.0, abs_tol=1.0e-12)
    ]
    if len(matches) != 1:
        raise RuntimeError(f"expected one {objective} X={x_value:g} row in {path}, found {len(matches)}")
    return matches[0]


def support_map(path: Path) -> dict[tuple[float, int], tuple[float, float]]:
    rows = read_rows(path)
    support: dict[tuple[float, int], tuple[float, float]] = {}
    for row in rows:
        key = (round(float(row["sigma"]), 12), int(row["J"]))
        support[key] = (float(row["rhoResPhys"]), float(row["bOverRs"]))
    return support


def aligned_support(
    first: dict[tuple[float, int], tuple[float, float]],
    second: dict[tuple[float, int], tuple[float, float]],
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    keys = sorted(set(first) | set(second))
    rho_first = np.asarray([first.get(key, (0.0, math.nan))[0] for key in keys])
    rho_second = np.asarray([second.get(key, (0.0, math.nan))[0] for key in keys])
    sigma = np.asarray([key[0] for key in keys], dtype=float)
    spin = np.asarray([key[1] for key in keys], dtype=int)
    b_over_rs = np.asarray(
        [first.get(key, second.get(key, (0.0, math.nan)))[1] for key in keys],
        dtype=float,
    )
    for key in set(first) & set(second):
        if not math.isclose(first[key][1], second[key][1], rel_tol=0.0, abs_tol=1.0e-10):
            raise RuntimeError(f"b/Rs mismatch at spectral bin {key}")
    return rho_first, rho_second, sigma, spin, b_over_rs


def jaccard(first: np.ndarray, second: np.ndarray, threshold: float) -> float:
    left = first >= threshold
    right = second >= threshold
    union = np.count_nonzero(left | right)
    return float(np.count_nonzero(left & right) / union) if union else 1.0


def weighted_jaccard(first: np.ndarray, second: np.ndarray) -> float:
    denominator = float(np.sum(np.maximum(first, second)))
    return float(np.sum(np.minimum(first, second)) / denominator) if denominator else 1.0


def float_field(row: dict[str, str], key: str) -> float:
    value = row.get(key, "")
    return float(value) if value not in {"", None} else math.nan


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--root",
        type=Path,
        default=Path(
            "outputs/carrier_complete_final_20260720/fad_validation_stable_difference"
        ),
    )
    parser.add_argument(
        "--baseline-root",
        type=Path,
        default=Path("outputs/carrier_complete_final_20260720/support_pilots_N600J240_Nl80"),
    )
    args = parser.parse_args()
    output: list[dict] = []
    for label, x_value, objective in CASES:
        baseline_summary = summary_row(
            args.baseline_root / f"X{x_value:g}_summary.csv", x_value, objective
        )
        fad_dir = args.root / f"{label}_k2_fad9"
        fad_summary = summary_row(fad_dir / "summary.csv", x_value, objective)
        baseline_support = (
            args.baseline_root
            / "materialized_support"
            / f"N600_J240_X{x_value:g}_{objective}_chi-window_outside-eikonal_tail-high-j-complete_support.csv"
        )
        fad_matches = sorted((fad_dir / "support").glob("*_support.csv"))
        if len(fad_matches) != 1:
            raise RuntimeError(f"expected one FAD support CSV in {fad_dir / 'support'}")
        rho_k2, rho_fad, sigma_k2, spin_k2, b_k2 = aligned_support(
            support_map(baseline_support), support_map(fad_matches[0])
        )

        y_k2 = float_field(baseline_summary, "Y")
        y_fad = float_field(fad_summary, "Y")
        total_k2 = float(np.sum(rho_k2))
        total_fad = float(np.sum(rho_fad))
        low_impact = b_k2 < 3.0
        high_spin = spin_k2 >= 20
        output.append(
            {
                "case": label,
                "X": x_value,
                "objective": objective,
                "YK2": y_k2,
                "YK2FAD": y_fad,
                "YAbsoluteShift": y_fad - y_k2,
                "YRelativeShift": abs(y_fad - y_k2) / max(abs(y_k2), 1.0e-14),
                "denseRelInfResolvedK2": float_field(
                    baseline_summary, "denseResidualRelInfResolvedInterval"
                ),
                "denseRelInfResolvedK2FAD": float_field(
                    fad_summary, "denseResidualRelInfResolvedInterval"
                ),
                "denseRelQ95ResolvedK2": float_field(
                    baseline_summary, "denseResidualRelQ95ResolvedInterval"
                ),
                "denseRelQ95ResolvedK2FAD": float_field(
                    fad_summary, "denseResidualRelQ95ResolvedInterval"
                ),
                "fadRows": int(float_field(fad_summary, "fullAmpDiffRows")),
                "fadRank": int(float_field(fad_summary, "fullAmpDiffRank")),
                "fadResidualRelInf": float_field(
                    fad_summary, "fullAmpDiffResidualRelInf"
                ),
                "weightedSupportJaccard": weighted_jaccard(rho_k2, rho_fad),
                "supportJaccardRhoGe1e10": jaccard(rho_k2, rho_fad, 1.0e-10),
                "supportJaccardRhoGe1e4": jaccard(rho_k2, rho_fad, 1.0e-4),
                "supportJaccardRhoGe0p5": jaccard(rho_k2, rho_fad, 0.5),
                "supportJaccardRhoGe1p8": jaccard(rho_k2, rho_fad, 1.8),
                "relativeL1DensityShift": float(np.sum(np.abs(rho_fad - rho_k2)))
                / max(total_k2, 1.0e-14),
                "maxAbsDensityShift": float(np.max(np.abs(rho_fad - rho_k2))),
                "lowImpactWeightFractionK2": float(np.sum(rho_k2[low_impact]))
                / max(total_k2, 1.0e-14),
                "lowImpactWeightFractionK2FAD": float(np.sum(rho_fad[low_impact]))
                / max(total_fad, 1.0e-14),
                "lowImpactCapCountK2": int(np.count_nonzero(low_impact & (rho_k2 >= 1.8))),
                "lowImpactCapCountK2FAD": int(np.count_nonzero(low_impact & (rho_fad >= 1.8))),
                "highSpinWeightFractionK2": float(np.sum(rho_k2[high_spin]))
                / max(total_k2, 1.0e-14),
                "highSpinWeightFractionK2FAD": float(np.sum(rho_fad[high_spin]))
                / max(total_fad, 1.0e-14),
                "baselineSupportCsv": str(baseline_support),
                "fadSupportCsv": str(fad_matches[0]),
            }
        )

    write_csv(args.root / "fad_validation_comparison.csv", output)
    (args.root / "fad_validation_comparison.json").write_text(
        json.dumps(output, indent=2) + "\n", encoding="utf-8"
    )
    for row in output:
        print(
            f"{row['case']}: Y {row['YK2']:.9g} -> {row['YK2FAD']:.9g}, "
            f"rel={row['YRelativeShift']:.3e}, FAD={row['fadResidualRelInf']:.3e}, "
            f"weighted-J={row['weightedSupportJaccard']:.6f}"
        )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_continuum_complete_weak_refresh_20260720.py <==
#!/usr/bin/env python3
"""Analyze complete-carrier weak-gravity witnesses used in the rebaseline.

The support CSVs omit bins whose prescribed and residual densities both
vanish.  Consequently, a missing ``J+2`` row is an unused bin, not evidence
that the edge reached ``Jmax``.  This script reconstructs the next-bin impact
parameter explicitly and marks an edge as spin-cut limited only when the
contiguous saturated block actually reaches the run's recorded ``Jmax``.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path, PureWindowsPath

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from analyze_hp_crossover_rotating_20260719 import rotating_guide_b


def read_records(paths: list[Path]) -> pd.DataFrame:
    frames = [pd.read_csv(path) for path in paths]
    return pd.concat(frames, ignore_index=True)


def support_basename(value: str) -> str:
    return PureWindowsPath(str(value)).name


def contiguous_saturated_edges(
    frame: pd.DataFrame,
    *,
    cap: float,
    threshold_fraction: float,
    jmax: int,
) -> pd.DataFrame:
    rows: list[dict[str, float | int]] = []
    threshold = float(threshold_fraction) * float(cap)
    for sigma, group in frame.groupby("sigma", sort=True):
        by_spin = {int(round(row.J)): row for row in group.itertuples(index=False)}
        saturated = {
            spin
            for spin, row in by_spin.items()
            if int(getattr(row, "activeEikCell", 0)) == 0
            and float(row.rhoResPhys) >= threshold
        }
        if 0 not in saturated:
            continue
        edge_spin = 0
        while edge_spin + 2 in saturated:
            edge_spin += 2
        edge_row = by_spin[edge_spin]
        next_spin = edge_spin + 2
        next_row = by_spin.get(next_spin)
        next_b = 2.0 * (next_spin + 1.5) / math.sqrt(float(sigma))
        cut_by_eikonal = bool(
            next_row is not None
            and int(getattr(next_row, "activeEikCell", 0)) == 1
        )
        rows.append(
            {
                "sigma": float(sigma),
                "JEdge": int(edge_spin),
                "bEdgeLow": float(edge_row.b),
                "bEdgeHigh": float(next_b),
                "bEdgeMid": 0.5 * (float(edge_row.b) + float(next_b)),
                "bEdgeHalfWidth": 0.5 * (float(next_b) - float(edge_row.b)),
                "cutLimitedByEikonalMask": int(cut_by_eikonal),
                "cutLimitedByJmax": int(edge_spin >= int(jmax)),
            }
        )
    return pd.DataFrame(rows)


def coarse_support(frame: pd.DataFrame, cap: float) -> set[tuple[int, int]]:
    selected = frame.loc[
        (frame["activeEikCell"].astype(int) == 0)
        & (frame["sigma"].to_numpy(float) >= 1.0)
        & (frame["sigma"].to_numpy(float) <= 80.0)
        & (frame["rhoResPhys"].to_numpy(float) >= 0.1 * float(cap))
    ]
    if selected.empty:
        return set()
    log_sigma = np.log(np.maximum(selected["sigma"].to_numpy(float), 1.0))
    sigma_bin = np.clip(np.floor(48.0 * log_sigma / math.log(80.0)), 0, 47).astype(int)
    spin_bin = np.floor(selected["J"].to_numpy(float) / 4.0).astype(int)
    return set(zip(sigma_bin.tolist(), spin_bin.tolist()))


def jaccard(left: set[tuple[int, int]], right: set[tuple[int, int]]) -> float:
    union = left | right
    return float(len(left & right) / len(union)) if union else 1.0


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def make_edge_plot(edges: pd.DataFrame, summary: pd.DataFrame, output: Path) -> None:
    mpl.rcParams.update(
        {
            "font.size": 9.0,
            "axes.labelsize": 9.4,
            "legend.fontsize": 7.8,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    ratios = sorted(int(value) for value in edges["ratio"].unique())
    colors = mpl.colormaps["OrRd"](np.linspace(0.45, 0.9, len(ratios)))
    figure, axis = plt.subplots(figsize=(6.7, 4.15), constrained_layout=True)
    line_styles = ["-", "--", "-.", ":"]
    for index, (ratio, color) in enumerate(zip(ratios, colors)):
        block = edges.loc[
            (edges["ratio"] == ratio)
            & (edges["sigma"] >= 3.0)
            & (edges["sigma"] <= 80.0)
            & (~edges["cutLimitedByEikonalMask"].astype(bool))
            & (~edges["cutLimitedByJmax"].astype(bool))
        ].sort_values("sigma")
        axis.fill_between(
            block["sigma"],
            block["bEdgeLow"],
            block["bEdgeHigh"],
            step="mid",
            color=color,
            alpha=0.18,
            linewidth=0.0,
        )
        axis.step(
            block["sigma"],
            block["bEdgeMid"],
            where="mid",
            color=color,
            ls=line_styles[index % len(line_styles)],
            lw=1.2,
            label=rf"$M_{{\rm Pl}}/M_{{\rm EFT}}={float(summary.loc[summary['ratio'] == ratio, 'MPlanckOverMEFT'].iloc[0]):.2f}$",
        )

    sigma = np.geomspace(3.0, 80.0, 500)
    guides = []
    for ratio in ratios:
        g_newton = np.full_like(sigma, math.pi**2 / float(ratio))
        guides.append(rotating_guide_b(sigma, g_newton, 3.0))
    guide_stack = np.vstack(guides)
    finite_guide = np.isfinite(guide_stack)
    guide_low = np.full_like(sigma, np.nan)
    guide_high = np.full_like(sigma, np.nan)
    valid_guide = np.any(finite_guide, axis=0)
    guide_low[valid_guide] = np.min(
        np.where(finite_guide[:, valid_guide], guide_stack[:, valid_guide], np.inf),
        axis=0,
    )
    guide_high[valid_guide] = np.max(
        np.where(finite_guide[:, valid_guide], guide_stack[:, valid_guide], -np.inf),
        axis=0,
    )
    axis.fill_between(
        sigma,
        guide_low,
        guide_high,
        where=valid_guide,
        color="0.45",
        alpha=0.2,
        linewidth=0.0,
        label=r"rotating gravity guides, $\kappa=3$",
    )
    common_edge = float(summary["bEdgeMedian"].median())
    axis.axhline(
        common_edge,
        color="#7f0000",
        ls="--",
        lw=1.3,
        label=rf"median microscopic edge, ${common_edge:.2f}/M_{{\rm EFT}}$",
    )
    axis.set_xscale("log")
    axis.set_xlim(3.0, 80.0)
    axis.set_ylim(0.0, 7.8)
    axis.set_xlabel(r"spectral variable $\sigma$")
    axis.set_ylabel(r"contiguous near-cap edge $b_{\rm edge}M_{\rm EFT}$")
    axis.grid(alpha=0.18)
    axis.legend(frameon=False, ncol=2, loc="upper right")
    output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output)
    figure.savefig(output.with_suffix(".png"), dpi=300)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("records", nargs="+", type=Path)
    parser.add_argument("--support-dir", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--stage", default="matched_f0.35")
    parser.add_argument("--objective", choices=["min", "max"], default="max")
    parser.add_argument("--plot-stem", default="complete_carrier_weak_edge_f0p35")
    parser.add_argument("--threshold-fraction", type=float, default=0.9)
    parser.add_argument("--jmax", type=int, default=240)
    args = parser.parse_args()

    records = read_records(args.records)
    selected = records.loc[
        (records["stage"] == args.stage)
        & records["success"].astype(bool)
        & (records["objective"] == args.objective)
    ].copy()
    edge_frames: list[pd.DataFrame] = []
    summary_rows: list[dict] = []
    supports: dict[int, set[tuple[int, int]]] = {}
    for record in selected.itertuples(index=False):
        path = args.support_dir / support_basename(record.supportCsv)
        frame = pd.read_csv(path)
        edges = contiguous_saturated_edges(
            frame,
            cap=float(record.rhoMax),
            threshold_fraction=float(args.threshold_fraction),
            jmax=int(args.jmax),
        )
        edges["ratio"] = int(record.ratio)
        edges["GNewton"] = float(record.GNewton)
        edges["MPlanckOverMEFT"] = float(record.MPlanckOverMEFT)
        edge_frames.append(edges)
        fit_window = edges.loc[
            (edges["sigma"] >= 3.0)
            & (edges["sigma"] <= 80.0)
            & (~edges["cutLimitedByEikonalMask"].astype(bool))
            & (~edges["cutLimitedByJmax"].astype(bool))
        ]
        residual_window = frame.loc[
            (frame["rhoResPhys"].to_numpy(float) > 1.0e-10)
            & (frame["sigma"].to_numpy(float) >= 1.0)
            & (frame["sigma"].to_numpy(float) <= 80.0)
        ]
        # These are raw sums over stored bin densities. They are useful for
        # morphology comparisons on one fixed grid, but are not dispersive
        # weights: no quadrature, partial-wave normalization, or K2 kernel is
        # included.
        residual_density_sum = float(residual_window["rhoResPhys"].sum())
        low_impact_density_sum = float(
            residual_window.loc[
                residual_window["bOverRs"].to_numpy(float) < 3.0,
                "rhoResPhys",
            ].sum()
        )
        supports[int(record.ratio)] = coarse_support(frame, float(record.rhoMax))
        summary_rows.append(
            {
                "ratio": int(record.ratio),
                "GNewton": float(record.GNewton),
                "MPlanckOverMEFT": float(record.MPlanckOverMEFT),
                "X": float(record.X),
                "Y": float(record.Y),
                "eqResidualRelInf": float(record.eqResidualRelInf),
                "denseResidualRelInf": float(record.denseResidualRelInf),
                "denseResidualRelInfResolvedInterval": float(record.denseResidualRelInfResolvedInterval),
                "bEdgeMedian": float(fit_window["bEdgeMid"].median()),
                "bEdgeQ25": float(fit_window["bEdgeMid"].quantile(0.25)),
                "bEdgeQ75": float(fit_window["bEdgeMid"].quantile(0.75)),
                "edgePoints": int(len(fit_window)),
                "bOverRsLt3RawDensityFraction": (
                    low_impact_density_sum / residual_density_sum
                    if residual_density_sum > 0.0
                    else math.nan
                ),
                # Legacy alias retained for older downstream notebooks.
                "bOverRsLt3WeightFraction": (
                    low_impact_density_sum / residual_density_sum
                    if residual_density_sum > 0.0
                    else math.nan
                ),
            }
        )

    all_edges = pd.concat(edge_frames, ignore_index=True)
    summary = pd.DataFrame(summary_rows).sort_values("ratio")
    args.out_dir.mkdir(parents=True, exist_ok=True)
    all_edges.to_csv(args.out_dir / "complete_carrier_edge_points.csv", index=False)
    summary.to_csv(args.out_dir / "complete_carrier_edge_summary.csv", index=False)

    overlap_rows: list[dict] = []
    ratios = sorted(supports)
    for left, right in zip(ratios[:-1], ratios[1:]):
        overlap_rows.append(
            {"ratioLeft": left, "ratioRight": right, "coarseSupportJaccard": jaccard(supports[left], supports[right])}
        )
    write_csv(args.out_dir / "complete_carrier_support_overlap.csv", overlap_rows)
    if not all_edges.empty:
        make_edge_plot(
            all_edges,
            summary,
            args.out_dir / f"{args.plot_stem}.pdf",
        )
    print(summary.to_string(index=False))
    if overlap_rows:
        print(pd.DataFrame(overlap_rows).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_continuum_gn_cap_fad_program_20260720.py <==
#!/usr/bin/env python3
"""Morphology and dual-cost analysis for the continuum weak-G_N program."""

from __future__ import annotations

import argparse
import csv
import json
import math
import re
from pathlib import Path

import numpy as np
import pandas as pd

from analyze_regge_continuity_20260707 import summarize as regge_summary


CAP_RE = re.compile(r"_cap(?P<cap>[0-9mp]+)_")
RATIO_RE = re.compile(r"_r(?P<ratio>[0-9]+)_")
FRACTION_RE = re.compile(r"matched_f(?P<fraction>[0-9.]+)_")


def parse_safe_number(text: str) -> float:
    return float(text.replace("m", "-").replace("p", "."))


def weighted_quantile(values: np.ndarray, weights: np.ndarray, quantile: float) -> float:
    if len(values) == 0 or float(np.sum(weights)) <= 0.0:
        return math.nan
    order = np.argsort(values)
    values = values[order]
    weights = weights[order]
    cumulative = np.cumsum(weights)
    return float(np.interp(quantile * cumulative[-1], cumulative, values))


def case_metadata(path: Path, default_cap: float) -> tuple[int | None, float]:
    text = str(path)
    ratio_match = RATIO_RE.search(text)
    cap_match = CAP_RE.search(text)
    ratio = int(ratio_match.group("ratio")) if ratio_match else None
    cap = parse_safe_number(cap_match.group("cap")) if cap_match else float(default_cap)
    return ratio, cap


def edge_points(frame: pd.DataFrame, cap: float, threshold_fraction: float) -> pd.DataFrame:
    rows: list[dict] = []
    for sigma, group in frame.groupby("sigma", sort=True):
        all_by_spin = {int(round(row.J)): row for row in group.itertuples(index=False)}
        selected = {
            spin: row
            for spin, row in all_by_spin.items()
            if int(getattr(row, "activeEikCell", 0)) == 0
            and float(row.rhoResPhys) >= threshold_fraction * cap
        }
        if 0 not in selected:
            continue
        spin = 0
        while spin + 2 in selected:
            spin += 2
        row = selected[spin]
        next_row = all_by_spin.get(spin + 2)
        cut_by_eikonal = (
            next_row is not None and int(getattr(next_row, "activeEikCell", 0)) == 1
        )
        cut_by_jmax = next_row is None
        next_b = (
            float(next_row.b)
            if next_row is not None
            else 2.0 * (spin + 2.0 + 1.5) / math.sqrt(float(sigma))
        )
        rows.append(
            {
                "sigma": float(sigma),
                "JEdge": spin,
                "bEdge": float(row.b),
                "bEdgeLow": float(row.b),
                "bEdgeHigh": next_b,
                "bEdgeMid": 0.5 * (float(row.b) + next_b),
                "bEdgeHalfWidth": 0.5 * (next_b - float(row.b)),
                "bOverRsEdge": float(row.bOverRs),
                "cutLimitedByEikonalMask": int(cut_by_eikonal),
                "cutLimitedByJmax": int(cut_by_jmax),
            }
        )
    return pd.DataFrame(rows)


def log_fit(values: pd.DataFrame, beta: float | None) -> dict[str, float]:
    selected = values.loc[
        (values["sigma"].to_numpy(float) >= 1.0)
        & (values["sigma"].to_numpy(float) <= 80.0)
        & (values["bEdge"].to_numpy(float) > 0.0)
        & (~values["cutLimitedByEikonalMask"].astype(bool).to_numpy())
        & (~values["cutLimitedByJmax"].astype(bool).to_numpy())
    ]
    if len(selected) < 3:
        return {"amplitude": math.nan, "beta": math.nan, "logRmse": math.nan}
    x = np.log(selected["sigma"].to_numpy(float))
    y = np.log(selected["bEdge"].to_numpy(float))
    if beta is None:
        design = np.column_stack([np.ones_like(x), x])
        coeff, *_ = np.linalg.lstsq(design, y, rcond=None)
        intercept = float(coeff[0])
        fitted_beta = float(coeff[1])
    else:
        fitted_beta = float(beta)
        intercept = float(np.mean(y - fitted_beta * x))
    residual = y - (intercept + fitted_beta * x)
    return {
        "amplitude": math.exp(intercept),
        "beta": fitted_beta,
        "logRmse": float(np.sqrt(np.mean(residual**2))),
    }


def coarse_support(frame: pd.DataFrame, cap: float) -> set[tuple[int, int]]:
    selected = frame.loc[
        (frame.get("activeEikCell", 0).astype(int) == 0)
        & (frame["sigma"].to_numpy(float) >= 1.0)
        & (frame["sigma"].to_numpy(float) <= 80.0)
        & (frame["rhoResPhys"].to_numpy(float) >= 0.1 * cap)
    ]
    if selected.empty:
        return set()
    sigma_bin = np.clip(
        np.floor(80.0 * np.log(selected["sigma"].to_numpy(float)) / math.log(80.0)),
        0,
        79,
    ).astype(int)
    spin_bin = np.rint(selected["J"].to_numpy(float) / 2.0).astype(int)
    return set(zip(sigma_bin.tolist(), spin_bin.tolist()))


def optical_proxy(npz_path: Path, g_newton: float) -> dict[str, float]:
    if not npz_path.exists():
        return {
            "residualOpticalProxyBeta": math.nan,
            "totalOpticalProxyBeta": math.nan,
            "opticalProxySamples": 0,
            "unusedReducedCostQ50": math.nan,
            "unusedReducedCostQ90": math.nan,
            "unusedReducedCostLowBQ50": math.nan,
            "unusedReducedCostGapQ50": math.nan,
        }
    data = np.load(npz_path, allow_pickle=False)
    sigma = data["sigma"].astype(float)
    spin = data["J"].astype(float)
    rho = data["rhoResPhys"].astype(float)
    rho_total = rho + data["rhoEikPhys"].astype(float)
    active = data["activeEikonalMask"].astype(bool)
    brs = data["bOverRs"].astype(float)
    unique_sigma = np.unique(sigma)
    proxy_sigma: list[float] = []
    proxy_value: list[float] = []
    total_proxy_value: list[float] = []
    for value in unique_sigma:
        mask = (sigma == value) & (~active)
        if not np.any(mask):
            continue
        j = spin[mask]
        degeneracy = (2.0 * j + 3.0) * (j + 1.0) * (j + 2.0) / 6.0
        optical = float(np.sum(degeneracy * rho[mask]) / value**2)
        total_optical = float(np.sum(degeneracy * rho_total[mask]) / value**2)
        if optical > 0.0 and total_optical > 0.0 and 1.0 <= value <= 80.0:
            proxy_sigma.append(float(value))
            proxy_value.append(optical)
            total_proxy_value.append(total_optical)
    if len(proxy_sigma) >= 3:
        coeff = np.polyfit(np.log(proxy_sigma), np.log(proxy_value), 1)
        beta = float(coeff[0])
        total_beta = float(
            np.polyfit(np.log(proxy_sigma), np.log(total_proxy_value), 1)[0]
        )
    else:
        beta = math.nan
        total_beta = math.nan

    lower = data["lowerMarginals"].astype(float)
    scales = data["spectralScale"].astype(float)
    cost_phys = lower * scales / (8.0 * math.pi * float(g_newton))
    unused = (~active) & (rho <= 1.0e-10) & np.isfinite(cost_phys)
    positive_unused = unused & (cost_phys > 1.0e-12)

    def q50(mask: np.ndarray) -> float:
        return float(np.median(cost_phys[mask])) if np.any(mask) else math.nan

    return {
        "residualOpticalProxyBeta": beta,
        "totalOpticalProxyBeta": total_beta,
        "opticalProxySamples": len(proxy_sigma),
        "unusedReducedCostQ50": q50(unused),
        "unusedReducedCostQ90": (
            float(np.quantile(cost_phys[unused], 0.9)) if np.any(unused) else math.nan
        ),
        "unusedReducedCostLowBQ50": q50(unused & (brs < 3.0)),
        "unusedReducedCostGapQ50": q50(unused & (brs >= 3.0) & (brs < 12.0)),
        "unusedReducedCostPositiveFraction": (
            float(np.sum(positive_unused) / np.sum(unused)) if np.any(unused) else math.nan
        ),
        "unusedPositiveReducedCostQ50": q50(positive_unused),
    }


def full_grid_frame(npz_path: Path | None) -> pd.DataFrame | None:
    if npz_path is None or not npz_path.exists():
        return None
    data = np.load(npz_path, allow_pickle=False)
    return pd.DataFrame(
        {
            "sigma": data["sigma"].astype(float),
            "J": data["J"].astype(float),
            "b": data["b"].astype(float),
            "bOverRs": data["bOverRs"].astype(float),
            "activeEikCell": data["activeEikonalMask"].astype(int),
            "rhoResPhys": data["rhoResPhys"].astype(float),
        }
    )


def summarize_support(
    path: Path,
    cap: float,
    ratio: int | None,
    solution: Path | None,
) -> tuple[dict, pd.DataFrame, set[tuple[int, int]]]:
    frame = pd.read_csv(path)
    residual = frame.loc[frame.get("activeEikCell", 0).astype(int) == 0].copy()
    # Raw stored bin density. It is not a dispersive weight because the energy
    # quadrature, partial-wave normalization, and K2 kernel are not included.
    raw_density = residual["rhoResPhys"].to_numpy(float)
    brs = residual["bOverRs"].to_numpy(float)
    impact = residual["b"].to_numpy(float)
    spin = residual["J"].to_numpy(float)
    edge_source = full_grid_frame(solution)
    edges = edge_points(edge_source if edge_source is not None else frame, cap, 0.9)
    physical_edges = edges.loc[
        (~edges["cutLimitedByEikonalMask"].astype(bool))
        & (~edges["cutLimitedByJmax"].astype(bool))
    ]
    free_fit = log_fit(edges, None)
    fixed_fit = log_fit(edges, 0.0)
    bh_fit = log_fit(edges, 1.0 / 6.0)
    string_fit = log_fit(edges, 1.0 / 4.0)
    regge_checks = []
    for threshold in (0.02, 0.2, min(1.0, 0.5 * cap)):
        check = regge_summary(
            path,
            support_tol=threshold,
            sigma_min=1.0,
            sigma_max=80.0,
            j_min=20.0,
            b_over_rs_min=0.0,
            j_gap=4.0,
            sigma_step_gap=1,
        )
        regge_checks.append(check)
    robust_spans = [
        float(item["largestComponentSigmaSpan"])
        for item in regge_checks
        if math.isfinite(float(item["largestComponentSigmaSpan"]))
    ]
    robust_weights = [
        float(item["largestComponentWeightFraction"])
        for item in regge_checks
        if math.isfinite(float(item["largestComponentWeightFraction"]))
    ]
    window = (
        (residual["sigma"].to_numpy(float) >= 1.0)
        & (residual["sigma"].to_numpy(float) <= 80.0)
    )
    fraction_match = FRACTION_RE.search(str(path))
    case_tag = path.parent.parent.name
    record = {
        "case": case_tag,
        "supportStem": path.stem,
        "supportCsv": str(path),
        "ratio": ratio if ratio is not None else math.nan,
        "GNewton": math.pi**2 / ratio if ratio else math.nan,
        "rhoMax": cap,
        "leafFraction": (
            float(fraction_match.group("fraction")) if fraction_match else math.nan
        ),
        "X": float(frame["X"].iloc[0]),
        "objective": str(frame["objective"].iloc[0]),
        "fullAmpDiffNlambda": (
            int(frame["fullAmpDiffNlambda"].iloc[0])
            if "fullAmpDiffNlambda" in frame.columns
            else 0
        ),
        "fullAmpDiffCarrierEnergyWidth": (
            float(frame["fullAmpDiffCarrierEnergyWidth"].iloc[0])
            if "fullAmpDiffCarrierEnergyWidth" in frame.columns
            else math.nan
        ),
        "residualCells": len(residual),
        "rawResidualDensitySum": float(np.sum(raw_density)),
        "residualWeight": float(np.sum(raw_density)),  # legacy field name
        "capSaturatedRawDensityFraction": (
            float(np.sum(raw_density[raw_density >= 0.9 * cap]) / np.sum(raw_density))
            if np.sum(raw_density) > 0.0
            else math.nan
        ),
        "capSaturatedWeightFraction": (
            float(np.sum(raw_density[raw_density >= 0.9 * cap]) / np.sum(raw_density))
            if np.sum(raw_density) > 0.0
            else math.nan
        ),
        "bOverRsLt3RawDensityFraction": (
            float(np.sum(raw_density[brs < 3.0]) / np.sum(raw_density))
            if np.sum(raw_density) > 0.0
            else math.nan
        ),
        "bOverRsLt3WeightFraction": (
            float(np.sum(raw_density[brs < 3.0]) / np.sum(raw_density))
            if np.sum(raw_density) > 0.0
            else math.nan
        ),
        "bOverRsMedian": weighted_quantile(brs, raw_density, 0.5),
        "bMedian": weighted_quantile(impact, raw_density, 0.5),
        "highSpinWindowRawDensityFraction": (
            float(np.sum(raw_density[window & (spin >= 20.0)]) / np.sum(raw_density[window]))
            if np.sum(raw_density[window]) > 0.0
            else math.nan
        ),
        "highSpinWindowWeightFraction": (
            float(np.sum(raw_density[window & (spin >= 20.0)]) / np.sum(raw_density[window]))
            if np.sum(raw_density[window]) > 0.0
            else math.nan
        ),
        "edgeSamples": len(edges),
        "edgeGridComplete": int(edge_source is not None),
        "edgeUnmaskedSamples": len(physical_edges),
        "edgeMaskLimitedFraction": (
            float(np.mean(edges["cutLimitedByEikonalMask"].astype(bool)))
            if len(edges)
            else math.nan
        ),
        "edgeBMedian": (
            float(np.median(physical_edges["bEdge"])) if len(physical_edges) else math.nan
        ),
        "edgeBOverRsMedian": (
            float(np.median(physical_edges["bOverRsEdge"]))
            if len(physical_edges)
            else math.nan
        ),
        "edgeFreeBeta": free_fit["beta"],
        "edgeFreeLogRmse": free_fit["logRmse"],
        "edgeFixedLogRmse": fixed_fit["logRmse"],
        "edgeBhLogRmse": bh_fit["logRmse"],
        "edgeStringLogRmse": string_fit["logRmse"],
        "reggeLargestSigmaSpanMin": min(robust_spans) if robust_spans else math.nan,
        "reggeLargestWeightFractionMin": min(robust_weights) if robust_weights else math.nan,
        "reggeLargestWeightFractionMax": max(robust_weights) if robust_weights else math.nan,
        "reggeSupportCellsMax": max(int(item["reggeSupportCells"]) for item in regge_checks),
        "reggeResolvedAllThresholds": int(
            all(int(item["reggeSupportCells"]) > 0 for item in regge_checks)
        ),
    }
    return record, edges, coarse_support(frame, cap)


def find_solution(path: Path) -> Path | None:
    candidates = list(path.parent.parent.glob("solutions/*_solution.npz"))
    return candidates[0] if len(candidates) == 1 else None


def write_rows(path: Path, rows: list[dict]) -> None:
    if not rows:
        return
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path)
    parser.add_argument("--default-cap", type=float, default=2.0)
    parser.add_argument("--default-ratio", type=int, default=0)
    args = parser.parse_args()
    out_dir = args.out_dir or args.root / "analysis"
    supports = sorted(args.root.rglob("*_support.csv"))
    rows: list[dict] = []
    edge_rows: list[dict] = []
    occupancies: dict[str, set[tuple[int, int]]] = {}
    for path in supports:
        ratio, cap = case_metadata(path, float(args.default_cap))
        if ratio is None and int(args.default_ratio) > 0:
            ratio = int(args.default_ratio)
        solution = find_solution(path)
        record, edges, occupancy = summarize_support(path, cap, ratio, solution)
        if solution is not None:
            record.update(optical_proxy(solution, float(record["GNewton"])))
            record["solutionNpz"] = str(solution)
        rows.append(record)
        occupancies[record["case"]] = occupancy
        for edge in edges.to_dict(orient="records"):
            edge_rows.append(
                {
                    "case": record["case"],
                    "ratio": record["ratio"],
                    "GNewton": record["GNewton"],
                    "rhoMax": record["rhoMax"],
                    "leafFraction": record["leafFraction"],
                    "objective": record["objective"],
                    "fullAmpDiffNlambda": record["fullAmpDiffNlambda"],
                    **edge,
                }
            )

    comparisons: list[dict] = []
    names = sorted(occupancies)
    for left_index, left in enumerate(names):
        for right in names[left_index + 1 :]:
            left_set = occupancies[left]
            right_set = occupancies[right]
            union = left_set | right_set
            comparisons.append(
                {
                    "left": left,
                    "right": right,
                    "intersection": len(left_set & right_set),
                    "union": len(union),
                    "jaccard": len(left_set & right_set) / len(union) if union else math.nan,
                }
            )
    write_rows(out_dir / "support_metrics.csv", rows)
    write_rows(out_dir / "edge_points.csv", edge_rows)
    write_rows(out_dir / "support_jaccard.csv", comparisons)
    (out_dir / "support_metrics.json").write_text(
        json.dumps(rows, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(pd.DataFrame(rows).to_string(index=False))
    print(out_dir)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_extended_eikonal_rs_scan_20260721.py <==
#!/usr/bin/env python3
"""Plots, oscillation diagnostics, and histogram entropy for the b/R_S scan."""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
from pathlib import Path


HERE = Path(__file__).resolve().parent
DATA_ROOT = HERE / "outputs_v1"
OUT = HERE / "outputs_v1"
os.environ.setdefault("MPLCONFIGDIR", str(HERE / ".mplconfig_v1"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import Normalize

import rs_plotting_helpers_20260721 as old_hist
import run_extended_eikonal_rs_scan_20260721 as run


Q_VALUES = run.Q_VALUES
SPINS = run.SPINS
HISTOGRAM_EDGES = np.linspace(0.0, 2.0, 81)
RHO_THRESHOLD = 1.0e-8
CAP_THRESHOLD = 1.9


def configure() -> None:
    old_hist.configure()


def load_cases() -> dict[float, dict]:
    cases: dict[float, dict] = {}
    for q_value in Q_VALUES:
        directory = DATA_ROOT / f"{run.q_label(q_value)}_v1"
        with np.load(directory / "solution_v1.npz") as data:
            arrays = {key: np.asarray(data[key]) for key in data.files}
        with (directory / "summary_v1.json").open(encoding="utf-8") as handle:
            summary = json.load(handle)
        with (directory / "phase_metrics_v1.csv").open(encoding="utf-8") as handle:
            phase_rows = list(csv.DictReader(handle))
        cases[q_value] = {
            "directory": directory,
            "summary": summary,
            "phaseRows": phase_rows,
            **arrays,
        }
    return cases


def finite_source_geometry() -> list[dict]:
    """Maximum finite-grid chi before imposing chi_max, including q=3 control."""
    args = run.build_parser().parse_args([])
    source_args = run.make_complete_source_args(args, 0.8)
    grid = run.shared.v12.legacy.make_grid_data(
        source_args,
        nmu=args.source_nmu,
        jmax=args.source_split_jmax,
        g6=args.g6,
    )
    energy = np.sqrt(grid.sigma)
    base = (
        (energy >= 1.0)
        & (energy <= 1.0e6)
        & (grid.ell >= 0.0)
        & (grid.b >= 0.0)
        & (grid.chi >= 0.0)
    )
    rows = []
    for q_value in (3.0, *Q_VALUES):
        geometric = base & (grid.b_over_rs >= q_value)
        rows.append(
            {
                "qRs": q_value,
                "finiteGeometricCells": int(np.count_nonzero(geometric)),
                "finiteChiMaxBeforeCut": float(np.max(grid.chi[geometric])),
                "finiteCellsAboveChi30": int(np.count_nonzero(geometric & (grid.chi >= 30.0))),
                "finiteCellsAboveChi1000": int(
                    np.count_nonzero(geometric & (grid.chi >= 1000.0))
                ),
            }
        )
    return rows


def histogram_metrics(cases: dict[float, dict]) -> tuple[list[dict], dict[float, np.ndarray]]:
    first = cases[Q_VALUES[0]]
    sigma = np.asarray(first["sigma"], dtype=float)
    j_bh = old_hist.black_hole_j_d6_eq17(sigma)
    baseline_cells = int(np.count_nonzero(first["eik_mask"]))
    rows: list[dict] = []
    selected: dict[float, np.ndarray] = {}
    for q_value in Q_VALUES:
        case = cases[q_value]
        rho = np.asarray(case["rho_res_phys"], dtype=float)
        spin = np.asarray(case["spin"], dtype=float)
        mask = (rho > RHO_THRESHOLD) & np.isfinite(j_bh) & (spin < j_bh)
        values = np.clip(rho[mask], 0.0, 2.0)
        selected[q_value] = values
        counts, _ = np.histogram(values, bins=HISTOGRAM_EDGES)
        probabilities = counts[counts > 0].astype(float) / max(int(np.sum(counts)), 1)
        entropy = float(-np.sum(probabilities * np.log(probabilities)))
        summary = case["summary"]
        j0_row = next(row for row in case["phaseRows"] if int(row["J"]) == 0)
        eik_mask = np.asarray(case["eik_mask"], dtype=bool)
        chi = np.asarray(case["chi_gr"], dtype=float)
        j0_mask = eik_mask & (spin == 0)
        eik_cells = int(np.count_nonzero(case["eik_mask"]))
        rows.append(
            {
                "qRs": q_value,
                "nEikonalCells": eik_cells,
                "newEikonalCellsVsQ1": eik_cells - baseline_cells,
                "nEikonalJ0Cells": int(
                    np.count_nonzero(j0_mask)
                ),
                "j0GeometricChiEdge": 2.0 / q_value**3,
                "j0MaxMaskedChi": float(np.max(chi[j0_mask])),
                "j0Extrema": int(j0_row["extrema_in_rho_res_minus_1"]),
                "j0PhaseSpanPi": float(j0_row["phase_span_pi"]),
                "Y": float(summary["Y"]),
                "nResidualPositive": int(np.count_nonzero(rho > RHO_THRESHOLD)),
                "nResidualBelowBlackHole": int(values.size),
                "nCapAbove1p9BelowBlackHole": int(np.count_nonzero(values > CAP_THRESHOLD)),
                "capFractionAbove1p9BelowBlackHole": float(np.mean(values > CAP_THRESHOLD)),
                "histogramEntropyNats": entropy,
                "normalizedHistogramEntropy": entropy / math.log(80.0),
                "occupiedHistogramBins": int(np.count_nonzero(counts)),
                "meanResidualBelowBlackHole": float(np.mean(values)),
                "stdResidualBelowBlackHole": float(np.std(values)),
                "sumExtremaJ0to8": int(summary["sumExtremaJ0to8"]),
                "sumPhaseSpanPiJ0to8": float(summary["sumPhaseSpanPiJ0to8"]),
                "maxTrainingResidual": float(summary["maxTrainingResidual"]),
                "maxLowerViolation": float(summary["maxLowerViolation"]),
                "maxUpperViolation": float(summary["maxUpperViolation"]),
            }
        )
    return rows, selected


def write_csv(path: Path, rows: list[dict]) -> None:
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def save_both(fig: plt.Figure, name: str) -> None:
    fig.savefig(OUT / f"{name}_v1.pdf", bbox_inches="tight")
    fig.savefig(OUT / f"{name}_v1.png", dpi=260, bbox_inches="tight")


def hide_unused(axes: np.ndarray) -> None:
    for axis in axes.flat[len(Q_VALUES) :]:
        axis.set_visible(False)


def panel_figure(*, height_per_row: float = 2.55) -> tuple[plt.Figure, np.ndarray]:
    nrows = int(math.ceil(len(Q_VALUES) / 2.0))
    fig, axes = plt.subplots(
        nrows,
        2,
        figsize=(7.15, height_per_row * nrows),
        sharex=True,
        sharey=True,
        squeeze=False,
    )
    return fig, axes


def plot_profiles(cases: dict[float, dict]) -> None:
    colors = [old_hist.ORRD(value) for value in np.linspace(0.38, 0.95, len(SPINS))]
    fig, axes = panel_figure(height_per_row=2.55)
    for axis, q_value in zip(axes.flat, Q_VALUES):
        case = cases[q_value]
        sigma = np.asarray(case["sigma"], dtype=float)
        spin = np.asarray(case["spin"], dtype=float)
        rho = np.asarray(case["rho_res_phys"], dtype=float)
        for fixed_j, color in zip(SPINS, colors):
            mask = (spin == fixed_j) & (sigma >= 1.0) & (sigma <= 20.0)
            order = np.argsort(sigma[mask])
            axis.plot(
                np.sqrt(sigma[mask])[order],
                fixed_j - 0.70 * (rho[mask][order] - 1.0),
                color=color,
                lw=0.75,
            )
        axis.set_title(rf"$b/R_S\geq {q_value:g}$", pad=3)
        axis.set_xlim(1.0, math.sqrt(20.0))
        axis.set_ylim(11.2, -1.2)
        axis.set_yticks(SPINS)
        axis.grid(color="#dddddd", lw=0.4, alpha=0.7)
    hide_unused(axes)
    for axis in axes[-1, :]:
        if axis.get_visible():
            axis.set_xlabel(r"$E=\sqrt{\sigma}$")
    for axis in axes[:, 0]:
        axis.set_ylabel(r"fixed spin $J$")
    fig.subplots_adjust(left=0.075, right=0.99, bottom=0.07, top=0.96, wspace=0.08, hspace=0.20)
    save_both(fig, "rs_fixed_spin_oscillations")
    plt.close(fig)


def plot_j0_profiles(cases: dict[float, dict]) -> None:
    color = old_hist.ORRD(0.38)
    cap_color = old_hist.ORRD(0.92)
    fig, axes = panel_figure(height_per_row=2.45)
    for axis, q_value in zip(axes.flat, Q_VALUES):
        case = cases[q_value]
        sigma = np.asarray(case["sigma"], dtype=float)
        spin = np.asarray(case["spin"], dtype=float)
        rho = np.asarray(case["rho_res_phys"], dtype=float)
        cap = float(case["kG"]) * np.asarray(case["rhohat_upper"], dtype=float)
        mask = (spin == 0) & (sigma >= 1.0) & (sigma <= 20.0)
        order = np.argsort(sigma[mask])
        energy = np.sqrt(sigma[mask])[order]
        axis.plot(energy, cap[mask][order], color=cap_color, lw=0.72, ls="--", label="pointwise cap")
        axis.plot(energy, rho[mask][order], color=color, lw=0.82, label=r"$\rho_{\rm res}^{\rm phys}$")
        axis.set_title(rf"$b/R_S\geq {q_value:g}$", pad=3)
        axis.set_xlim(1.0, math.sqrt(20.0))
        axis.set_ylim(-0.04, 2.04)
        axis.grid(color="#dddddd", lw=0.4, alpha=0.7)
    hide_unused(axes)
    for axis in axes[-1, :]:
        if axis.get_visible():
            axis.set_xlabel(r"$E=\sqrt{\sigma}$")
    for axis in axes[:, 0]:
        axis.set_ylabel(r"$J=0$ density")
    axes[0, 0].legend(loc="lower right", frameon=False, fontsize=7)
    fig.subplots_adjust(left=0.09, right=0.99, bottom=0.09, top=0.95, wspace=0.10, hspace=0.22)
    save_both(fig, "rs_j0_oscillations")
    plt.close(fig)


def plot_support_spreading(cases: dict[float, dict]) -> None:
    fig, axes = panel_figure(height_per_row=2.55)
    norm = Normalize(vmin=-3.0, vmax=math.log10(2.0))
    scalar = None
    for axis, q_value in zip(axes.flat, Q_VALUES):
        case = cases[q_value]
        sigma = np.asarray(case["sigma"], dtype=float)
        spin = np.asarray(case["spin"], dtype=float)
        rho = np.asarray(case["rho_res_phys"], dtype=float)
        mask = (rho > RHO_THRESHOLD) & (sigma <= 20.0) & (spin <= 60.0)
        scalar = axis.scatter(
            np.sqrt(sigma[mask]),
            spin[mask],
            c=np.log10(np.maximum(rho[mask], 1.0e-300)),
            cmap=old_hist.ORRD,
            norm=norm,
            s=3.2,
            linewidths=0.0,
            rasterized=True,
        )
        axis.set_title(rf"$b/R_S\geq {q_value:g}$", pad=3)
        axis.set_xlim(1.0, math.sqrt(20.0))
        axis.set_ylim(0.0, 60.0)
        axis.grid(color="#dddddd", lw=0.35, alpha=0.45)
    hide_unused(axes)
    for axis in axes[-1, :]:
        if axis.get_visible():
            axis.set_xlabel(r"$E=\sqrt{\sigma}$")
    for axis in axes[:, 0]:
        axis.set_ylabel(r"spin $J$")
    assert scalar is not None
    colorbar = fig.colorbar(scalar, ax=[axis for axis in axes.flat if axis.get_visible()], fraction=0.025, pad=0.02)
    colorbar.set_label(r"$\log_{10}\rho_{\rm res}^{\rm phys}$")
    fig.subplots_adjust(left=0.075, right=0.89, bottom=0.07, top=0.96, wspace=0.08, hspace=0.20)
    save_both(fig, "rs_residual_support_spreading")
    plt.close(fig)


def plot_histograms(values: dict[float, np.ndarray]) -> None:
    fig, axes = panel_figure(height_per_row=2.55)
    for axis, q_value in zip(axes.flat, Q_VALUES):
        density = values[q_value]
        weights = np.full(density.shape, 1.0 / density.size)
        axis.hist(
            density,
            bins=HISTOGRAM_EDGES,
            weights=weights,
            histtype="stepfilled",
            color="#fc8d59",
            alpha=0.72,
            edgecolor="#b30000",
            linewidth=0.70,
        )
        axis.set_title(rf"$b/R_S\geq {q_value:g}$", pad=3)
        axis.set_xlim(0.0, 2.02)
        axis.set_yscale("log")
        axis.grid(color="#dddddd", lw=0.35, alpha=0.4)
        axis.text(0.055, 0.88, rf"$N={density.size}$", transform=axis.transAxes, color="0.25")
    hide_unused(axes)
    for axis in axes[-1, :]:
        if axis.get_visible():
            axis.set_xlabel(r"$\rho_{\rm res}^{\rm phys}$")
    for axis in axes[:, 0]:
        axis.set_ylabel("fraction")
    fig.subplots_adjust(left=0.085, right=0.99, bottom=0.07, top=0.96, wspace=0.08, hspace=0.20)
    save_both(fig, "rs_histogram_spreading")
    plt.close(fig)


def plot_metrics(rows: list[dict]) -> None:
    q_values = np.asarray([row["qRs"] for row in rows])
    fig, axes = plt.subplots(2, 2, figsize=(7.15, 5.2), sharex=True)
    quantities = (
        ("sumExtremaJ0to8", r"summed extrema, $J=0{:}8$", 0.92),
        ("sumPhaseSpanPiJ0to8", r"summed span$/\pi$, $J=0{:}8$", 0.78),
        ("capFractionAbove1p9BelowBlackHole", r"cap fraction $\rho_{\rm res}>1.9$", 0.62),
        ("normalizedHistogramEntropy", r"histogram entropy$/\log80$", 0.48),
    )
    for axis, (key, ylabel, color_value) in zip(axes.flat, quantities):
        axis.plot(q_values, [row[key] for row in rows], "o-", color=old_hist.ORRD(color_value), lw=1.35)
        axis.invert_xaxis()
        axis.set_ylabel(ylabel)
        axis.grid(color="#dddddd", lw=0.45, alpha=0.7)
    for axis in axes[-1, :]:
        axis.set_xlabel(r"inward support $b/R_S\geq q$")
    fig.tight_layout()
    save_both(fig, "rs_scan_metrics")
    plt.close(fig)


def write_tex_tables(rows: list[dict], geometry: list[dict]) -> None:
    with (OUT / "rs_scan_table_v1.tex").open("w", encoding="utf-8") as handle:
        handle.write("\\begin{tabular}{@{}rrrrrrr@{}}\n\\toprule\n")
        handle.write(
            "$q$ & $N_{\\rm eik}$ & $N_{\\rm eik}^{J=0}$ & $N_{\\rm res}$ & $Y$ & "
            "$N_{\\rm ext}^{J\\leq8}$ & $\\sum_J\\Delta\\delta_J^{\\rm proxy}/\\pi$ \\\\\n\\midrule\n"
        )
        for row in rows:
            handle.write(
                f"{row['qRs']:g} & {row['nEikonalCells']} & {row['nEikonalJ0Cells']} & "
                f"{row['nResidualPositive']} & {row['Y']:.6f} & {row['sumExtremaJ0to8']} & "
                f"{row['sumPhaseSpanPiJ0to8']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\n\\end{tabular}\n")

    with (OUT / "rs_j0_table_v1.tex").open("w", encoding="utf-8") as handle:
        handle.write("\\begin{tabular}{@{}rrrrr@{}}\n\\toprule\n")
        handle.write(
            "$q$ & $2/q^3$ & $\\max\\chi_{J=0}$ & $N_{\\rm ext}^{J=0}$ & "
            "$\\Delta\\delta_0^{\\rm proxy}/\\pi$ \\\\\n\\midrule\n"
        )
        for row in rows:
            handle.write(
                f"{row['qRs']:g} & {row['j0GeometricChiEdge']:.3f} & "
                f"{row['j0MaxMaskedChi']:.3f} & {row['j0Extrema']} & "
                f"{row['j0PhaseSpanPi']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\n\\end{tabular}\n")

    with (OUT / "rs_histogram_table_v1.tex").open("w", encoding="utf-8") as handle:
        handle.write("\\begin{tabular}{@{}rrrrrr@{}}\n\\toprule\n")
        handle.write(
            "$q$ & $N_{\\rm res,<BH}$ & $N_{>1.9}$ & $f_{>1.9}$ & $H$ (nats) & "
            "$H/\\log80$ \\\\\n\\midrule\n"
        )
        for row in rows:
            handle.write(
                f"{row['qRs']:g} & {row['nResidualBelowBlackHole']} & "
                f"{row['nCapAbove1p9BelowBlackHole']} & "
                f"{row['capFractionAbove1p9BelowBlackHole']:.3f} & "
                f"{row['histogramEntropyNats']:.3f} & "
                f"{row['normalizedHistogramEntropy']:.3f} \\\\\n"
            )
        handle.write("\\bottomrule\n\\end{tabular}\n")

    with (OUT / "rs_chi_geometry_table_v1.tex").open("w", encoding="utf-8") as handle:
        handle.write("\\begin{tabular}{@{}rrrrr@{}}\n\\toprule\n")
        handle.write(
            "$q$ & $N_{\\rm finite}$ & $\\max\\chi_{\\rm finite}$ & "
            "$N(\\chi\\geq30)$ & $N(\\chi\\geq1000)$ \\\\\n\\midrule\n"
        )
        for row in geometry:
            handle.write(
                f"{row['qRs']:g} & {row['finiteGeometricCells']} & "
                f"{row['finiteChiMaxBeforeCut']:.3f} & {row['finiteCellsAboveChi30']} & "
                f"{row['finiteCellsAboveChi1000']} \\\\\n"
            )
        handle.write("\\bottomrule\n\\end{tabular}\n")


def main() -> None:
    global DATA_ROOT, OUT
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--root",
        type=Path,
        default=DATA_ROOT,
        help="directory containing the q*_v1 solution directories",
    )
    parser.add_argument(
        "--out-dir",
        type=Path,
        default=None,
        help="figure/table destination; defaults to --root",
    )
    args = parser.parse_args()
    DATA_ROOT = args.root.resolve()
    OUT = (args.out_dir if args.out_dir is not None else args.root).resolve()
    configure()
    OUT.mkdir(parents=True, exist_ok=True)
    cases = load_cases()
    rows, selected = histogram_metrics(cases)
    geometry = finite_source_geometry()
    write_csv(OUT / "rs_scan_metrics_v1.csv", rows)
    write_csv(OUT / "rs_chi_geometry_v1.csv", geometry)
    plot_profiles(cases)
    plot_j0_profiles(cases)
    plot_support_spreading(cases)
    plot_histograms(selected)
    plot_metrics(rows)
    write_tex_tables(rows, geometry)
    for row in rows:
        print(json.dumps(row, sort_keys=True))
    for row in geometry:
        print(json.dumps(row, sort_keys=True))
    print(OUT.resolve())


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_far_tail_regge_gap_matched_20260723.py <==
#!/usr/bin/env python3
"""Analyze far-tail edge scaling, GP support, and the gap below the edge."""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parent
DEFAULT_ROOT = (
    ROOT
    / "outputs"
    / "far_tail_regge_gap_matched_20260723"
    / "production_N1200J400"
)


def write_rows(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def scalar(data: np.lib.npyio.NpzFile, key: str, default: float = math.nan) -> float:
    if key not in data:
        return default
    value = np.asarray(data[key]).reshape(-1)
    return float(value[0]) if value.size else default


def runs(indices: np.ndarray) -> list[tuple[int, int]]:
    if not len(indices):
        return []
    cuts = np.flatnonzero(np.diff(indices) > 1)
    starts = np.concatenate(([0], cuts + 1))
    stops = np.concatenate((cuts, [len(indices) - 1]))
    return [(int(indices[a]), int(indices[b])) for a, b in zip(starts, stops)]


def rotating_gp_spin(sigma: np.ndarray, gn: float, kappa: float = 3.0) -> np.ndarray:
    """Nonnegative real root of the D=6 Giddings-Porto cubic."""
    sigma = np.asarray(sigma, dtype=float)
    out = np.empty_like(sigma)
    for index, value in enumerate(sigma):
        coefficients = [
            1.0 + kappa**2,
            1.5 * (3.0 + kappa**2),
            27.0 / 4.0,
            27.0 / 8.0 - 3.0 * gn * kappa**3 * value**2 / (16.0 * math.pi),
        ]
        roots = np.roots(coefficients)
        real = roots[np.abs(np.imag(roots)) < 1.0e-8].real
        nonnegative = real[real >= 0.0]
        out[index] = float(np.max(nonnegative)) if len(nonnegative) else math.nan
    return out


def fit_line(
    sigma: np.ndarray,
    edge: np.ndarray,
    lower: float,
    upper: float,
) -> dict[str, float | int]:
    mask = (
        np.isfinite(sigma)
        & np.isfinite(edge)
        & (sigma >= lower)
        & (sigma <= upper)
        & (edge + 1.5 > 0.0)
    )
    x = sigma[mask]
    y = edge[mask] + 1.5
    if len(x) < 4:
        return {
            "fitCount": len(x),
            "linearSlope": math.nan,
            "linearIntercept": math.nan,
            "linearR2": math.nan,
            "powerExponent": math.nan,
            "powerPrefactor": math.nan,
            "powerR2": math.nan,
        }
    line = np.polyfit(x, y, 1)
    predicted = np.polyval(line, x)
    denominator = float(np.sum((y - np.mean(y)) ** 2))
    line_r2 = 1.0 - float(np.sum((y - predicted) ** 2)) / max(denominator, 1.0e-300)
    power = np.polyfit(np.log(x), np.log(y), 1)
    predicted_log = np.polyval(power, np.log(x))
    denominator_log = float(np.sum((np.log(y) - np.mean(np.log(y))) ** 2))
    power_r2 = 1.0 - float(
        np.sum((np.log(y) - predicted_log) ** 2)
    ) / max(denominator_log, 1.0e-300)
    return {
        "fitCount": len(x),
        "linearSlope": float(line[0]),
        "linearIntercept": float(line[1]),
        "linearR2": line_r2,
        "powerExponent": float(power[0]),
        "powerPrefactor": float(math.exp(power[1])),
        "powerR2": power_r2,
    }


def load_case(path: Path, case: str, ratio: float) -> tuple[dict, list[dict]]:
    data = np.load(path, allow_pickle=True)
    sigma_flat = np.asarray(data["sigma"], dtype=float)
    spin_flat = np.asarray(data["J"], dtype=float)
    finite = "rhoResPhys" in data
    rho_flat = np.asarray(
        data["rhoResPhys"] if finite else data["rhoPhys"],
        dtype=float,
    )
    rho_upper_flat = np.asarray(data["rhoUpperPhys"], dtype=float)
    spins = np.unique(spin_flat)
    nspin = len(spins)
    if len(sigma_flat) % nspin:
        raise ValueError(f"{path}: cannot reshape {len(sigma_flat)} bins over {nspin} spins")
    nmu = len(sigma_flat) // nspin
    sigma = sigma_flat.reshape(nspin, nmu)[0]
    spin = spin_flat.reshape(nspin, nmu)[:, 0]
    rho = rho_flat.reshape(nspin, nmu)
    rho_upper = rho_upper_flat.reshape(nspin, nmu)
    b = (
        np.asarray(data["b"], dtype=float).reshape(nspin, nmu)
        if "b" in data
        else 2.0 * (spin[:, None] + 1.5) / np.sqrt(sigma[None, :])
    )
    b_over_rs = (
        np.asarray(data["bOverRs"], dtype=float).reshape(nspin, nmu)
        if "bOverRs" in data
        else np.full_like(b, math.nan)
    )
    weights = np.asarray(data["sigmaQuadratureWeight"], dtype=float).reshape(nspin, nmu)
    gn = 0.0 if not finite else math.pi**2 / ratio
    kg = 8.0 * math.pi * gn if gn > 0.0 else 1.0
    lower_marginal = (
        np.asarray(data["lowerMarginals"], dtype=float).reshape(nspin, nmu)
        if finite and "lowerMarginals" in data
        else np.full_like(rho, math.nan)
    )
    scales = np.asarray(data["spectralScale"], dtype=float).reshape(nspin, nmu)
    turn_on_penalty = lower_marginal * scales / kg if gn > 0.0 else lower_marginal
    gp = rotating_gp_spin(sigma, gn) if gn > 0.0 else np.full_like(sigma, math.nan)
    multiplicity = (2.0 * spin + 3.0) * (spin + 2.0) * (spin + 1.0) / 6.0
    optical_weight = rho * weights * multiplicity[:, None]

    rows: list[dict] = []
    for col, sigma_value in enumerate(sigma):
        capped = np.flatnonzero(rho[:, col] >= 1.8)
        capped_runs = runs(capped)
        outer = capped_runs[-1] if capped_runs else None
        edge_index = outer[0] if outer else None
        support = np.flatnonzero(rho[:, col] >= 1.0e-4)
        if edge_index is None:
            gap_indices = np.zeros(0, dtype=int)
            edge_spin = math.nan
            edge_end = math.nan
            strip_length = 0
            touches_jmax = 0
        else:
            edge_spin = float(spin[edge_index])
            edge_end = float(spin[outer[1]])
            strip_length = int(outer[1] - outer[0] + 1)
            touches_jmax = int(outer[1] == nspin - 1)
            lower_support = support[support < edge_index]
            previous = int(lower_support[-1]) if len(lower_support) else -1
            gap_indices = np.arange(previous + 1, edge_index, dtype=int)

        gap_penalties = (
            turn_on_penalty[gap_indices, col]
            if len(gap_indices)
            else np.zeros(0, dtype=float)
        )
        gap_penalties = gap_penalties[np.isfinite(gap_penalties)]
        total_weight = float(np.sum(optical_weight[:, col]))
        outer_weight = (
            float(np.sum(optical_weight[outer[0] : outer[1] + 1, col]))
            if outer
            else 0.0
        )
        gp_mask = np.abs(spin - gp[col]) <= 4.0 if np.isfinite(gp[col]) else np.zeros(nspin, bool)
        gp_weight = float(np.sum(optical_weight[gp_mask, col]))
        rows.append(
            {
                "case": case,
                "ratio": ratio,
                "GNewton": gn,
                "sigma": float(sigma_value),
                "Jedge": edge_spin,
                "JouterEnd": edge_end,
                "outerStripBins": strip_length,
                "outerTouchesJmax": touches_jmax,
                "gapBinsBelowEdge": int(len(gap_indices)),
                "gapSpinWidth": float(2 * len(gap_indices)),
                "gapPenaltyMedianPerRho": (
                    float(np.median(gap_penalties)) if len(gap_penalties) else math.nan
                ),
                "gapPenaltyMinPerRho": (
                    float(np.min(gap_penalties)) if len(gap_penalties) else math.nan
                ),
                "JgpKappa3": float(gp[col]),
                "outerOpticalWeightFraction": outer_weight / max(total_weight, 1.0e-300),
                "gpOpticalWeightFractionDeltaJ4": gp_weight / max(total_weight, 1.0e-300),
                "totalOpticalWeightProxy": total_weight,
                "bAtEdge": (
                    float(b[edge_index, col]) if edge_index is not None else math.nan
                ),
                "bOverRsAtEdge": (
                    float(b_over_rs[edge_index, col])
                    if edge_index is not None
                    else math.nan
                ),
                "rhoAtEdge": (
                    float(rho[edge_index, col]) if edge_index is not None else math.nan
                ),
                "rhoUpperAtEdge": (
                    float(rho_upper[edge_index, col]) if edge_index is not None else math.nan
                ),
            }
        )

    edge_rows = [row for row in rows if math.isfinite(row["Jedge"])]
    sigma_edge = np.asarray([row["sigma"] for row in edge_rows])
    j_edge = np.asarray([row["Jedge"] for row in edge_rows])
    fit_common = fit_line(sigma_edge, j_edge, 1.0e4, 7.0e4)
    fit_far = fit_line(sigma_edge, j_edge, 7.0e4, 1.0e6)
    sigma_corr = (2.0 * ratio / (3.0 * math.pi)) ** 2 if math.isfinite(ratio) else math.inf
    fit_below = fit_line(sigma_edge, j_edge, 0.5 * sigma_corr, sigma_corr)
    fit_above = fit_line(sigma_edge, j_edge, sigma_corr, 2.0 * sigma_corr)
    summary = {
        "case": case,
        "ratio": ratio,
        "GNewton": gn,
        "solutionNpz": str(path),
        "Y": scalar(data, "Y", scalar(data, "g3Physical")),
        "sigmaCorrespondence": sigma_corr,
        "edgeRows": len(edge_rows),
        "edgeSigmaMin": float(np.min(sigma_edge)) if len(sigma_edge) else math.nan,
        "edgeSigmaMax": float(np.max(sigma_edge)) if len(sigma_edge) else math.nan,
        "common_linearSlope": fit_common["linearSlope"],
        "common_linearR2": fit_common["linearR2"],
        "common_powerExponent": fit_common["powerExponent"],
        "far_linearSlope": fit_far["linearSlope"],
        "far_linearR2": fit_far["linearR2"],
        "far_powerExponent": fit_far["powerExponent"],
        "belowCorr_linearSlope": fit_below["linearSlope"],
        "belowCorr_powerExponent": fit_below["powerExponent"],
        "aboveCorr_linearSlope": fit_above["linearSlope"],
        "aboveCorr_powerExponent": fit_above["powerExponent"],
        "medianOuterStripBinsFar": float(
            np.median(
                [
                    row["outerStripBins"]
                    for row in edge_rows
                    if 7.0e4 <= row["sigma"] <= 1.0e6
                ]
            )
        )
        if any(7.0e4 <= row["sigma"] <= 1.0e6 for row in edge_rows)
        else math.nan,
        "medianGapBinsFar": float(
            np.median(
                [
                    row["gapBinsBelowEdge"]
                    for row in edge_rows
                    if 7.0e4 <= row["sigma"] <= 1.0e6
                ]
            )
        )
        if any(7.0e4 <= row["sigma"] <= 1.0e6 for row in edge_rows)
        else math.nan,
        "medianGapPenaltyFar": float(
            np.nanmedian(
                [
                    row["gapPenaltyMedianPerRho"]
                    for row in edge_rows
                    if 7.0e4 <= row["sigma"] <= 1.0e6
                ]
            )
        )
        if any(7.0e4 <= row["sigma"] <= 1.0e6 for row in edge_rows)
        else math.nan,
        "medianGpWeightFar": float(
            np.median(
                [
                    row["gpOpticalWeightFractionDeltaJ4"]
                    for row in edge_rows
                    if 7.0e4 <= row["sigma"] <= 1.0e6
                ]
            )
        )
        if any(7.0e4 <= row["sigma"] <= 1.0e6 for row in edge_rows)
        else math.nan,
    }
    return summary, rows


def discover(root: Path) -> list[tuple[str, float, Path]]:
    found: list[tuple[str, float, Path]] = []
    for case_dir in sorted(path for path in root.iterdir() if path.is_dir()):
        solutions = sorted((case_dir / "solutions").glob("*_solution.npz"))
        if not solutions:
            continue
        name = case_dir.name
        if name == "strong_r0p25_X20":
            ratio = 0.25
        elif name == "gn0_matched_g2":
            ratio = math.inf
        elif name.startswith("r") and "_matched" in name:
            ratio = float(name.split("_", 1)[0][1:])
        else:
            continue
        found.append((name, ratio, solutions[-1]))
    return found


def make_plots(root: Path, summaries: list[dict], edges: list[dict]) -> None:
    plt.rcParams.update(
        {
            "font.size": 9,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "figure.dpi": 180,
        }
    )
    colors = {
        "strong_r0p25_X20": "#7f0000",
        "r1000_matched_g2": "#d7301f",
        "r2000_matched_g2": "#ef6548",
        "r4000_matched_g2": "#fc8d59",
        "r8000_matched_g2": "#fdbb84",
        "gn0_matched_g2": "#2b2b2b",
    }
    fig, axes = plt.subplots(1, 2, figsize=(10.5, 4.1), constrained_layout=True)
    for summary in summaries:
        case = summary["case"]
        rows = [row for row in edges if row["case"] == case and math.isfinite(row["Jedge"])]
        x = np.asarray([row["sigma"] for row in rows])
        y = np.asarray([row["Jedge"] + 1.5 for row in rows])
        axes[0].plot(x, y, ".", ms=2.8, color=colors.get(case), label=case)
        if math.isfinite(summary["sigmaCorrespondence"]):
            axes[0].axvline(
                summary["sigmaCorrespondence"],
                color=colors.get(case),
                lw=0.7,
                alpha=0.35,
            )
        gap = np.asarray([row["gapSpinWidth"] for row in rows])
        axes[1].plot(x, gap, ".", ms=2.8, color=colors.get(case), label=case)
    axes[0].set_xscale("log")
    axes[0].set_xlabel(r"$\sigma$")
    axes[0].set_ylabel(r"lower edge $J_{\rm edge}+3/2$")
    axes[0].set_title("Far-tail saturated-strip edge")
    axes[1].set_xscale("log")
    axes[1].set_xlabel(r"$\sigma$")
    axes[1].set_ylabel(r"empty spin width immediately below edge")
    axes[1].set_title("Gap below the outer component")
    axes[1].legend(frameon=False, fontsize=7, loc="best")
    for suffix in ("png", "pdf"):
        fig.savefig(root / f"far_tail_edge_and_gap.{suffix}", bbox_inches="tight")
    plt.close(fig)

    r1000_summary = next(
        (row for row in summaries if row["case"] == "r1000_matched_g2"),
        None,
    )
    if r1000_summary is not None:
        rows = [
            row
            for row in edges
            if row["case"] == "r1000_matched_g2" and math.isfinite(row["Jedge"])
        ]
        sigma = np.asarray([row["sigma"] for row in rows])
        edge = np.asarray([row["Jedge"] + 1.5 for row in rows])
        gp = np.asarray([row["JgpKappa3"] + 1.5 for row in rows])
        gp_weight = np.asarray([row["gpOpticalWeightFractionDeltaJ4"] for row in rows])
        outer_weight = np.asarray([row["outerOpticalWeightFraction"] for row in rows])
        sigma_corr = float(r1000_summary["sigmaCorrespondence"])
        selected = (sigma >= 1.0e4) & (sigma <= 3.0e5)

        fig, axes = plt.subplots(1, 2, figsize=(9.0, 3.7), constrained_layout=True)
        axes[0].plot(
            sigma[selected],
            edge[selected],
            "o",
            ms=3.0,
            color="#b30000",
            label=r"near-cap strip edge",
        )
        axes[0].plot(
            sigma[selected],
            gp[selected],
            "-",
            lw=1.5,
            color="#d95f0e",
            label=r"rotating GP guide, $\kappa=3$",
        )
        axes[0].axvline(
            sigma_corr,
            color="0.25",
            ls="--",
            lw=1.0,
            label=r"$R_S=M_{\rm EFT}^{-1}$",
        )
        axes[0].set_xscale("log")
        axes[0].set_xlabel(r"$\sigma$")
        axes[0].set_ylabel(r"$J+3/2$")
        axes[0].set_title(r"$G_N=\pi^2/1000$: correspondence window")
        axes[0].legend(frameon=False, fontsize=7.5)

        axes[1].plot(
            sigma[selected],
            outer_weight[selected],
            "o-",
            ms=2.7,
            lw=0.8,
            color="#99000d",
            label="outer strip",
        )
        axes[1].plot(
            sigma[selected],
            gp_weight[selected],
            "o-",
            ms=2.7,
            lw=0.8,
            color="#f16913",
            label=r"$|J-J_{\rm GP}|\leq4$",
        )
        axes[1].axvline(sigma_corr, color="0.25", ls="--", lw=1.0)
        axes[1].set_xscale("log")
        axes[1].set_yscale("log")
        axes[1].set_xlabel(r"$\sigma$")
        axes[1].set_ylabel("optical-weight fraction")
        axes[1].set_title("No separate GP-weight turn-on")
        axes[1].legend(frameon=False, fontsize=7.5)
        for suffix in ("png", "pdf"):
            fig.savefig(
                root / f"r1000_correspondence_diagnostic.{suffix}",
                bbox_inches="tight",
            )
        plt.close(fig)

    finite = [
        row
        for row in summaries
        if math.isfinite(row["ratio"]) and row["ratio"] >= 1000
    ]
    null = next((row for row in summaries if not math.isfinite(row["ratio"])), None)
    if null is None or not finite:
        return
    alpha0 = float(null["far_linearSlope"])
    x_values = []
    delta_values = []
    for row in finite:
        delta = float(row["far_linearSlope"]) - alpha0
        if delta > 0.0:
            x_values.append(float(row["GNewton"]))
            delta_values.append(delta)
    fit = {}
    if len(x_values) >= 3:
        coefficients = np.polyfit(np.log(x_values), np.log(delta_values), 1)
        fit = {
            "alphaNullFar": alpha0,
            "deltaAlphaExponent": float(coefficients[0]),
            "deltaAlphaPrefactor": float(math.exp(coefficients[1])),
            "casesInFit": len(x_values),
        }
    (root / "delta_alpha_fit.json").write_text(
        json.dumps(fit, indent=2) + "\n",
        encoding="utf-8",
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", type=Path, default=DEFAULT_ROOT)
    args = parser.parse_args()
    cases = discover(args.root)
    if not cases:
        raise SystemExit(f"no completed solutions under {args.root}")
    summaries: list[dict] = []
    edges: list[dict] = []
    for case, ratio, path in cases:
        summary, case_edges = load_case(path, case, ratio)
        summaries.append(summary)
        edges.extend(case_edges)
        write_rows(args.root / f"edge_{case}.csv", case_edges)
    write_rows(args.root / "far_tail_analysis_summary.csv", summaries)
    write_rows(args.root / "far_tail_edge_all_cases.csv", edges)
    make_plots(args.root, summaries, edges)
    print(json.dumps(summaries, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_gn0_null_comparison_20260720.py <==
#!/usr/bin/env python3
"""Compare the exact G_N=0 capped witness with a matched weak-gravity witness."""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


def load_solution(path: Path, *, gn0: bool) -> dict[str, np.ndarray]:
    data = np.load(path, allow_pickle=False)
    if gn0:
        rho = data["rhoPhys"].astype(float)
        active = np.zeros_like(rho, dtype=bool)
    else:
        rho = data["rhoResPhys"].astype(float)
        active = data["activeEikonalMask"].astype(bool)
    return {
        "sigma": data["sigma"].astype(float),
        "J": data["J"].astype(float),
        "b": data["b"].astype(float),
        "rho": rho,
        "active": active,
    }


def edge_points(solution: dict[str, np.ndarray], cap: float = 2.0) -> list[dict]:
    sigma_all = solution["sigma"]
    spin_all = solution["J"]
    b_all = solution["b"]
    rho_all = solution["rho"]
    active_all = solution["active"]
    rows: list[dict] = []
    for sigma in np.unique(sigma_all):
        mask = sigma_all == sigma
        order = np.argsort(spin_all[mask])
        spin = spin_all[mask][order]
        b = b_all[mask][order]
        rho = rho_all[mask][order]
        active = active_all[mask][order]
        selected = (~active) & (rho >= 0.9 * cap)
        if not selected[0]:
            continue
        last = 0
        while last + 1 < len(spin) and selected[last + 1] and spin[last + 1] == spin[last] + 2.0:
            last += 1
        cut_by_mask = bool(last + 1 < len(spin) and active[last + 1])
        cut_by_jmax = bool(last + 1 == len(spin))
        next_b = (
            float(b[last + 1])
            if last + 1 < len(spin)
            else 2.0 * (float(spin[last]) + 3.5) / math.sqrt(float(sigma))
        )
        rows.append(
            {
                "sigma": float(sigma),
                "JEdge": float(spin[last]),
                "bEdgeLow": float(b[last]),
                "bEdgeHigh": next_b,
                "bEdgeMid": 0.5 * (float(b[last]) + next_b),
                "cutByMask": int(cut_by_mask),
                "cutByJmax": int(cut_by_jmax),
            }
        )
    return rows


def selected_edge(rows: list[dict]) -> list[dict]:
    return [
        row
        for row in rows
        if 3.0 <= row["sigma"] <= 80.0 and not row["cutByMask"] and not row["cutByJmax"]
    ]


def atom_set(solution: dict[str, np.ndarray], threshold: float) -> set[tuple[float, int]]:
    mask = (~solution["active"]) & (solution["rho"] >= threshold)
    return {
        (round(float(sigma), 12), int(round(float(spin))))
        for sigma, spin in zip(solution["sigma"][mask], solution["J"][mask])
        if 1.0 <= sigma <= 80.0
    }


def jaccard(first: set, second: set) -> float:
    union = first | second
    return len(first & second) / len(union) if union else math.nan


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gn0-solution", type=Path, required=True)
    parser.add_argument("--weak-solution", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    args = parser.parse_args()

    gn0 = load_solution(args.gn0_solution, gn0=True)
    weak = load_solution(args.weak_solution, gn0=False)
    if not np.allclose(gn0["sigma"], weak["sigma"]) or not np.allclose(gn0["J"], weak["J"]):
        raise ValueError("the two witnesses do not use the same spectral grid")

    edge0 = edge_points(gn0)
    edgew = edge_points(weak)
    selected0 = selected_edge(edge0)
    selectedw = selected_edge(edgew)
    map0 = {row["sigma"]: row for row in selected0}
    mapw = {row["sigma"]: row for row in selectedw}
    common = sorted(set(map0) & set(mapw))
    differences = np.asarray([mapw[s]["bEdgeMid"] - map0[s]["bEdgeMid"] for s in common])
    base = np.asarray([map0[s]["bEdgeMid"] for s in common])
    metrics = {
        "gn0EdgeMedian": float(np.median([row["bEdgeMid"] for row in selected0])),
        "weakEdgeMedian": float(np.median([row["bEdgeMid"] for row in selectedw])),
        "commonSigmaCount": len(common),
        "edgeDifferenceRms": float(np.sqrt(np.mean(differences**2))),
        "edgeRelativeDifferenceRms": float(np.sqrt(np.mean((differences / base) ** 2))),
        "supportJaccardRhoGe0p2": jaccard(atom_set(gn0, 0.2), atom_set(weak, 0.2)),
        "supportJaccardRhoGe1p8": jaccard(atom_set(gn0, 1.8), atom_set(weak, 1.8)),
    }

    args.out_dir.mkdir(parents=True, exist_ok=True)
    write_csv(args.out_dir / "gn0_edge.csv", edge0)
    write_csv(args.out_dir / "weak_edge.csv", edgew)
    (args.out_dir / "comparison_metrics.json").write_text(
        json.dumps(metrics, indent=2) + "\n", encoding="utf-8"
    )

    fig, ax = plt.subplots(figsize=(7.0, 4.2))
    for rows, label, color in [
        (selected0, r"$G_N=0$", "#202020"),
        (selectedw, r"$G_N=\pi^2/4000$", "#d95f02"),
    ]:
        sigma = np.asarray([row["sigma"] for row in rows])
        middle = np.asarray([row["bEdgeMid"] for row in rows])
        low = np.asarray([row["bEdgeLow"] for row in rows])
        high = np.asarray([row["bEdgeHigh"] for row in rows])
        ax.plot(sigma, middle, color=color, lw=1.8, label=label)
        ax.fill_between(sigma, low, high, color=color, alpha=0.16, linewidth=0)
    ax.set_xlim(3.0, 80.0)
    ax.set_xlabel(r"spectral variable $\sigma$")
    ax.set_ylabel(r"contiguous saturated edge $b_{\rm edge}M_{\rm EFT}$")
    ax.grid(alpha=0.20)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(args.out_dir / "gn0_vs_weak_edge.png", dpi=220)
    fig.savefig(args.out_dir / "gn0_vs_weak_edge.pdf")
    plt.close(fig)
    print(json.dumps(metrics, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_gp_side_transition_20260722.py <==
#!/usr/bin/env python3
"""Measure which side of the rotating GP guide carries residual support."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from run_gn_pi2over300_regge_bh_overnight_20260719 import j_bh_rotating_d6


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "gp_side_transition_20260722" / "existing"
STRONG = (
    ROOT
    / "outputs/carrier_complete_final_20260720/support_production_N1200J400_Nl120/materialized"
    / "N1200_J400_X20_max_chi-window_outside-eikonal_tail-high-j-complete_support.csv"
)
WEAK_ROOT = ROOT / "outputs/continuum_complete_weak_refresh_20260720"
WEAK_UPPER = {
    1000: WEAK_ROOT / "f0p35_support/continuum_continuum-complete_N600_J240_X22399.4_max_support.csv",
    2000: WEAK_ROOT / "f0p35_support/continuum_continuum-complete_N600_J240_X44799.4_max_support.csv",
    4000: WEAK_ROOT / "f0p35_support/continuum_continuum-complete_N600_J240_X89599.5_max_support.csv",
    8000: WEAK_ROOT / "f0p35_support/continuum_continuum-complete_N600_J240_X177799_max_support.csv",
}
WEAK_LOWER = {
    ratio: WEAK_ROOT / f"f0p50_lower_support/r{ratio}_min_support.csv"
    for ratio in (1000, 2000, 4000, 8000)
}


def planck_ratio(ratio: float) -> float:
    return float((ratio / (8.0 * np.pi**3)) ** 0.25)


def analyze_support(path: Path, g6: float, case: str, branch: str) -> tuple[pd.DataFrame, dict]:
    data = pd.read_csv(path)
    jmax = int(data["J"].max())
    rows: list[dict] = []
    for sigma, frame in data.groupby("sigma", sort=True):
        jgp = float(j_bh_rotating_d6(np.asarray([sigma]), g6, 3.0)[0])
        residual = frame.loc[
            (frame["activeEikCell"].astype(int) == 0) & (frame["rhoResPhys"] > 1.0e-8)
        ]
        if residual.empty:
            continue
        below = residual.loc[residual["J"] <= jgp, "rhoResPhys"]
        above = residual.loc[residual["J"] > jgp, "rhoResPhys"]
        sat_below = residual.loc[
            (residual["J"] <= jgp) & (residual["rhoResPhys"] >= 1.8)
        ]
        sat_above = residual.loc[
            (residual["J"] > jgp) & (residual["rhoResPhys"] >= 1.8)
        ]
        weight_below = float(below.sum())
        weight_above = float(above.sum())
        weight = weight_below + weight_above
        rows.append(
            {
                "case": case,
                "branch": branch,
                "sigma": float(sigma),
                "JGP": jgp,
                "Jmax": jmax,
                "weightBelow": weight_below,
                "weightAbove": weight_above,
                "fractionBelow": weight_below / weight if weight else np.nan,
                "polarization": (weight_below - weight_above) / weight if weight else np.nan,
                "satBinsBelow": int(len(sat_below)),
                "satBinsAbove": int(len(sat_above)),
            }
        )
    slices = pd.DataFrame(rows)
    resolved = slices.loc[
        (slices["JGP"] >= 6.0)
        & (slices["JGP"] <= 0.65 * jmax)
        & ((slices["satBinsBelow"] + slices["satBinsAbove"]) >= 4)
    ].copy()
    below = float(resolved["weightBelow"].sum())
    above = float(resolved["weightAbove"].sum())
    total = below + above
    summary = {
        "case": case,
        "branch": branch,
        "source": str(path),
        "g6": g6,
        "resolvedSlices": int(len(resolved)),
        "sigmaMin": float(resolved["sigma"].min()),
        "sigmaMax": float(resolved["sigma"].max()),
        "weightBelow": below,
        "weightAbove": above,
        "fractionBelow": below / total if total else np.nan,
        "medianPolarization": float(resolved["polarization"].median()),
    }
    return slices, summary


def plot_summary(all_slices: pd.DataFrame, summaries: pd.DataFrame, out: Path) -> None:
    mpl.rcParams.update(
        {
            "font.size": 9,
            "axes.labelsize": 9.5,
            "legend.fontsize": 7.5,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(1, 2, figsize=(9.4, 3.7), constrained_layout=True)

    selected = summaries.loc[summaries["branch"] == "upper"].copy()
    selected["order"] = selected["case"].map(
        {"strong": 0, "r1000": 1, "r2000": 2, "r4000": 3, "r8000": 4}
    )
    selected = selected.sort_values("order")
    labels = [
        r"$M_{\rm Pl}<M_{\rm EFT}$",
        "1.42",
        "1.69",
        "2.00",
        "2.38",
    ]
    axes[0].bar(
        np.arange(len(selected)),
        selected["fractionBelow"],
        color=["#b2182b", "#ef8a62", "#f4a582", "#fddbc7", "#d1e5f0"],
        edgecolor="black",
        linewidth=0.5,
    )
    axes[0].axhline(0.5, color="black", ls="--", lw=0.9)
    axes[0].set_xticks(np.arange(len(selected)), labels)
    axes[0].set_ylim(0, 1)
    axes[0].set_ylabel(r"fraction of residual weight at $J\leq J_{\rm GP}$")
    axes[0].set_xlabel(r"$M_{\rm Pl}/M_{\rm EFT}$")
    axes[0].set_title("Which side of the GP guide is populated?")

    colors = {1000: "#f16913", 2000: "#d94801", 4000: "#a63603", 8000: "#7f2704"}
    for ratio in (1000, 2000, 4000, 8000):
        frame = all_slices.loc[
            (all_slices["case"] == f"r{ratio}") & (all_slices["branch"] == "upper")
        ]
        frame = frame.loc[(frame["JGP"] >= 6) & (frame["JGP"] <= 0.65 * frame["Jmax"])]
        axes[1].plot(
            frame["sigma"],
            frame["polarization"],
            ".-",
            ms=2.3,
            lw=0.7,
            color=colors[ratio],
            label=rf"$M_{{\rm Pl}}/M_{{\rm EFT}}={planck_ratio(ratio):.2f}$",
        )
    axes[1].axhline(0, color="black", lw=0.9)
    axes[1].set_xscale("log")
    axes[1].set_ylim(-1.05, 1.05)
    axes[1].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[1].set_ylabel(r"$(W_<-W_>)/(W_<+W_>)$")
    axes[1].set_title("Energy-resolved side polarization")
    axes[1].legend(frameon=False, loc="lower left")
    fig.savefig(out / "gp_side_transition_existing.png", dpi=240)
    fig.savefig(out / "gp_side_transition_existing.pdf")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out", type=Path, default=OUT)
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)

    slices: list[pd.DataFrame] = []
    summaries: list[dict] = []
    frame, summary = analyze_support(STRONG, 0.5, "strong", "upper")
    slices.append(frame)
    summaries.append(summary)
    for ratio, path in WEAK_UPPER.items():
        frame, summary = analyze_support(path, 1.0 / (8.0 * ratio), f"r{ratio}", "upper")
        slices.append(frame)
        summaries.append(summary)
    for ratio, path in WEAK_LOWER.items():
        frame, summary = analyze_support(path, 1.0 / (8.0 * ratio), f"r{ratio}", "lower")
        slices.append(frame)
        summaries.append(summary)

    all_slices = pd.concat(slices, ignore_index=True)
    summary_table = pd.DataFrame(summaries)
    all_slices.to_csv(args.out / "gp_side_transition_slices.csv", index=False)
    summary_table.to_csv(args.out / "gp_side_transition_summary.csv", index=False)
    plot_summary(all_slices, summary_table, args.out)
    print(json.dumps(summaries, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_hp_crossover_rotating_20260719.py <==
#!/usr/bin/env python3
"""Refit the HP crossover pilot with the full rotating D=6 guide.

The finite-spin edge is interval-valued: the true edge lies between the last
occupied even spin and the next even spin.  Fits therefore minimize distance
outside those intervals, with each Newton constant carrying equal total
weight.  The main comparison is between a fixed impact-parameter scale, the
rotating Giddings--Porto guide, and their Horowitz--Polchinski-style maximum.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import differential_evolution, minimize_scalar

from run_gn_pi2over300_regge_bh_overnight_20260719 import j_bh_rotating_d6


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "hp_crossover_regge_pilot_20260719"
EDGE_CSV = OUT / "hp_crossover_band_edge_points.csv"
THRESHOLD = 1.8
SIGMA_MIN = 3.0
SIGMA_MAX = 80.0
FRACTIONS = (0.35, 0.65)


def log_measure_weights(sigma: np.ndarray) -> np.ndarray:
    order = np.argsort(sigma)
    x = np.log(sigma[order])
    weights = np.empty_like(x)
    if len(x) == 1:
        weights[0] = 1.0
    else:
        weights[0] = 0.5 * (x[1] - x[0])
        weights[-1] = 0.5 * (x[-1] - x[-2])
        if len(x) > 2:
            weights[1:-1] = 0.5 * (x[2:] - x[:-2])
    result = np.empty_like(weights)
    result[order] = np.maximum(weights, 1.0e-12)
    return result


def equal_gn_measure(frame: pd.DataFrame) -> np.ndarray:
    measure = np.zeros(len(frame), dtype=float)
    for _, indices in frame.groupby("GN").indices.items():
        idx = np.asarray(indices, dtype=int)
        local = log_measure_weights(frame.iloc[idx]["sigma"].to_numpy(float))
        measure[idx] = local / np.sum(local)
    return measure


def rotating_guide_b(sigma: np.ndarray, gn: np.ndarray, kappa: float) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    gn = np.broadcast_to(np.asarray(gn, dtype=float), sigma.shape)
    result = np.full_like(sigma, np.nan)
    for value in np.unique(gn):
        mask = np.isclose(gn, value, rtol=1.0e-12, atol=0.0)
        internal_g6 = float(value) / (8.0 * math.pi**2)
        spin = j_bh_rotating_d6(sigma[mask], internal_g6, kappa=kappa)
        result[mask] = 2.0 * (spin + 1.5) / np.sqrt(sigma[mask])
    return result


def interval_statistics(frame: pd.DataFrame, predicted: np.ndarray) -> dict[str, float]:
    observed = frame["bEdgeMid"].to_numpy(float)
    low = frame["bEdgeLow"].to_numpy(float)
    high = frame["bEdgeHigh"].to_numpy(float)
    half = frame["bEdgeHalfWidth"].to_numpy(float)
    measure = equal_gn_measure(frame)
    finite = np.isfinite(predicted)
    # A pure black-hole model predicts no band where its rotating branch does
    # not exist.  Assigning zero there makes that physical failure explicit.
    evaluated = np.where(finite, predicted, 0.0)
    outside = np.maximum(low - evaluated, 0.0) + np.maximum(evaluated - high, 0.0)
    interval_rms = float(np.sqrt(np.sum(measure * np.square(outside / half)) / np.sum(measure)))
    relative_rmse = float(
        np.sqrt(np.sum(measure * np.square((evaluated - observed) / observed)) / np.sum(measure))
    )
    coverage = float(np.sum(measure * (outside <= 1.0e-12)) / np.sum(measure))
    return {
        "staircaseIntervalRms": interval_rms,
        "relativeRmse": relative_rmse,
        "staircaseCoverage": coverage,
        "guideDefinedFraction": float(np.sum(measure * finite) / np.sum(measure)),
        "points": int(len(frame)),
    }


def fit_fixed(frame: pd.DataFrame) -> dict[str, object]:
    low = frame["bEdgeLow"].to_numpy(float)
    high = frame["bEdgeHigh"].to_numpy(float)
    half = frame["bEdgeHalfWidth"].to_numpy(float)
    measure = equal_gn_measure(frame)

    def objective(ell: float) -> float:
        outside = np.maximum(low - ell, 0.0) + np.maximum(ell - high, 0.0)
        return float(np.sum(measure * np.square(outside / half)))

    fit = minimize_scalar(objective, bounds=(0.1, 25.0), method="bounded")
    ell = float(fit.x)
    predicted = np.full(len(frame), ell)
    return {"model": "fixed_scale", "ellStar": ell, **interval_statistics(frame, predicted)}


def fit_rotating(frame: pd.DataFrame) -> dict[str, object]:
    sigma = frame["sigma"].to_numpy(float)
    gn = frame["GN"].to_numpy(float)

    def objective(kappa: float) -> float:
        return interval_statistics(frame, rotating_guide_b(sigma, gn, kappa))["staircaseIntervalRms"]

    fit = minimize_scalar(objective, bounds=(0.35, 20.0), method="bounded", options={"xatol": 1.0e-5})
    kappa = float(fit.x)
    predicted = rotating_guide_b(sigma, gn, kappa)
    return {"model": "rotating_gp", "kappa": kappa, **interval_statistics(frame, predicted)}


def fit_crossover(frame: pd.DataFrame) -> dict[str, object]:
    sigma = frame["sigma"].to_numpy(float)
    gn = frame["GN"].to_numpy(float)

    def prediction(parameters: np.ndarray) -> np.ndarray:
        ell, kappa = map(float, parameters)
        guide = rotating_guide_b(sigma, gn, kappa)
        return np.maximum(ell, np.where(np.isfinite(guide), guide, 0.0))

    def objective(parameters: np.ndarray) -> float:
        return interval_statistics(frame, prediction(parameters))["staircaseIntervalRms"]

    fit = differential_evolution(
        objective,
        bounds=((0.1, 20.0), (0.35, 20.0)),
        seed=20260719,
        polish=True,
        tol=1.0e-8,
        workers=1,
    )
    ell, kappa = map(float, fit.x)
    return {
        "model": "hp_rotating_crossover",
        "ellStar": ell,
        "kappa": kappa,
        **interval_statistics(frame, prediction(fit.x)),
    }


def fit_random_walk_crossover(frame: pd.DataFrame) -> dict[str, object]:
    sigma = frame["sigma"].to_numpy(float)
    gn = frame["GN"].to_numpy(float)

    def prediction(parameters: np.ndarray) -> np.ndarray:
        amplitude, kappa = map(float, parameters)
        guide = rotating_guide_b(sigma, gn, kappa)
        string_size = amplitude * np.power(sigma, 0.25)
        return np.maximum(string_size, np.where(np.isfinite(guide), guide, 0.0))

    def objective(parameters: np.ndarray) -> float:
        return interval_statistics(frame, prediction(parameters))["staircaseIntervalRms"]

    fit = differential_evolution(
        objective,
        bounds=((0.01, 20.0), (0.35, 20.0)),
        seed=20260720,
        polish=True,
        tol=1.0e-8,
        workers=1,
    )
    amplitude, kappa = map(float, fit.x)
    return {
        "model": "hp_random_walk_crossover",
        "ellCoefficient": amplitude,
        "kappa": kappa,
        **interval_statistics(frame, prediction(fit.x)),
    }


def fit_random_walk(frame: pd.DataFrame) -> dict[str, object]:
    sigma = frame["sigma"].to_numpy(float)
    low = frame["bEdgeLow"].to_numpy(float)
    high = frame["bEdgeHigh"].to_numpy(float)
    half = frame["bEdgeHalfWidth"].to_numpy(float)
    measure = equal_gn_measure(frame)
    profile = np.power(sigma, 0.25)

    def objective(amplitude: float) -> float:
        predicted = amplitude * profile
        outside = np.maximum(low - predicted, 0.0) + np.maximum(predicted - high, 0.0)
        return float(np.sum(measure * np.square(outside / half)))

    fit = minimize_scalar(objective, bounds=(0.01, 20.0), method="bounded")
    amplitude = float(fit.x)
    return {
        "model": "random_walk",
        "ellCoefficient": amplitude,
        **interval_statistics(frame, amplitude * profile),
    }


def fit_models(frame: pd.DataFrame) -> list[dict[str, object]]:
    return [
        fit_fixed(frame),
        fit_rotating(frame),
        fit_crossover(frame),
        fit_random_walk(frame),
        fit_random_walk_crossover(frame),
    ]


def leave_one_gn_out(frame: pd.DataFrame) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    for held_gn in sorted(frame["GN"].unique()):
        train = frame.loc[~np.isclose(frame["GN"], held_gn)].reset_index(drop=True)
        test = frame.loc[np.isclose(frame["GN"], held_gn)].reset_index(drop=True)
        for fit in fit_models(train):
            sigma = test["sigma"].to_numpy(float)
            gn = test["GN"].to_numpy(float)
            model = str(fit["model"])
            if model == "fixed_scale":
                predicted = np.full(len(test), float(fit["ellStar"]))
            elif model == "rotating_gp":
                predicted = rotating_guide_b(sigma, gn, float(fit["kappa"]))
            elif model == "hp_rotating_crossover":
                guide = rotating_guide_b(sigma, gn, float(fit["kappa"]))
                predicted = np.maximum(float(fit["ellStar"]), np.where(np.isfinite(guide), guide, 0.0))
            elif model == "hp_random_walk_crossover":
                guide = rotating_guide_b(sigma, gn, float(fit["kappa"]))
                string_size = float(fit["ellCoefficient"]) * np.power(sigma, 0.25)
                predicted = np.maximum(string_size, np.where(np.isfinite(guide), guide, 0.0))
            else:
                predicted = float(fit["ellCoefficient"]) * np.power(sigma, 0.25)
            rows.append(
                {
                    "heldOutGN": float(held_gn),
                    "heldOutRatio": float(math.pi**2 / held_gn),
                    "model": model,
                    **interval_statistics(test, predicted),
                }
            )
    return rows


def make_plot(frame: pd.DataFrame, fit: dict[str, object], fraction: float) -> None:
    ell = float(fit["ellStar"])
    kappa = float(fit["kappa"])
    ratios = sorted(frame["GNRatioDenominator"].unique())
    colors = plt.cm.OrRd(np.linspace(0.35, 0.95, len(ratios)))

    fig, (left_axis, right_axis) = plt.subplots(1, 2, figsize=(11.2, 4.45), constrained_layout=True)
    collapse_x: list[np.ndarray] = []
    collapse_y: list[np.ndarray] = []
    collapse_yerr: list[np.ndarray] = []
    for ratio, color in zip(ratios, colors):
        block = frame.loc[np.isclose(frame["GNRatioDenominator"], ratio)].sort_values("sigma")
        sigma = block["sigma"].to_numpy(float)
        gn = block["GN"].to_numpy(float)
        guide = rotating_guide_b(sigma, gn, kappa)
        predicted = np.maximum(ell, np.where(np.isfinite(guide), guide, 0.0))
        left_axis.fill_between(
            sigma,
            block["bEdgeLow"],
            block["bEdgeHigh"],
            step="mid",
            color=color,
            alpha=0.14,
            linewidth=0,
        )
        left_axis.step(
            sigma,
            block["bEdgeMid"],
            where="mid",
            color=color,
            lw=1.35,
            label=rf"$G_N=\pi^2/{ratio:g}$",
        )
        left_axis.plot(sigma, predicted, color=color, lw=0.9, ls="--")

        guide_coordinate = np.where(np.isfinite(guide), guide / ell, 0.0)
        collapse_x.append(guide_coordinate)
        collapse_y.append(block["bEdgeMid"].to_numpy(float) / ell)
        collapse_yerr.append(block["bEdgeHalfWidth"].to_numpy(float) / ell)
        right_axis.errorbar(
            guide_coordinate,
            block["bEdgeMid"].to_numpy(float) / ell,
            yerr=block["bEdgeHalfWidth"].to_numpy(float) / ell,
            fmt=".",
            ms=2.8,
            lw=0.45,
            color=color,
            alpha=0.8,
        )

    left_axis.set_xscale("log")
    left_axis.set_xlim(SIGMA_MIN, SIGMA_MAX)
    left_axis.set_xlabel(r"spectral variable $\sigma$")
    left_axis.set_ylabel(r"saturated-band edge $b_{\rm edge}$")
    left_axis.set_title(rf"upper boundary, leaf fraction ${fraction:.2f}$")
    left_axis.grid(alpha=0.18)
    left_axis.legend(frameon=False, fontsize=7.6, ncol=2)

    all_x = np.concatenate(collapse_x)
    x_max = max(1.25, float(np.nanmax(all_x)) * 1.05)
    x_line = np.linspace(0.0, x_max, 400)
    right_axis.plot(x_line, np.maximum(1.0, x_line), color="#252525", lw=1.45)
    right_axis.axvline(1.0, color="#969696", lw=0.8, ls=":")
    right_axis.set_xlim(0.0, x_max)
    right_axis.set_ylim(0.55, max(1.5, x_max * 1.05))
    right_axis.set_xlabel(r"rotating-guide scale $b_{\rm GP}/\ell_*$")
    right_axis.set_ylabel(r"measured edge $b_{\rm edge}/\ell_*$")
    right_axis.set_title("crossover collapse")
    right_axis.grid(alpha=0.18)

    stem = OUT / f"hp_rotating_crossover_fraction_{fraction:.2f}".replace(".", "p")
    fig.savefig(stem.with_suffix(".png"), dpi=300)
    fig.savefig(stem.with_suffix(".pdf"))
    plt.close(fig)


def main() -> None:
    edges = pd.read_csv(EDGE_CSV)
    all_fits: list[dict[str, object]] = []
    all_cv: list[dict[str, object]] = []
    for fraction in FRACTIONS:
        frame = edges.loc[
            (edges["objective"] == "max")
            & np.isclose(edges["leafFraction"], fraction)
            & np.isclose(edges["threshold"], THRESHOLD)
            & (edges["sigma"] >= SIGMA_MIN)
            & (edges["sigma"] <= SIGMA_MAX)
            & (~edges["cutLimitedByEikonalMask"].astype(bool))
        ].copy()
        frame.reset_index(drop=True, inplace=True)
        fits = fit_models(frame)
        for fit in fits:
            all_fits.append({"leafFraction": fraction, **fit})
        for row in leave_one_gn_out(frame):
            all_cv.append({"leafFraction": fraction, **row})
        crossover = next(fit for fit in fits if fit["model"] == "hp_rotating_crossover")
        make_plot(frame, crossover, fraction)

    fit_frame = pd.DataFrame(all_fits)
    cv_frame = pd.DataFrame(all_cv)
    fit_frame.to_csv(OUT / "hp_rotating_crossover_model_fits.csv", index=False)
    cv_frame.to_csv(OUT / "hp_rotating_crossover_leave_one_gn_out.csv", index=False)
    cv_summary = (
        cv_frame.groupby(["leafFraction", "model"], as_index=False)
        .agg(
            meanHeldOutIntervalRms=("staircaseIntervalRms", "mean"),
            medianHeldOutIntervalRms=("staircaseIntervalRms", "median"),
            meanHeldOutCoverage=("staircaseCoverage", "mean"),
        )
    )
    cv_summary.to_csv(OUT / "hp_rotating_crossover_cv_summary.csv", index=False)
    result = {
        "status": "complete",
        "fitWindow": [SIGMA_MIN, SIGMA_MAX],
        "threshold": THRESHOLD,
        "fits": all_fits,
        "crossValidation": cv_summary.to_dict(orient="records"),
        "interpretation": (
            "The crossover model is evidence for a coupling-controlled change of support scale only if "
            "it improves both the full-data interval score and held-out-G_N prediction."
        ),
    }
    (OUT / "hp_rotating_crossover_analysis.json").write_text(
        json.dumps(result, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_k2_column_leverage_20260702.py <==
#!/usr/bin/env python3
"""Single-cell K2 leverage diagnostics.

For each spectral cell (sigma,J), compute the cap-saturated row vector

    v_i(lambda) = rho_hat_max * lambda K2(lambda; sigma,J)

and fit it to c0 + c1 lambda + c2 lambda^2.  The c2 map is a direct
cell-by-cell diagnostic for how a capped partial wave can trade against the
boundary variable Y in the K2 equation.

This script does not solve an LP.  It diagnoses the geometry of the K2 columns.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from lambda_sdr_chebyshev_grid_dual import lambda_threshold_angle_nodes, mu_grid
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def rotating_j_bh_d6(sigma: np.ndarray, g6: float, kappa: float = 3.0) -> np.ndarray:
    out = np.zeros_like(sigma, dtype=float)
    a3 = 1.0 + kappa**2
    a2 = 1.5 * (3.0 + kappa**2)
    a1 = 27.0 / 4.0
    for i, sig in enumerate(np.asarray(sigma, dtype=float)):
        a0 = 27.0 / 8.0 - (3.0 * math.pi / 2.0) * kappa**3 * g6 * sig**2
        roots = np.roots([a3, a2, a1, a0])
        real_roots = [float(root.real) for root in roots if abs(root.imag) < 1.0e-8 and root.real >= 0.0]
        out[i] = max(real_roots) if real_roots else 0.0
    return out


def schwarzschild_radius_d6(sigma: np.ndarray, g6: float) -> np.ndarray:
    return (12.0 * math.pi * g6) ** (1.0 / 3.0) * np.power(sigma, 1.0 / 6.0)


def signed_log(values: np.ndarray, floor: float = 1.0e-16) -> np.ndarray:
    return np.sign(values) * np.log10(1.0 + np.abs(values) / floor)


def make_plot(out: Path, sigma: np.ndarray, spin: np.ndarray, value: np.ndarray, g6: float, title: str, label: str) -> None:
    fig, ax = plt.subplots(figsize=(6.5, 4.7), constrained_layout=True)
    max_abs = np.nanquantile(np.abs(value[np.isfinite(value)]), 0.995)
    if not np.isfinite(max_abs) or max_abs <= 0.0:
        max_abs = 1.0
    sc = ax.scatter(
        sigma,
        spin,
        c=np.clip(value, -max_abs, max_abs),
        s=3.5,
        cmap="coolwarm",
        vmin=-max_abs,
        vmax=max_abs,
        linewidths=0,
        alpha=0.82,
    )
    ss = np.linspace(1.0, float(np.max(sigma)), 500)
    ax.plot(ss, rotating_j_bh_d6(ss, g6, 3.0), color="black", lw=1.4, label=r"$J_{\rm BH}^{(\kappa=3)}$")
    ax.set_xlim(1.0, min(float(np.max(sigma)), 80.0))
    ax.set_ylim(0.0, min(float(np.max(spin)), 170.0))
    ax.set_xlabel(r"$\sigma$")
    ax.set_ylabel(r"$J$")
    ax.grid(alpha=0.15, lw=0.4)
    ax.set_title(title)
    ax.legend(loc="upper left", frameon=False, fontsize=9)
    cbar = fig.colorbar(sc, ax=ax)
    cbar.set_label(label)
    out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out, dpi=220)
    plt.close(fig)


def binned_summary(x: np.ndarray, y: np.ndarray, bins: np.ndarray, name: str) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    for lo, hi in zip(bins[:-1], bins[1:]):
        mask = (x >= lo) & (x < hi)
        vals = y[mask]
        rows.append(
            {
                "binning": name,
                "lo": float(lo),
                "hi": float(hi),
                "cells": int(np.count_nonzero(mask)),
                "c2_median": float(np.median(vals)) if vals.size else math.nan,
                "c2_q25": float(np.quantile(vals, 0.25)) if vals.size else math.nan,
                "c2_q75": float(np.quantile(vals, 0.75)) if vals.size else math.nan,
                "fraction_c2_negative": float(np.mean(vals < 0.0)) if vals.size else math.nan,
                "abs_c2_median": float(np.median(np.abs(vals))) if vals.size else math.nan,
            }
        )
    return rows


def plot_binned(out: Path, rows: list[dict[str, object]], title: str, xlabel: str) -> None:
    keep = [row for row in rows if int(row["cells"]) > 0 and np.isfinite(float(row["c2_median"]))]
    x = np.asarray([0.5 * (float(row["lo"]) + float(row["hi"])) for row in keep])
    med = np.asarray([float(row["c2_median"]) for row in keep])
    q25 = np.asarray([float(row["c2_q25"]) for row in keep])
    q75 = np.asarray([float(row["c2_q75"]) for row in keep])
    neg = np.asarray([float(row["fraction_c2_negative"]) for row in keep])

    fig, ax = plt.subplots(figsize=(6.2, 4.2), constrained_layout=True)
    ax.axhline(0.0, color="0.2", lw=0.9)
    ax.fill_between(x, q25, q75, color="#9ecae1", alpha=0.45, label="25--75%")
    ax.plot(x, med, color="#08519c", lw=1.8, marker="o", ms=3.5, label="median")
    ax.set_xlabel(xlabel)
    ax.set_ylabel(r"cap-saturated $c_2$")
    ax.set_title(title)
    ax.grid(alpha=0.18, lw=0.4)
    ax2 = ax.twinx()
    ax2.plot(x, neg, color="#d95f0e", lw=1.2, marker="s", ms=3.0, alpha=0.85, label=r"fraction $c_2<0$")
    ax2.set_ylabel(r"fraction with $c_2<0$")
    ax2.set_ylim(-0.03, 1.03)
    lines, labels = ax.get_legend_handles_labels()
    lines2, labels2 = ax2.get_legend_handles_labels()
    ax.legend(lines + lines2, labels + labels2, frameon=False, loc="best", fontsize=9)
    out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out, dpi=220)
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--n-sigma", type=int, default=300)
    parser.add_argument("--jmax", type=int, default=160)
    parser.add_argument("--n-lambda", type=int, default=80)
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--out-dir", type=Path, default=Path("outputs/k2_column_leverage_20260702"))
    args = parser.parse_args()

    lam = lambda_threshold_angle_nodes(args.n_lambda)
    k2, _, spins = lambda_kernel_from_grid(6, lam, args.n_sigma, args.jmax, 2)
    row_matrix = lam[:, None] * k2
    design = np.column_stack([np.ones_like(lam), lam, lam * lam])
    projector = np.linalg.pinv(design)
    coeff = projector @ row_matrix

    kg = (4.0 * math.pi) ** 3 * args.g6
    rho_hat_cap = 2.0 / kg
    coeff_cap = rho_hat_cap * coeff

    sigma_nodes, _ = mu_grid(args.n_sigma)
    sigmas = []
    js = []
    for spin in spins:
        sigmas.extend(sigma_nodes.tolist())
        js.extend([spin] * len(sigma_nodes))
    sigma = np.asarray(sigmas, dtype=float)
    spin = np.asarray(js, dtype=float)
    b = 2.0 * (spin + 1.5) / np.sqrt(sigma)
    b_over_rs = b / schwarzschild_radius_d6(sigma, args.g6)
    j_bh = rotating_j_bh_d6(sigma, args.g6, 3.0)

    rows: list[dict[str, object]] = []
    for i in range(len(sigma)):
        rows.append(
            {
                "column": i,
                "sigma": float(sigma[i]),
                "J": int(spin[i]),
                "bOverRs": float(b_over_rs[i]),
                "JminusJBHkappa3": float(spin[i] - j_bh[i]),
                "c0_cap": float(coeff_cap[0, i]),
                "c1_cap": float(coeff_cap[1, i]),
                "c2_cap": float(coeff_cap[2, i]),
                "c2_over_abs_c0": float(coeff_cap[2, i] / (abs(coeff_cap[0, i]) + 1.0e-30)),
            }
        )
    write_csv(args.out_dir / "k2_column_cap_polynomial_coefficients.csv", rows)

    # Region summaries for a compact table.
    regions = [
        ("b/Rs<1", b_over_rs < 1.0),
        ("1<=b/Rs<3", (b_over_rs >= 1.0) & (b_over_rs < 3.0)),
        ("3<=b/Rs<8", (b_over_rs >= 3.0) & (b_over_rs < 8.0)),
        ("b/Rs>=8", b_over_rs >= 8.0),
        ("|J-JBH|<=4", np.abs(spin - j_bh) <= 4.0),
        ("J<JBH-4", spin < j_bh - 4.0),
        ("J>JBH+4", spin > j_bh + 4.0),
    ]
    summary: list[dict[str, object]] = []
    c2 = coeff_cap[2]
    c0 = coeff_cap[0]
    for name, mask in regions:
        vals = c2[mask]
        summary.append(
            {
                "region": name,
                "cells": int(np.count_nonzero(mask)),
                "c2_median": float(np.median(vals)) if vals.size else math.nan,
                "c2_p10": float(np.quantile(vals, 0.10)) if vals.size else math.nan,
                "c2_p90": float(np.quantile(vals, 0.90)) if vals.size else math.nan,
                "fraction_c2_negative": float(np.mean(vals < 0.0)) if vals.size else math.nan,
                "abs_c2_median": float(np.median(np.abs(vals))) if vals.size else math.nan,
                "abs_c0_median": float(np.median(np.abs(c0[mask]))) if vals.size else math.nan,
            }
        )
    write_csv(args.out_dir / "k2_column_cap_polynomial_summary.csv", summary)

    brs_bins = np.asarray([0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 4.0, 6.0, 8.0, 12.0, 20.0, 40.0])
    dj = spin - j_bh
    dj_bins = np.asarray([-160, -80, -40, -20, -12, -8, -4, 0, 4, 8, 12, 20, 40, 80, 160], dtype=float)
    brs_rows = binned_summary(b_over_rs, c2, brs_bins, "bOverRs")
    dj_rows = binned_summary(dj, c2, dj_bins, "JminusJBHkappa3")
    write_csv(args.out_dir / "k2_column_cap_c2_binned.csv", brs_rows + dj_rows)

    make_plot(
        args.out_dir / "k2_column_c2_cap_sigma80.png",
        sigma,
        spin,
        c2,
        args.g6,
        r"Single-cell capped $c_2$ in $\lambda K_2$",
        r"$c_2$ for a cap-saturated cell",
    )
    make_plot(
        args.out_dir / "k2_column_c2_over_abs_c0_sigma80.png",
        sigma,
        spin,
        c2 / (np.abs(c0) + 1.0e-30),
        args.g6,
        r"Single-cell curvature ratio $c_2/|c_0|$",
        r"$c_2/|c_0|$",
    )
    plot_binned(
        args.out_dir / "k2_column_c2_vs_bOverRs_binned.png",
        brs_rows,
        r"Single-cell capped curvature versus $b/R_S$",
        r"$b/R_S$",
    )
    plot_binned(
        args.out_dir / "k2_column_c2_vs_JminusJBH_binned.png",
        dj_rows,
        r"Single-cell capped curvature versus guide distance",
        r"$J-J_{\rm BH}^{(\kappa=3)}$",
    )
    print(args.out_dir / "k2_column_cap_polynomial_coefficients.csv")
    print(args.out_dir / "k2_column_cap_polynomial_summary.csv")
    print(args.out_dir / "k2_column_cap_c2_binned.csv")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_literal_split_j02_gamma_sweep_20260718.py <==
#!/usr/bin/env python3
"""Summarize the J_low={0,2} constant-gamma sweep without modifying solver output."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from PIL import Image, ImageDraw, ImageFont


DEFAULT_CASE_BY_GAMMA = {
    0.0: "N300J320_nl160_Jlow2_gamma0_max",
    1.0e-6: "N300J320_nl160_Jlow2_gamma1em06_max",
    3.0e-6: "N300J320_nl160_Jlow2_gamma3em06_max",
    8.0e-6: "N300J320_nl160_Jlow2_gamma8em06_max",
    1.0e-5: "N300J320_nl160_Jlow2_gamma1em05_max",
    3.0e-5: "N300J320_nl160_Jlow2_gamma3em05_max",
    1.0e-4: "N300J320_nl160_Jlow2_gamma0p0001_max",
    3.0e-4: "N300J320_nl160_Jlow2_gamma0p0003_max",
    1.0e-3: "N300J320_nl160_Jlow2_gamma0p001_max",
    1.5e-3: "N300J320_nl160_Jlow2_gamma0p0015_max",
    2.0e-3: "N300J320_nl160_Jlow2_gamma0p002_max",
    2.5e-3: "N300J320_nl160_Jlow2_gamma0p0025_max",
    3.0e-3: "N300J320_nl160_Jlow2_gamma0p003_max",
    5.0e-3: "N300J320_nl160_Jlow2_gamma0p005_max",
    1.0e-2: "N300J320_nl160_Jlow2_gamma0p01_max",
}

PERTURBATIVE_GAMMAS = [0.0, 1.0e-6, 3.0e-6, 8.0e-6, 1.0e-5, 3.0e-5]
TRANSITION_GAMMAS = [1.0e-4, 3.0e-4, 1.0e-3, 1.5e-3, 2.0e-3, 2.5e-3]


def occupied_keys(frame: pd.DataFrame, mask: pd.Series) -> set[tuple[float, float]]:
    part = frame.loc[mask, ["sigma", "J"]]
    return {(round(float(s), 12), round(float(j), 12)) for s, j in part.itertuples(index=False)}


def jaccard(left: set, right: set) -> float:
    union = left | right
    return float(len(left & right) / len(union)) if union else 1.0


def gamma_label(gamma: float) -> str:
    if gamma == 0.0:
        return r"$\gamma=0$"
    return rf"$\gamma={gamma:.1e}$"


def discover_cases(root: Path) -> dict[float, str]:
    discovered: dict[float, str] = {}
    for case_dir in sorted((root / "cases").iterdir()):
        summary_path = case_dir / "summary.csv"
        if not summary_path.exists():
            continue
        summary = pd.read_csv(summary_path)
        if summary.empty or "lowCapGamma" not in summary:
            continue
        discovered[float(summary.iloc[-1]["lowCapGamma"])] = case_dir.name
    return discovered or dict(DEFAULT_CASE_BY_GAMMA)


def collect(root: Path, case_by_gamma: dict[float, str]) -> pd.DataFrame:
    campaign = pd.read_csv(root / "campaign_summary.csv")
    campaign["lowCapGamma"] = campaign["lowCapGamma"].astype(float)
    y_by_gamma = dict(zip(campaign["lowCapGamma"], campaign["Y"]))
    dense_by_gamma = dict(zip(campaign["lowCapGamma"], campaign["denseResidualRelInf"]))

    baseline_path = root / "cases" / case_by_gamma[0.0] / "support.csv"
    baseline = pd.read_csv(baseline_path)
    base_old = occupied_keys(
        baseline,
        (baseline["sector"] == "old") & (baseline["rhoResPhys"] > 1.0e-12),
    )
    base_bh = occupied_keys(
        baseline,
        (baseline["sector"] == "old")
        & (baseline["rhoResPhys"] > 1.0e-12)
        & (baseline["bOverRs"] < 3.0),
    )
    y0 = float(y_by_gamma[0.0])
    records: list[dict] = []

    for gamma, case in sorted(case_by_gamma.items()):
        support_path = root / "cases" / case / "support.csv"
        if not support_path.exists() or gamma not in y_by_gamma:
            continue
        frame = pd.read_csv(support_path)
        old_mask = (frame["sector"] == "old") & (frame["rhoResPhys"] > 1.0e-12)
        bh_mask = old_mask & (frame["bOverRs"] < 3.0)
        low_mask = (frame["sector"] == "low") & (frame["rhoResPhys"] > 1.0e-12)
        j0_mask = low_mask & np.isclose(frame["J"], 0.0)
        j2_mask = low_mask & np.isclose(frame["J"], 2.0)
        bh = frame.loc[bh_mask]
        low = frame.loc[low_mask]
        old_keys = occupied_keys(frame, old_mask)
        bh_keys = occupied_keys(frame, bh_mask)
        y = float(y_by_gamma[gamma])
        bh_weight = float(bh["rhoResPhys"].sum())
        bh_sat = bh["rhoResPhys"] >= 1.8
        low_at_cap = (
            np.isclose(low["rhoResPhys"], gamma, rtol=1.0e-7, atol=1.0e-12)
            if gamma > 0.0
            else np.zeros(len(low), dtype=bool)
        )
        records.append(
            {
                "gamma": gamma,
                "case": case,
                "Y": y,
                "deltaY": y - y0,
                "deltaYPercentOfAbsY0": 100.0 * (y - y0) / abs(y0),
                "absDeltaYPercentOfAbsY0": 100.0 * abs(y - y0) / abs(y0),
                "denseResidualRelInf": float(dense_by_gamma[gamma]),
                "oldResidualBins": int(old_mask.sum()),
                "oldSupportJaccardVsGamma0": jaccard(old_keys, base_old),
                "bhOccupiedBins": int(bh_mask.sum()),
                "bhSaturatedBins": int(bh_sat.sum()),
                "bhInteriorBins": int(((bh["rhoResPhys"] > 1.0e-8) & (bh["rhoResPhys"] < 1.8)).sum()),
                "bhResidualWeight": bh_weight,
                "bhSaturatedWeightFraction": (
                    float(bh.loc[bh_sat, "rhoResPhys"].sum() / bh_weight) if bh_weight > 0.0 else 0.0
                ),
                "bhSupportJaccardVsGamma0": jaccard(bh_keys, base_bh),
                "lowOccupiedBins": int(low_mask.sum()),
                "lowJ0OccupiedBins": int(j0_mask.sum()),
                "lowJ2OccupiedBins": int(j2_mask.sum()),
                "lowResidualWeight": float(low["rhoResPhys"].sum()),
                "lowAtCapFraction": float(np.mean(low_at_cap)) if len(low) else 0.0,
            }
        )
    return pd.DataFrame.from_records(records).sort_values("gamma").reset_index(drop=True)


def diagnostic_plot(metrics: pd.DataFrame, out_dir: Path) -> None:
    plt.rcParams.update(
        {
            "font.size": 9,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "legend.fontsize": 8,
            "pdf.fonttype": 42,
        }
    )
    gamma = metrics["gamma"].to_numpy()
    fig, axes = plt.subplots(2, 2, figsize=(8.0, 6.2), constrained_layout=True)

    ax = axes[0, 0]
    ax.plot(gamma, metrics["deltaYPercentOfAbsY0"], "o-", color="#b3331d")
    ax.axhline(10.0, color="0.25", ls="--", lw=1.0, label=r"$10\%$ change")
    ax.set_ylabel(r"$100\,[Y(\gamma)-Y(0)]/|Y(0)|$")
    ax.set_title("Boundary-coordinate drift")
    ax.legend(frameon=False)

    ax = axes[0, 1]
    ax.plot(gamma, metrics["bhOccupiedBins"], "o-", color="#d95f0e", label="occupied")
    ax.plot(gamma, metrics["bhSaturatedBins"], "s--", color="#7f0000", label=r"$\rho\geq1.8$")
    ax.set_ylabel(r"old-sector bins with $b/R_S<3$")
    ax.set_title("Low-impact band")
    ax.legend(frameon=False)

    ax = axes[1, 0]
    ax.plot(gamma, metrics["oldSupportJaccardVsGamma0"], "o-", color="#e6550d", label="all residual")
    ax.plot(gamma, metrics["bhSupportJaccardVsGamma0"], "s--", color="#7f0000", label=r"$b/R_S<3$")
    ax.set_ylabel(r"support Jaccard with $\gamma=0$")
    ax.set_ylim(-0.03, 1.03)
    ax.set_title("Support overlap")
    ax.legend(frameon=False)

    ax = axes[1, 1]
    ax.plot(gamma, metrics["lowJ0OccupiedBins"], "o-", color="#cb181d", label=r"$J=0$")
    ax.plot(gamma, metrics["lowJ2OccupiedBins"], "s--", color="#f16913", label=r"$J=2$")
    ax.set_ylabel(r"occupied bins below $\sigma=1$")
    ax.set_title("Added low-energy sector")
    ax.legend(frameon=False)

    for ax in axes.flat:
        ax.set_xscale("symlog", linthresh=1.0e-6, linscale=0.7)
        ax.set_xlabel(r"low-energy cap $\gamma$")
        ax.grid(alpha=0.22)
        ax.axvspan(2.0e-3, 2.5e-3, color="#fdae6b", alpha=0.18, lw=0)

    for suffix in ("png", "pdf"):
        fig.savefig(out_dir / f"j02_gamma_sweep_diagnostics.{suffix}", dpi=240)
    plt.close(fig)


def load_font(size: int):
    candidates = [
        "/System/Library/Fonts/Supplemental/Arial.ttf",
        "/System/Library/Fonts/Helvetica.ttc",
    ]
    for candidate in candidates:
        try:
            return ImageFont.truetype(candidate, size=size)
        except OSError:
            pass
    return ImageFont.load_default()


def montage(
    root: Path,
    metrics: pd.DataFrame,
    case_by_gamma: dict[float, str],
    gammas: list[float],
    name: str,
) -> None:
    by_gamma = metrics.set_index("gamma")
    panels: list[Image.Image] = []
    font = load_font(22)
    for gamma in gammas:
        case = case_by_gamma[gamma]
        image_path = root / "plots" / case / "g6_0p5_x20_max_zoom_sigma20_eikcolor_minimal.png"
        image = Image.open(image_path).convert("RGB")
        image.thumbnail((1120, 820), Image.Resampling.LANCZOS)
        strip = Image.new("RGB", (image.width, 58), "white")
        draw = ImageDraw.Draw(strip)
        drift = float(by_gamma.loc[gamma, "deltaYPercentOfAbsY0"])
        bh = int(by_gamma.loc[gamma, "bhOccupiedBins"])
        title = f"gamma={gamma:.1e}    dY/|Y0|={drift:+.1f}%    N_BH={bh}"
        draw.text((18, 12), title, fill="#52150c", font=font)
        panel = Image.new("RGB", (image.width, image.height + strip.height), "white")
        panel.paste(strip, (0, 0))
        panel.paste(image, (0, strip.height))
        panels.append(panel)

    cols = 2 if len(panels) == 4 else min(3, len(panels))
    rows = int(np.ceil(len(panels) / cols))
    width = max(panel.width for panel in panels)
    height = max(panel.height for panel in panels)
    canvas = Image.new("RGB", (cols * width, rows * height), "white")
    for index, panel in enumerate(panels):
        canvas.paste(panel, ((index % cols) * width, (index // cols) * height))
    canvas.save(root / f"{name}.png", dpi=(180, 180))


def write_report(metrics: pd.DataFrame, root: Path) -> None:
    y0 = float(metrics.iloc[0]["Y"])
    within = metrics[metrics["absDeltaYPercentOfAbsY0"] <= 10.0 + 1.0e-10]
    largest = within.iloc[-1]
    lines = [
        "# Constant-gamma J=0,2 sweep",
        "",
        "This is an exact sampled-constraint pilot on the Nsigma=300, Jmax=320, Nlambda=160 grid.",
        f"The gamma=0 reference has Y={y0:.9g}.",
        (
            "The largest sampled gamma with at most a 10% change in Y is "
            f"gamma={largest['gamma']:.3g}, where the change is "
            f"{largest['absDeltaYPercentOfAbsY0']:.3f}%."
        ),
        "The black-hole-band occupancy collapses between gamma=0.002 and 0.0025, far outside that window.",
        "J=2 is almost inert: it occupies at most one low-energy bin at the smallest nonzero gamma values and is absent thereafter.",
        "The dense off-grid residual remains near 0.488 throughout; this sweep diagnoses spectral response and does not cure endpoint resolution.",
        "",
        "## Files",
        "",
        "- `gamma_sweep_metrics.csv`: numerical diagnostics for every gamma.",
        "- `j02_gamma_sweep_diagnostics.pdf`: Y drift, band occupancy, support overlap, and low-spin use.",
        "- `j02_gamma_sweep_perturbative_window.png`: heat maps through the 10% Y-drift window.",
        "- `j02_gamma_sweep_transition_window.png`: heat maps across the band-collapse regime.",
        "",
    ]
    (root / "REPORT.md").write_text("\n".join(lines), encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("root", type=Path)
    args = parser.parse_args()
    root = args.root.resolve()
    case_by_gamma = discover_cases(root)
    metrics = collect(root, case_by_gamma)
    metrics.to_csv(root / "gamma_sweep_metrics.csv", index=False)
    diagnostic_plot(metrics, root)
    available = set(case_by_gamma)
    perturbative = [gamma for gamma in PERTURBATIVE_GAMMAS if gamma in available]
    if len(perturbative) < min(4, len(available)):
        perturbative = sorted(gamma for gamma in available if gamma <= 3.0e-5)[:6]
    transition = [gamma for gamma in TRANSITION_GAMMAS if gamma in available]
    if len(transition) < min(4, len(available)):
        transition = sorted(gamma for gamma in available if gamma >= 1.0e-4)[:6]
    if perturbative and all(
        (root / "plots" / case_by_gamma[gamma] / "g6_0p5_x20_max_zoom_sigma20_eikcolor_minimal.png").exists()
        for gamma in perturbative
    ):
        montage(
            root,
            metrics,
            case_by_gamma,
            perturbative,
            "j02_gamma_sweep_perturbative_window",
        )
    if transition and all(
        (root / "plots" / case_by_gamma[gamma] / "g6_0p5_x20_max_zoom_sigma20_eikcolor_minimal.png").exists()
        for gamma in transition
    ):
        montage(
            root,
            metrics,
            case_by_gamma,
            transition,
            "j02_gamma_sweep_transition_window",
        )
    write_report(metrics, root)
    print(root / "gamma_sweep_metrics.csv")
    print(root / "j02_gamma_sweep_diagnostics.pdf")
    print(root / "j02_gamma_sweep_perturbative_window.png")
    print(root / "j02_gamma_sweep_transition_window.png")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_plot_strong_compact_residual_20260723.py <==
#!/usr/bin/env python3
"""Analyze and plot the N_sigma=1200 strong residual-grid comparison."""

from __future__ import annotations

import argparse
import csv
import math
import sys
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patheffects as path_effects
from matplotlib.colors import LinearSegmentedColormap, Normalize
import numpy as np


HERE = Path(__file__).resolve().parent
CODE_DIR = HERE
if str(CODE_DIR) not in sys.path:
    sys.path.insert(0, str(CODE_DIR))

from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def setup_style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.7,
            "axes.labelsize": 9.2,
            "axes.titlesize": 9.2,
            "legend.fontsize": 7.8,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.04,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def read_max_row(path: Path) -> dict[str, str]:
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return next(row for row in rows if row.get("objective") == "max")


def value(row: dict[str, str], key: str) -> float:
    return float(row[key])


def j_bh_rotating_d6(sigma: np.ndarray, gn: float, kappa: float = 3.0) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, sig in np.ndenumerate(sigma):
        roots = np.roots(
            [
                1.0 + kappa**2,
                1.5 * (3.0 + kappa**2),
                27.0 / 4.0,
                27.0 / 8.0 - (3.0 * gn / (16.0 * math.pi)) * kappa**3 * sig**2,
            ]
        )
        real = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= 0.0
        ]
        if real:
            result[index] = max(real)
    return result


def support_metrics(data: np.lib.npyio.NpzFile, tolerance: float = 1.0e-10) -> dict[str, float]:
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    occupied = rho > tolerance
    b_over_rs = np.asarray(data["bOverRs"], dtype=float)
    sigma = np.asarray(data["sigma"], dtype=float)
    if not np.any(occupied):
        raise ValueError("solution has no occupied residual bins")
    rho_occ = rho[occupied]
    b_occ = b_over_rs[occupied]
    return {
        "supportBins": float(np.count_nonzero(occupied)),
        "nearCapBins": float(np.count_nonzero(rho_occ >= 1.8)),
        "rawLowImpactFraction": float(np.sum(rho_occ[b_occ < 3.0]) / np.sum(rho_occ)),
        "rawMeanBOverRs": float(np.sum(rho_occ * b_occ) / np.sum(rho_occ)),
        "supportSigmaLe20": float(np.count_nonzero(occupied & (sigma <= 20.0))),
        "supportSigmaLe80": float(np.count_nonzero(occupied & (sigma <= 80.0))),
        "supportSigmaGt1200": float(np.count_nonzero(occupied & (sigma > 1200.0))),
        "supportSigmaGt8192": float(np.count_nonzero(occupied & (sigma > 8192.0))),
    }


def occupied_cells(
    data: np.lib.npyio.NpzFile,
    *,
    sigma_max: float,
    rho_min: float,
    sigma_bin_width: float,
) -> set[tuple[int, int]]:
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=int)
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    mask = (sigma <= sigma_max) & (rho >= rho_min)
    sigma_bin = np.floor((sigma[mask] - 1.0) / sigma_bin_width).astype(int)
    return set(zip(sigma_bin.tolist(), spin[mask].tolist()))


def jaccard(left: set[tuple[int, int]], right: set[tuple[int, int]]) -> float:
    union = left | right
    return float(len(left & right) / len(union)) if union else math.nan


def k2_region_fractions(
    data: np.lib.npyio.NpzFile,
    lambdas: np.ndarray,
) -> tuple[np.ndarray, np.ndarray]:
    n_sigma = int(data["nSigma"])
    jmax = int(data["jmax"])
    sigma = np.asarray(data["sigma"], dtype=float)
    sigma_base = sigma[:n_sigma]
    weights = np.asarray(data["sigmaQuadratureWeight"], dtype=float)[:n_sigma]
    rho = np.asarray(data["rhoRes"], dtype=float)
    kernel, _, _ = lambda_kernel_from_grid(
        6,
        lambdas,
        n_sigma,
        jmax,
        2,
        mu_values=sigma_base,
        mu_weights=weights,
    )
    contribution = lambdas[:, None] * kernel * rho[None, :]
    regions = [
        sigma <= 20.0,
        (sigma > 20.0) & (sigma <= 80.0),
        (sigma > 80.0) & (sigma <= 1200.0),
        (sigma > 1200.0) & (sigma <= 8192.0),
        sigma > 8192.0,
    ]
    absolute_by_region = np.column_stack(
        [np.sum(np.abs(contribution[:, mask]), axis=1) for mask in regions]
    )
    fractions = absolute_by_region / np.sum(absolute_by_region, axis=1, keepdims=True)
    signed_total = np.sum(contribution, axis=1)
    return fractions, signed_total


def carrier_cmap() -> LinearSegmentedColormap:
    return LinearSegmentedColormap.from_list(
        "carrier_complete_orange_red_v1",
        ["#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
    )


def plot_panel(
    axis: mpl.axes.Axes,
    data: np.lib.npyio.NpzFile,
    *,
    sigma_max: float,
    spin_max: float,
    title: str,
    gn: float,
    cmap: mpl.colors.Colormap,
    norm: mpl.colors.Normalize,
) -> None:
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=float)
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    rho_eik = np.asarray(data["rhoEikPhys"], dtype=float)
    active = np.asarray(data["activeEikonalMask"], dtype=bool)
    in_view = (sigma <= sigma_max) & (spin <= spin_max)
    residual = in_view & (rho > 1.0e-10)
    eikonal = in_view & active & (rho_eik > 0.0)
    if np.any(eikonal):
        axis.scatter(
            sigma[eikonal],
            spin[eikonal],
            c=np.log10(np.maximum(rho_eik[eikonal], 1.0e-300)),
            cmap=cmap,
            norm=norm,
            marker="o",
            s=1.3,
            alpha=0.22,
            linewidths=0.0,
            rasterized=True,
        )
    if np.any(residual):
        axis.scatter(
            sigma[residual],
            spin[residual],
            c=np.log10(np.maximum(rho[residual], 1.0e-300)),
            cmap=cmap,
            norm=norm,
            marker="s",
            s=4.2,
            alpha=0.82,
            linewidths=0.0,
            rasterized=True,
        )
    sigma_line = np.linspace(1.0, sigma_max, 700)
    axis.plot(
        sigma_line,
        j_bh_rotating_d6(sigma_line, gn, 3.0),
        color="#E66101",
        lw=1.55,
    )
    axis.set_xlim(0.0, sigma_max)
    axis.set_ylim(-2.0, spin_max)
    axis.set_title(title, pad=3.0)
    axis.set_xlabel(r"$\sigma$")
    axis.set_ylabel(r"$J$")
    axis.grid(color="0.91", lw=0.45)


def make_low_energy_figure(
    harmonic: np.lib.npyio.NpzFile,
    compact: np.lib.npyio.NpzFile,
    *,
    y_harmonic: float,
    y_compact: float,
    out_dir: Path,
    gn: float,
) -> None:
    cmap = carrier_cmap()
    norm = Normalize(vmin=-4.0, vmax=math.log10(2.0))
    figure, axes = plt.subplots(
        2,
        2,
        figsize=(7.7, 5.7),
        sharey="row",
        layout="constrained",
    )
    configs = [
        (axes[0, 0], harmonic, 20.0, 240.0, rf"harmonic: $Y_{{\max}}={y_harmonic:.6f}$"),
        (axes[0, 1], compact, 20.0, 240.0, rf"compact tail: $Y_{{\max}}={y_compact:.6f}$"),
        (axes[1, 0], harmonic, 80.0, 260.0, "harmonic, wider energy view"),
        (axes[1, 1], compact, 80.0, 260.0, "compact tail, wider energy view"),
    ]
    for axis, data, sigma_max, spin_max, title in configs:
        plot_panel(
            axis,
            data,
            sigma_max=sigma_max,
            spin_max=spin_max,
            title=title,
            gn=gn,
            cmap=cmap,
            norm=norm,
        )
    scalar = mpl.cm.ScalarMappable(cmap=cmap, norm=norm)
    scalar.set_array([])
    colorbar = figure.colorbar(
        scalar,
        ax=axes.ravel().tolist(),
        location="right",
        fraction=0.032,
        pad=0.018,
    )
    colorbar.set_label(r"$\log_{10}\rho^{\rm phys}_{\rm displayed}$")
    for suffix in ("png", "pdf"):
        figure.savefig(out_dir / f"strong_compact_residual_low_energy_heatmaps_v1.{suffix}", dpi=250)
    plt.close(figure)


def make_full_range_figure(
    harmonic: np.lib.npyio.NpzFile,
    compact: np.lib.npyio.NpzFile,
    *,
    out_dir: Path,
    gn: float,
) -> None:
    cmap = carrier_cmap()
    norm = Normalize(vmin=-4.0, vmax=math.log10(2.0))
    figure, axes = plt.subplots(
        1,
        2,
        figsize=(7.7, 3.2),
        sharey=True,
        layout="constrained",
    )
    for axis, data, title in (
        (axes[0], harmonic, "harmonic tail proxy"),
        (axes[1], compact, "explicit compactified tail"),
    ):
        sigma = np.asarray(data["sigma"], dtype=float)
        spin = np.asarray(data["J"], dtype=float)
        rho = np.asarray(data["rhoResPhys"], dtype=float)
        occupied = rho > 1.0e-10
        axis.scatter(
            sigma[occupied],
            spin[occupied],
            c=np.log10(np.maximum(rho[occupied], 1.0e-300)),
            cmap=cmap,
            norm=norm,
            marker="s",
            s=2.0,
            alpha=0.68,
            linewidths=0.0,
            rasterized=True,
        )
        sigma_guide = np.geomspace(1.0, 2.0e8, 1400)
        guide = axis.plot(
            sigma_guide,
            j_bh_rotating_d6(sigma_guide, gn, 2.8),
            color="#E66101",
            lw=1.8,
            label=r"rotating BH guide, $\kappa=2.8$",
            zorder=5,
        )[0]
        guide.set_path_effects(
            [
                path_effects.Stroke(linewidth=3.4, foreground="white"),
                path_effects.Normal(),
            ]
        )
        axis.set_xscale("log")
        axis.set_xlim(1.0, max(2.0e8, float(np.max(sigma))))
        axis.set_ylim(-2.0, 400.0)
        axis.set_title(title, pad=3.0)
        axis.set_xlabel(r"$\sigma$")
        axis.grid(color="0.91", lw=0.45)
        axis.legend(loc="upper left", frameon=False)
    axes[0].set_ylabel(r"$J$")
    scalar = mpl.cm.ScalarMappable(cmap=cmap, norm=norm)
    scalar.set_array([])
    colorbar = figure.colorbar(
        scalar,
        ax=axes.ravel().tolist(),
        location="right",
        fraction=0.035,
        pad=0.02,
    )
    colorbar.set_label(r"$\log_{10}\rho^{\rm phys}_{\rm res}$")
    for suffix in ("png", "pdf"):
        figure.savefig(out_dir / f"strong_compact_residual_full_range_heatmaps_v1.{suffix}", dpi=250)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--harmonic-solution", type=Path, required=True)
    parser.add_argument("--compact-solution", type=Path, required=True)
    parser.add_argument("--harmonic-summary", type=Path, required=True)
    parser.add_argument("--compact-summary", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, default=HERE / "analysis_v1")
    args = parser.parse_args()

    setup_style()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    harmonic = np.load(args.harmonic_solution)
    compact = np.load(args.compact_solution)
    harmonic_row = read_max_row(args.harmonic_summary)
    compact_row = read_max_row(args.compact_summary)
    y_harmonic = value(harmonic_row, "Y")
    y_compact = value(compact_row, "Y")
    gn = value(harmonic_row, "GNewton")

    h_metrics = support_metrics(harmonic)
    c_metrics = support_metrics(compact)
    comparison = {
        "YHarmonic": y_harmonic,
        "YCompact": y_compact,
        "deltaYCompactMinusHarmonic": y_compact - y_harmonic,
        "relativeDeltaY": abs(y_compact - y_harmonic) / abs(y_harmonic),
        "eqResidualRelInfHarmonic": value(harmonic_row, "eqResidualRelInf"),
        "eqResidualRelInfCompact": value(compact_row, "eqResidualRelInf"),
        "denseResidualRelInfHarmonic": value(harmonic_row, "denseResidualRelInf"),
        "denseResidualRelInfCompact": value(compact_row, "denseResidualRelInf"),
        **{f"harmonic{key[0].upper()}{key[1:]}": val for key, val in h_metrics.items()},
        **{f"compact{key[0].upper()}{key[1:]}": val for key, val in c_metrics.items()},
    }
    for sigma_max in (20.0, 80.0):
        for rho_min, label in ((1.0e-10, "Occupied"), (1.8, "NearCap")):
            left = occupied_cells(
                harmonic,
                sigma_max=sigma_max,
                rho_min=rho_min,
                sigma_bin_width=0.5,
            )
            right = occupied_cells(
                compact,
                sigma_max=sigma_max,
                rho_min=rho_min,
                sigma_bin_width=0.5,
            )
            comparison[f"jaccard{label}Sigma{int(sigma_max)}Bin0p5"] = jaccard(left, right)

    comparison_path = args.out_dir / "strong_compact_residual_comparison_metrics_v1.csv"
    with comparison_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(comparison))
        writer.writeheader()
        writer.writerow(comparison)

    lambdas = np.asarray(
        [1.0709167934170629e-5, 1.0e-4, 1.0e-3, 1.0e-2, 1.0e-1, 3.0e-1],
        dtype=float,
    )
    region_names = ["sigmaLe20", "sigma20To80", "sigma80To1200", "sigma1200To8192", "sigmaGt8192"]
    fraction_rows: list[dict[str, float | str]] = []
    for label, data in (("harmonic", harmonic), ("compact", compact)):
        fractions, signed_total = k2_region_fractions(data, lambdas)
        for index, lam in enumerate(lambdas):
            row: dict[str, float | str] = {
                "grid": label,
                "lambda": float(lam),
                "signedResidualK2": float(signed_total[index]),
            }
            for region_index, region in enumerate(region_names):
                row[f"absoluteContributionFraction_{region}"] = float(
                    fractions[index, region_index]
                )
            fraction_rows.append(row)
    fractions_path = args.out_dir / "strong_compact_residual_k2_region_fractions_v1.csv"
    with fractions_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(fraction_rows[0]))
        writer.writeheader()
        writer.writerows(fraction_rows)

    make_low_energy_figure(
        harmonic,
        compact,
        y_harmonic=y_harmonic,
        y_compact=y_compact,
        out_dir=args.out_dir,
        gn=gn,
    )
    make_full_range_figure(harmonic, compact, out_dir=args.out_dir, gn=gn)
    print(comparison_path)
    print(fractions_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_regge_continuity_20260707.py <==
#!/usr/bin/env python3
"""Continuity diagnostics for high-spin residual support.

This is a postprocessor for support CSVs.  It does not solve an LP.  The aim is
to make the visual question "are the Regge-like strands becoming smoother?"
less subjective by measuring connected high-spin support outside the
black-hole-scale band.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from collections import defaultdict, deque
from pathlib import Path


def fnum(row: dict[str, str], key: str, default: float = math.nan) -> float:
    try:
        text = str(row.get(key, "")).strip()
        if not text:
            return default
        return float(text)
    except Exception:
        return default


def read_support(
    path: Path,
    *,
    support_tol: float,
    sigma_min: float,
    sigma_max: float,
    j_min: float,
    b_over_rs_min: float,
) -> list[dict[str, float]]:
    points: list[dict[str, float]] = []
    with path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            sigma = fnum(row, "sigma")
            spin = fnum(row, "J")
            b_over_rs = fnum(row, "bOverRs")
            rho = fnum(row, "rhoResPhys", fnum(row, "rhoRes", 0.0))
            active_eik = int(fnum(row, "activeEikCell", 0.0)) == 1
            if active_eik:
                continue
            if rho <= support_tol:
                continue
            if not (sigma_min <= sigma <= sigma_max):
                continue
            if spin < j_min or b_over_rs < b_over_rs_min:
                continue
            points.append(
                {
                    "sigma": sigma,
                    "J": spin,
                    "rho": max(rho, 0.0),
                    "bOverRs": b_over_rs,
                }
            )
    return points


def connected_components(points: list[dict[str, float]], *, j_gap: float, sigma_step_gap: int) -> list[list[int]]:
    if not points:
        return []
    sigmas = sorted({p["sigma"] for p in points})
    rank = {sigma: i for i, sigma in enumerate(sigmas)}
    by_rank: dict[int, list[int]] = defaultdict(list)
    for i, point in enumerate(points):
        by_rank[rank[point["sigma"]]].append(i)

    adjacency: list[list[int]] = [[] for _ in points]
    for r, here in by_rank.items():
        for dr in range(-sigma_step_gap, sigma_step_gap + 1):
            other = by_rank.get(r + dr, [])
            if not other:
                continue
            for i in here:
                ji = points[i]["J"]
                for j in other:
                    if i == j:
                        continue
                    if abs(points[j]["J"] - ji) <= j_gap:
                        adjacency[i].append(j)

    seen = [False] * len(points)
    comps: list[list[int]] = []
    for start in range(len(points)):
        if seen[start]:
            continue
        seen[start] = True
        comp: list[int] = []
        q: deque[int] = deque([start])
        while q:
            cur = q.popleft()
            comp.append(cur)
            for nxt in adjacency[cur]:
                if not seen[nxt]:
                    seen[nxt] = True
                    q.append(nxt)
        comps.append(comp)
    comps.sort(key=lambda comp: sum(points[i]["rho"] for i in comp), reverse=True)
    return comps


def weighted_line_fit(points: list[dict[str, float]], comp: list[int], *, model: str) -> dict[str, float]:
    import numpy as np

    if len(comp) < 3:
        return {
            "fitModel": model,
            "fitSlope": math.nan,
            "fitIntercept": math.nan,
            "fitWeightedRmse": math.nan,
            "fitMaxAbs": math.nan,
        }
    sigma = np.asarray([points[i]["sigma"] for i in comp], dtype=float)
    spin = np.asarray([points[i]["J"] for i in comp], dtype=float)
    weight = np.asarray([points[i]["rho"] for i in comp], dtype=float)
    if model == "sqrt_sigma":
        x = np.sqrt(sigma)
    elif model == "sigma":
        x = sigma
    elif model == "sigma_2over3":
        x = np.power(sigma, 2.0 / 3.0)
    else:
        raise ValueError(model)
    ww = np.sqrt(np.maximum(weight, 1.0e-300))
    a = np.vstack([x * ww, ww]).T
    coeff, *_ = np.linalg.lstsq(a, spin * ww, rcond=None)
    pred = coeff[0] * x + coeff[1]
    resid = spin - pred
    return {
        "fitModel": model,
        "fitSlope": float(coeff[0]),
        "fitIntercept": float(coeff[1]),
        "fitWeightedRmse": math.sqrt(float(np.sum(weight * resid * resid) / max(np.sum(weight), 1.0e-300))),
        "fitMaxAbs": float(np.max(np.abs(resid))),
    }


def summarize(
    path: Path,
    *,
    support_tol: float,
    sigma_min: float,
    sigma_max: float,
    j_min: float,
    b_over_rs_min: float,
    j_gap: float,
    sigma_step_gap: int,
) -> dict[str, object]:
    points = read_support(
        path,
        support_tol=support_tol,
        sigma_min=sigma_min,
        sigma_max=sigma_max,
        j_min=j_min,
        b_over_rs_min=b_over_rs_min,
    )
    total_weight = sum(p["rho"] for p in points)
    comps = connected_components(points, j_gap=j_gap, sigma_step_gap=sigma_step_gap)
    comp_stats: list[dict[str, object]] = []
    for cid, comp in enumerate(comps[:8]):
        sig = [points[i]["sigma"] for i in comp]
        spins = [points[i]["J"] for i in comp]
        weight = sum(points[i]["rho"] for i in comp)
        fit = weighted_line_fit(points, comp, model="sqrt_sigma")
        comp_stats.append(
            {
                "component": cid,
                "cells": len(comp),
                "weight": weight,
                "weightFraction": weight / total_weight if total_weight > 0 else math.nan,
                "sigmaMin": min(sig),
                "sigmaMax": max(sig),
                "sigmaSpan": max(sig) - min(sig),
                "jMin": min(spins),
                "jMax": max(spins),
                **fit,
            }
        )

    occupied_sigma = len({p["sigma"] for p in points})
    largest = comp_stats[0] if comp_stats else {}
    return {
        "supportCsv": str(path),
        "reggeSigmaMin": sigma_min,
        "reggeSigmaMax": sigma_max,
        "reggeJMin": j_min,
        "reggeBOverRsMin": b_over_rs_min,
        "reggeSupportCells": len(points),
        "reggeSupportWeight": total_weight,
        "reggeOccupiedSigmaBins": occupied_sigma,
        "reggeComponentCount": len(comps),
        "largestComponentCells": largest.get("cells", 0),
        "largestComponentWeight": largest.get("weight", 0.0),
        "largestComponentWeightFraction": largest.get("weightFraction", math.nan),
        "largestComponentSigmaSpan": largest.get("sigmaSpan", math.nan),
        "largestComponentJMin": largest.get("jMin", math.nan),
        "largestComponentJMax": largest.get("jMax", math.nan),
        "largestComponentSqrtSigmaFitRmse": largest.get("fitWeightedRmse", math.nan),
        "largestComponentSqrtSigmaFitMaxAbs": largest.get("fitMaxAbs", math.nan),
        "components": comp_stats,
    }


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key == "components":
                continue
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow({key: value for key, value in row.items() if key in fields})


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("support_csvs", nargs="+")
    parser.add_argument("--out-csv", required=True)
    parser.add_argument("--out-json", required=True)
    parser.add_argument("--support-tol", type=float, default=1.0e-10)
    parser.add_argument("--sigma-min", type=float, default=1.0)
    parser.add_argument("--sigma-max", type=float, default=80.0)
    parser.add_argument("--j-min", type=float, default=12.0)
    parser.add_argument("--b-over-rs-min", type=float, default=3.0)
    parser.add_argument("--j-gap", type=float, default=4.0)
    parser.add_argument("--sigma-step-gap", type=int, default=1)
    args = parser.parse_args()

    rows = [
        summarize(
            Path(path),
            support_tol=args.support_tol,
            sigma_min=args.sigma_min,
            sigma_max=args.sigma_max,
            j_min=args.j_min,
            b_over_rs_min=args.b_over_rs_min,
            j_gap=args.j_gap,
            sigma_step_gap=args.sigma_step_gap,
        )
        for path in args.support_csvs
    ]
    write_csv(Path(args.out_csv), rows)
    Path(args.out_json).parent.mkdir(parents=True, exist_ok=True)
    Path(args.out_json).write_text(json.dumps(rows, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(args.out_csv)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/analyze_weak_trajectory_slope_ladder_20260722.py <==
#!/usr/bin/env python3
"""Extract the matched high-energy outer edge across the weak-G_N ladder."""

from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "weak_trajectory_slope_ladder_20260722"
WINDOWS = ((8.0e3, 6.0e4), (1.0e4, 6.0e4), (1.0e4, 7.0e4), (1.2e4, 7.0e4))
CASES = (
    (
        "strict G_N=0",
        math.inf,
        ROOT
        / "outputs/hp_matched_gn0_null_20260722/N800J400_high_sigma/solutions"
        / "gn0_N800_J400_g25556.29_max_solution.npz",
        "rhoPhys",
        "#2171b5",
        "s",
    ),
    (
        "G_N=pi^2/1000",
        1000.0,
        OUT
        / "r1000_N800J400_high_sigma/solutions"
        / "continuum_continuum-complete_N800_J400_X22399.4_max_solution.npz",
        "rhoResPhys",
        "#f16913",
        "^",
    ),
    (
        "G_N=pi^2/4000",
        4000.0,
        ROOT
        / "outputs/weak_gp_reemergence_pilot_20260722/N800J400_high_sigma/solutions"
        / "continuum_continuum-complete_N800_J400_X89599.5_max_solution.npz",
        "rhoResPhys",
        "#d94801",
        "o",
    ),
    (
        "G_N=pi^2/8000",
        8000.0,
        OUT
        / "r8000_N800J400_high_sigma/solutions"
        / "continuum_continuum-complete_N800_J400_X177799_max_solution.npz",
        "rhoResPhys",
        "#7f2704",
        "D",
    ),
)


def contiguous_groups(spins: np.ndarray) -> list[np.ndarray]:
    values = np.unique(np.asarray(spins, dtype=int))
    if not len(values):
        return []
    groups: list[list[int]] = [[int(values[0])]]
    for value in values[1:]:
        if int(value) == groups[-1][-1] + 2:
            groups[-1].append(int(value))
        else:
            groups.append([int(value)])
    return [np.asarray(group, dtype=int) for group in groups]


def outer_edge(
    sigma: np.ndarray,
    spin: np.ndarray,
    rho: np.ndarray,
    active: np.ndarray,
    *,
    threshold: float = 1.8,
) -> pd.DataFrame:
    rows: list[dict] = []
    for value in np.unique(sigma):
        mask = sigma == value
        saturated = spin[mask][(rho[mask] >= threshold) & (~active[mask])]
        components = contiguous_groups(saturated)
        if not components:
            continue
        component = max(components, key=lambda item: (item[-1], len(item)))
        rows.append(
            {
                "sigma": float(value),
                "JStart": int(component[0]),
                "JEnd": int(component[-1]),
                "bins": int(len(component)),
            }
        )
    return pd.DataFrame(rows)


def fit_edge(edge: pd.DataFrame, lower: float, upper: float) -> dict[str, float | int]:
    selected = edge.loc[
        (edge["sigma"] >= lower) & (edge["sigma"] <= upper) & (edge["bins"] >= 4)
    ].copy()
    if len(selected) < 4:
        return {"fitRows": int(len(selected)), "alpha": math.nan, "linearR2": math.nan}
    alpha, log_a = np.polyfit(
        np.log(selected["sigma"]), np.log(selected["JStart"] + 1.5), 1
    )
    slope, intercept = np.polyfit(selected["sigma"], selected["JStart"] + 1.5, 1)
    predicted = intercept + slope * selected["sigma"]
    residual = float(np.sum((selected["JStart"] + 1.5 - predicted) ** 2))
    total = float(
        np.sum(
            (selected["JStart"] + 1.5 - float((selected["JStart"] + 1.5).mean()))
            ** 2
        )
    )
    return {
        "fitRows": int(len(selected)),
        "alpha": float(alpha),
        "amplitude": float(math.exp(log_a)),
        "linearSlope": float(slope),
        "linearIntercept": float(intercept),
        "linearR2": float(1.0 - residual / total),
    }


def load_edge(path: Path, rho_key: str) -> pd.DataFrame:
    data = np.load(path)
    active = (
        np.asarray(data["activeEikonalMask"], dtype=bool)
        if "activeEikonalMask" in data.files
        else np.zeros_like(data["J"], dtype=bool)
    )
    return outer_edge(
        np.asarray(data["sigma"], dtype=float),
        np.asarray(data["J"], dtype=float),
        np.asarray(data[rho_key], dtype=float),
        active,
        threshold=1.8,
    )


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    missing = [str(path) for _, _, path, _, _, _ in CASES if not path.exists()]
    if missing:
        raise FileNotFoundError("Missing ladder solutions:\n" + "\n".join(missing))

    records: list[dict[str, float | int | str]] = []
    edges: list[tuple[str, float, pd.DataFrame, str, str]] = []
    for label, ratio, path, rho_key, color, marker in CASES:
        edge = load_edge(path, rho_key)
        edge.to_csv(OUT / f"outer_edge_r{'null' if math.isinf(ratio) else int(ratio)}.csv", index=False)
        edges.append((label, ratio, edge, color, marker))
        for lower, upper in WINDOWS:
            fit = fit_edge(edge, lower, upper)
            records.append(
                {
                    "label": label,
                    "ratio": ratio,
                    "GNewton": 0.0 if math.isinf(ratio) else math.pi**2 / ratio,
                    "sigmaMin": lower,
                    "sigmaMax": upper,
                    **fit,
                }
            )

    result = pd.DataFrame(records)
    result.to_csv(OUT / "outer_edge_fit_ladder.csv", index=False)
    standard = result.loc[
        (result["sigmaMin"] == 1.0e4) & (result["sigmaMax"] == 7.0e4)
    ].copy()
    summary = {
        "standardWindow": standard.to_dict(orient="records"),
        "windowRobustness": result.to_dict(orient="records"),
    }
    (OUT / "outer_edge_fit_ladder.json").write_text(
        json.dumps(summary, indent=2, allow_nan=True) + "\n", encoding="utf-8"
    )

    mpl.rcParams.update({"font.size": 8.4, "pdf.fonttype": 42, "ps.fonttype": 42})
    fig, axes = plt.subplots(1, 2, figsize=(7.1, 3.0), constrained_layout=True)
    for label, ratio, edge, color, marker in edges:
        selected = edge.loc[
            (edge["sigma"] >= 1.0e3)
            & (edge["sigma"] <= 1.2e5)
            & (edge["bins"] >= 4)
        ]
        axes[0].plot(
            selected["sigma"],
            selected["JStart"] + 1.5,
            linestyle="none",
            marker=marker,
            markersize=1.8,
            color=color,
            alpha=0.72,
            label=label,
        )
    axes[0].set_xscale("log")
    axes[0].set_xlim(1.0e3, 1.2e5)
    axes[0].set_ylim(0, 300)
    axes[0].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[0].set_ylabel(r"$J_{\rm edge}+3/2$")
    axes[0].set_title("Matched outer trajectories")
    axes[0].legend(frameon=False, fontsize=6.5)

    finite = standard.loc[np.isfinite(standard["ratio"])].sort_values("GNewton")
    null_slope = float(standard.loc[np.isinf(standard["ratio"]), "linearSlope"].iloc[0])
    axes[1].plot(
        finite["GNewton"],
        finite["linearSlope"],
        "o-",
        color="#d94801",
        linewidth=1.1,
        markersize=4,
        label="weak-gravity witnesses",
    )
    axes[1].axhline(null_slope, color="#2171b5", linestyle="--", linewidth=1.1,
                    label=r"strict $G_N=0$")
    axes[1].set_xlabel(r"$G_N M_{\rm EFT}^{4}$")
    axes[1].set_ylabel(r"$\alpha_{\rm traj}$")
    axes[1].set_title("Coupling dependence of the slope")
    axes[1].legend(frameon=False, fontsize=6.5)
    for axis in axes:
        axis.tick_params(direction="in", top=True, right=True)
    fig.savefig(OUT / "outer_edge_slope_ladder.pdf")
    fig.savefig(OUT / "outer_edge_slope_ladder.png", dpi=300)
    plt.close(fig)

    print(standard.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_carrier_complete_reduced_costs_20260720.py <==
#!/usr/bin/env python3
"""Reduced costs for the capped LP with the carrier-complete K2 source."""

from __future__ import annotations

import argparse
from pathlib import Path

import audit_smallgrid_dual_slack_20260630 as reduced
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def main() -> None:
    parser = reduced.add_audit_args(hybrid.build_parser())
    parser.set_defaults(
        nmu=600,
        jmax=240,
        x=20.0,
        objective="max",
        lambda_count=80,
        dense_lambda_count=1601,
        hybrid_tail_mode="high-j-complete",
        hybrid_tail_split_jmax=320,
        hybrid_source_nmu=6400,
        hybrid_tail_quadrature_count=4000,
        highs_parallel="off",
        sigma_plot_max_values="20,80",
        out_dir=Path("outputs/carrier_complete_final_20260720/reduced_costs_N600J240"),
    )
    args = parser.parse_args()
    args.grids = f"{args.nmu}x{args.jmax}"
    args.x_values = str(args.x)
    args.objectives = args.objective
    args.out_dir.mkdir(parents=True, exist_ok=True)

    reduced.eikonal_source = hybrid.hybrid_eikonal_source
    data = reduced.solve_with_marginals(args)
    label = reduced.safe_name(
        f"carrier_complete_GN{8.0 * 3.141592653589793**2 * args.g6:g}_"
        f"X{args.x:g}_{args.objective}_N{args.nmu}J{args.jmax}_nl{args.lambda_count}"
    )
    cells = args.out_dir / f"{label}_reduced_cost_cells.csv"
    summary = args.out_dir / f"{label}_reduced_cost_summary.csv"
    reduced.write_cell_csv(args, data, cells)
    reduced.summarize(args, data, summary)
    print(f"Y={data['Y']:.12g}")
    print(f"eqRel={data['eq_norm']['rel_inf']:.4g} denseRel={data['dense_norm']['rel_inf']:.4g}")
    print(cells)
    print(summary)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_continuum_eikonal_carrier_complete_20260720.wls <==
(* Independent checks of the regular term in the complete D=6 carrier. *)

ClearAll["Global`*"];

failures = {};
check[name_, value_, tolerance_: 10^-30] := Module[{ok},
  ok = TrueQ[Abs[N[value, 60]] <= tolerance];
  Print[name, ": ", If[ok, "PASS", "FAIL"], "  residual=", N[value, 20]];
  If[!ok, AppendTo[failures, name]];
];

(* H(x) used by the Python implementation. *)
hClosed[x_] := (
  x^2 HypergeometricPFQ[{1, 1}, {2, 2, 3}, -x^2/4]
  + 8 (1 - 2 EulerGamma + Log[4] - 2 Log[x])
)/32;

Do[
  direct = NIntegrate[
    BesselJ[1, t]/t^2,
    {t, x, Infinity},
    Method -> {"LevinRule"},
    WorkingPrecision -> 70,
    AccuracyGoal -> 20,
    PrecisionGoal -> 20
  ];
  check["logarithmic Bessel moment x=" <> ToString[x], direct - hClosed[x], 10^-18],
  {x, {1/1000, 1/10, 1, 5, 20}}
];

(* The regular-to-leading local ratio is 3 lambda/(2 sigma). *)
check[
  "exact K2 regular-to-leading ratio",
  FullSimplify[(3 lambda/sigma^5)/(2/sigma^4) - 3 lambda/(2 sigma)]
];

(* After sigma=pi chi b^2/G the regular differential coefficient is
   3 G lambda^2/(2 pi^2 b chi^3), before the normalized Bessel profile. *)
regularCoefficient = FullSimplify[
  (lambda/(8 Pi G) * 1/Pi * 1/2 * 128 Pi^2
    * (3 lambda/sigma^5)
    * (b^3 sigma^2/16)
    * (Pi b^2/G)) /. sigma -> Pi chi b^2/G,
  Assumptions -> lambda > 0 && G > 0 && b > 0 && sigma > 0 && chi > 0
];
check[
  "regular continuum Jacobian coefficient",
  regularCoefficient - 3 G lambda^2/(2 Pi^2 b chi^3)
];

(* The remaining impact-parameter integral supplies the factor of two. *)
q = 7/19;
b0 = 11/7;
b1 = 43/5;
regularBDirect = NIntegrate[
  (1/b) (2 BesselJ[1, q b]/(q b)),
  {b, b0, b1},
  WorkingPrecision -> 70,
  AccuracyGoal -> 50,
  PrecisionGoal -> 50
];
regularBPrimitive = 2 (hClosed[q b0] - hClosed[q b1]);
check["regular Bessel window primitive", regularBDirect - regularBPrimitive, 10^-45];

If[Length[failures] > 0,
  Print["FAILED: ", failures]; Exit[1],
  Print["ALL_COMPLETE_CARRIER_CHECKS_PASS"]; Exit[0]
];


==> anc/codesforarxiv/code/audit_continuum_tail_quadrature_20260720.py <==
#!/usr/bin/env python3
"""Convergence audit for the complete high-spin continuum carrier tail."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--counts", default="2000,4000,8000")
    parser.add_argument("--split-jmax", type=int, default=320)
    parser.add_argument("--lambdas", default="1e-5,1e-4,1e-3,1e-2,0.1,0.3")
    parser.add_argument(
        "--out",
        type=Path,
        default=Path("outputs/carrier_complete_final_20260720/tail_quadrature_audit.csv"),
    )
    cli = parser.parse_args()

    counts = [int(item) for item in cli.counts.split(",") if item.strip()]
    lam = np.asarray([float(item) for item in cli.lambdas.split(",") if item.strip()])
    args = hybrid.build_parser().parse_args([])
    trust = hybrid.continuum_tail_trust(args, int(cli.split_jmax))

    values: dict[int, np.ndarray] = {}
    rows: list[dict[str, float | int | str]] = []
    for count in counts:
        leading = hybrid.continuum_carrier_k2(lam, trust, quadrature_count=count)
        regular = hybrid.continuum_carrier_k2_regular(lam, trust, quadrature_count=count)
        values[count] = leading + regular
        for value, lead, reg, total in zip(lam, leading, regular, values[count]):
            rows.append(
                {
                    "record": "source",
                    "quadratureCount": count,
                    "lambda": float(value),
                    "tailLeading": float(lead),
                    "tailRegular": float(reg),
                    "tailComplete": float(total),
                    "comparisonCount": "",
                    "absoluteDifference": "",
                    "scaledDifference": "",
                }
            )

    for lower, upper in zip(counts[:-1], counts[1:]):
        difference = values[upper] - values[lower]
        scale = np.maximum.reduce(
            [np.ones_like(lam), np.abs(values[lower]), np.abs(values[upper])]
        )
        scaled = np.abs(difference) / scale
        for value, delta, rel in zip(lam, difference, scaled):
            rows.append(
                {
                    "record": "comparison",
                    "quadratureCount": lower,
                    "lambda": float(value),
                    "tailLeading": "",
                    "tailRegular": "",
                    "tailComplete": "",
                    "comparisonCount": upper,
                    "absoluteDifference": float(delta),
                    "scaledDifference": float(rel),
                }
            )
        print(
            f"Ntail={lower}->{upper}: max |delta F|={np.max(np.abs(difference)):.8g}, "
            f"max scaled={np.max(scaled):.8g}"
        )

    cli.out.parent.mkdir(parents=True, exist_ok=True)
    with cli.out.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(cli.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_crossed_pv_reference.wl <==
(* Independent symbolic principal-value reference for the crossed-channel audit. *)
ClearAll[x];
s = 23/10;
z = 27/100;
t = -(s/2) (1 - z);
u = -(s/2) (1 + z);
xSym = s t + s u + t u;
aSym = s t u/xSym;
denominator = xSym (aSym - 1/x) - 1/x^3;
values = 1 + (35/100) x + (20/100) x^2;
density = 25/100 + (50/100) x - (10/100) x^2;
reference = Integrate[
   values density/denominator,
   {x, 0, 1},
   PrincipalValue -> True,
   GenerateConditions -> False
   ]/Pi;
Print["reference_exact=", InputForm[reference]];
Print["reference_numeric=", N[reference, 30]];


==> anc/codesforarxiv/code/audit_dedicated_hybrid_source_20260720.py <==
#!/usr/bin/env python3
"""Convergence audit for the dedicated known-carrier quadrature."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def parse_ints(value: str) -> list[int]:
    return [int(item) for item in value.split(",") if item.strip()]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--source-nmus", default="1200,1800,2400,3200,4800")
    parser.add_argument("--split-jmax", type=int, default=320)
    parser.add_argument("--tail-quadrature-count", type=int, default=3200)
    parser.add_argument("--lambdas", default="1e-5,1e-4,1e-3,1e-2,0.1,0.3")
    parser.add_argument(
        "--out",
        type=Path,
        default=Path("outputs/hybrid_grid_tail_complete_20260720/dedicated_source_convergence.csv"),
    )
    args_cli = parser.parse_args()

    lam = np.asarray([float(item) for item in args_cli.lambdas.split(",") if item.strip()])
    source_nmus = parse_ints(args_cli.source_nmus)
    args = hybrid.build_parser().parse_args(
        [
            f"--hybrid-tail-split-jmax={args_cli.split_jmax}",
            f"--hybrid-tail-quadrature-count={args_cli.tail_quadrature_count}",
        ]
    )
    tail_trust = hybrid.continuum_tail_trust(args, args_cli.split_jmax)
    tail = hybrid.continuum_carrier_k2(
        lam, tail_trust, quadrature_count=args_cli.tail_quadrature_count
    ) + hybrid.continuum_carrier_k2_regular(
        lam, tail_trust, quadrature_count=args_cli.tail_quadrature_count
    )

    rows: list[dict[str, float | int | str]] = []
    sources: dict[int, np.ndarray] = {}
    for nmu in source_nmus:
        exact = hybrid.exact_finite_j_carrier(
            args, nmu=nmu, jmax=args_cli.split_jmax, lam=lam
        )
        sources[nmu] = exact + tail
        for value, exact_value, tail_value, total in zip(lam, exact, tail, sources[nmu]):
            rows.append(
                {
                    "record": "source",
                    "sourceNmu": nmu,
                    "splitJmax": args_cli.split_jmax,
                    "lambda": float(value),
                    "exactFiniteJ": float(exact_value),
                    "continuumTail": float(tail_value),
                    "completeCarrier": float(total),
                    "comparisonSourceNmu": "",
                    "carrierDifference": "",
                }
            )
    for lower, upper in zip(source_nmus[:-1], source_nmus[1:]):
        difference = sources[upper] - sources[lower]
        for value, delta in zip(lam, difference):
            rows.append(
                {
                    "record": "comparison",
                    "sourceNmu": lower,
                    "splitJmax": args_cli.split_jmax,
                    "lambda": float(value),
                    "exactFiniteJ": "",
                    "continuumTail": "",
                    "completeCarrier": "",
                    "comparisonSourceNmu": upper,
                    "carrierDifference": float(delta),
                }
            )
        print(
            f"Nsource={lower}->{upper}: max |delta F|={np.max(np.abs(difference)):.8g}"
        )

    args_cli.out.parent.mkdir(parents=True, exist_ok=True)
    with args_cli.out.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(args_cli.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_hybrid_eikonal_tail_complete_20260720.py <==
#!/usr/bin/env python3
"""Audit spin-split invariance of the complete hybrid eikonal carrier."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--nmu", type=int, default=6400)
    parser.add_argument("--j-splits", default="240,320,400")
    parser.add_argument("--lambdas", default="1e-5,1e-4,1e-3,1e-2,0.1,0.3")
    parser.add_argument("--quadrature-count", type=int, default=2400)
    parser.add_argument(
        "--out",
        type=Path,
        default=Path("outputs/hybrid_grid_tail_complete_20260720/source_split_audit.csv"),
    )
    args_cli = parser.parse_args()

    args = hybrid.build_parser().parse_args([])
    args.g6 = 0.5
    args.fixed_eikonal_profile = "elastic-phase"
    args.alpha_mode = "chi-window"
    args.chi_min = 0.0
    args.chi_max = 30.0
    args.e_min = 4.0
    args.e_max = 1.0e6
    args.j_min = 20.0
    args.b_min = 2.0
    args.b_over_rs_min = 3.0
    args.rho_tol = 1.0e-12
    args.hybrid_tail_spin_offset = 2.0

    lam = np.asarray([float(item) for item in args_cli.lambdas.split(",")], dtype=float)
    splits = [int(item) for item in args_cli.j_splits.split(",")]
    carriers: dict[int, dict[str, np.ndarray]] = {}
    rows: list[dict[str, object]] = []
    for jmax in splits:
        grid = hybrid.exact_finite_j_carrier(
            args,
            nmu=int(args_cli.nmu),
            jmax=jmax,
            lam=lam,
        )
        trust = hybrid.continuum_tail_trust(args, jmax)
        tail_leading = hybrid.continuum_carrier_k2(
            lam,
            trust,
            quadrature_count=int(args_cli.quadrature_count),
        )
        tail_regular = hybrid.continuum_carrier_k2_regular(
            lam,
            trust,
            quadrature_count=int(args_cli.quadrature_count),
        )
        tail = tail_leading + tail_regular
        total = grid + tail
        carriers[jmax] = {
            "grid": grid,
            "tail_leading": tail_leading,
            "tail_regular": tail_regular,
            "tail": tail,
            "hybrid": total,
        }
        for index, value in enumerate(lam):
            rows.append(
                {
                    "record": "source",
                    "nmu": int(args_cli.nmu),
                    "jmax": jmax,
                    "lambda": float(value),
                    "gridCarrier": float(grid[index]),
                    "continuumTailLeading": float(tail_leading[index]),
                    "continuumTailRegular": float(tail_regular[index]),
                    "continuumTail": float(tail[index]),
                    "hybridCarrier": float(total[index]),
                    "comparisonJmax": "",
                    "hybridAbsDifference": "",
                    "hybridScaledDifference": "",
                    "exactGridIncrement": "",
                    "continuumBandIncrement": "",
                }
            )

    for lower, upper in zip(splits[:-1], splits[1:]):
        exact_increment = carriers[upper]["grid"] - carriers[lower]["grid"]
        continuum_band = carriers[lower]["tail"] - carriers[upper]["tail"]
        hybrid_difference = carriers[upper]["hybrid"] - carriers[lower]["hybrid"]
        denom = np.maximum.reduce(
            [
                np.ones_like(lam),
                np.abs(carriers[upper]["hybrid"]),
                np.abs(carriers[lower]["hybrid"]),
            ]
        )
        scaled = np.abs(hybrid_difference) / denom
        for index, value in enumerate(lam):
            rows.append(
                {
                    "record": "split-comparison",
                    "nmu": int(args_cli.nmu),
                    "jmax": lower,
                    "lambda": float(value),
                    "gridCarrier": "",
                    "continuumTailLeading": "",
                    "continuumTailRegular": "",
                    "continuumTail": "",
                    "hybridCarrier": "",
                    "comparisonJmax": upper,
                    "hybridAbsDifference": float(hybrid_difference[index]),
                    "hybridScaledDifference": float(scaled[index]),
                    "exactGridIncrement": float(exact_increment[index]),
                    "continuumBandIncrement": float(continuum_band[index]),
                }
            )
        print(
            f"J={lower}->{upper}: max |source shift|={np.max(np.abs(hybrid_difference)):.6g}, "
            f"max scaled shift={np.max(scaled):.6g}"
        )

    args_cli.out.parent.mkdir(parents=True, exist_ok=True)
    with args_cli.out.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(args_cli.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_hybrid_fad_source_convergence_20260720.py <==
#!/usr/bin/env python3
"""Convergence certificate for the carrier-complete hybrid FAD source."""

from __future__ import annotations

import argparse
import copy
import csv
import json
import math
import time
from pathlib import Path

import numpy as np

from amplitude_difference_null_audit import parse_pairs
from continuum_eikonal_fad_20260720 import custom_full_amplitude_difference_rows
from hybrid_eikonal_fad_20260720 import hybrid_fad_carrier_components
from lambda_sdr_chebyshev_grid_dual import mu_grid
import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def relative_inf(first: np.ndarray, second: np.ndarray) -> float:
    scale = max(
        float(np.max(np.abs(first))),
        float(np.max(np.abs(second))),
        1.0e-14,
    )
    return float(np.max(np.abs(first - second)) / scale)


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def build_source_projector(args, lam_fad: np.ndarray, pairs) -> np.ndarray:
    sigma, weights = mu_grid(24)
    _, _, projector, _ = custom_full_amplitude_difference_rows(
        int(args.d),
        lam_fad,
        pairs,
        sigma,
        weights,
        0,
        contact_degree=int(args.fullampdiff_contact_degree),
        matrix_convention=str(args.fullampdiff_matrix_convention),
        ir_sign=float(args.fullampdiff_ir_sign),
    )
    return projector


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--out-root",
        type=Path,
        default=Path("outputs/carrier_complete_final_20260720/fad_source_audit"),
    )
    parser.add_argument(
        "--profile",
        choices=[
            "initial",
            "refined",
            "endpoint",
            "energy-refine",
            "energy-uniform",
            "energy-midpoint",
            "energy-phase",
            "energy-phase-deep",
            "energy-phase-simpson",
            "energy-certified",
            "energy-stable-difference",
            "production-stable-difference",
        ],
        default="initial",
    )
    parser.add_argument("--fad-nlambda", type=int, default=5)
    parser.add_argument(
        "--only",
        action="append",
        default=[],
        help="Run only the named variants, with baseline included automatically.",
    )
    args_cli = parser.parse_args()
    out_root = args_cli.out_root
    out_root.mkdir(parents=True, exist_ok=True)

    args = hybrid.build_parser().parse_args(
        [
            f"--fullampdiff-nlambda={args_cli.fad_nlambda}",
            "--fullampdiff-grid=interval-cheb",
            "--fullampdiff-lambda-min=0.01",
            "--fullampdiff-lambda-max=0.30",
            "--hybrid-tail-split-jmax=320",
            "--hybrid-source-nmu=6400",
            "--hybrid-fad-energy-max=10000",
            "--hybrid-fad-energy-width=5",
            "--hybrid-fad-energy-order=28",
            "--hybrid-fad-b-count=800",
            "--hybrid-fad-tail-chi=0.03",
            "--hybrid-fad-tail-y-min=100",
        ]
    )
    lam_fad = certification.fullampdiff_grid(args, jmax=240)
    pairs = parse_pairs(str(args.fullampdiff_pairs))
    projector = build_source_projector(args, lam_fad, pairs)

    if args_cli.profile == "initial":
        variants = [
            ("baseline", {}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("energy_width_2p5", {"hybrid_fad_energy_width": 2.5}),
            ("b_count_400", {"hybrid_fad_b_count": 400}),
            ("b_count_1200", {"hybrid_fad_b_count": 1200}),
        ]
    elif args_cli.profile == "refined":
        args.hybrid_fad_energy_width = 2.5
        args.hybrid_fad_b_count = 1200
        variants = [
            ("baseline", {}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("b_count_2400", {"hybrid_fad_b_count": 2400}),
            ("energy_width_1p25", {"hybrid_fad_energy_width": 1.25}),
            ("energy_order_40", {"hybrid_fad_energy_order": 40}),
            ("energy_order_56", {"hybrid_fad_energy_order": 56}),
            (
                "tail_handoff_tighter",
                {"hybrid_fad_tail_chi": 0.02, "hybrid_fad_tail_y_min": 140.0},
            ),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
        ]
    elif args_cli.profile == "endpoint":
        args.hybrid_fad_energy_width = 2.5
        args.hybrid_fad_energy_order = 28
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("energy_width_5", {"hybrid_fad_energy_width": 5.0}),
            ("energy_width_1p25", {"hybrid_fad_energy_width": 1.25}),
            ("energy_order_40", {"hybrid_fad_energy_order": 40}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("endpoint_y_200", {"hybrid_fad_endpoint_y_min": 200.0}),
            ("endpoint_terms_8", {"hybrid_fad_endpoint_terms": 8}),
            ("endpoint_terms_10", {"hybrid_fad_endpoint_terms": 10}),
        ]
    elif args_cli.profile == "energy-refine":
        args.hybrid_fad_energy_width = 1.25
        args.hybrid_fad_energy_order = 56
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("width1p25_order80", {"hybrid_fad_energy_order": 80}),
            ("width1p25_order112", {"hybrid_fad_energy_order": 112}),
            (
                "width0p625_order40",
                {"hybrid_fad_energy_width": 0.625, "hybrid_fad_energy_order": 40},
            ),
            (
                "width0p625_order56",
                {"hybrid_fad_energy_width": 0.625, "hybrid_fad_energy_order": 56},
            ),
            (
                "width0p625_order80",
                {"hybrid_fad_energy_width": 0.625, "hybrid_fad_energy_order": 80},
            ),
            (
                "width0p3125_order28",
                {"hybrid_fad_energy_width": 0.3125, "hybrid_fad_energy_order": 28},
            ),
            (
                "width0p3125_order40",
                {"hybrid_fad_energy_width": 0.3125, "hybrid_fad_energy_order": 40},
            ),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
        ]
    elif args_cli.profile == "energy-uniform":
        args.hybrid_fad_energy_grid = "uniform-simpson"
        args.hybrid_fad_energy_step = 0.1
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("energy_step_0p2", {"hybrid_fad_energy_step": 0.2}),
            ("energy_step_0p05", {"hybrid_fad_energy_step": 0.05}),
            ("energy_step_0p025", {"hybrid_fad_energy_step": 0.025}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("endpoint_y_200", {"hybrid_fad_endpoint_y_min": 200.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-midpoint":
        args.hybrid_fad_energy_grid = "uniform-midpoint"
        args.hybrid_fad_energy_step = 0.1
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("energy_step_0p4", {"hybrid_fad_energy_step": 0.4}),
            ("energy_step_0p2", {"hybrid_fad_energy_step": 0.2}),
            ("energy_step_0p05", {"hybrid_fad_energy_step": 0.05}),
            ("energy_step_0p025", {"hybrid_fad_energy_step": 0.025}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-phase":
        args.hybrid_fad_energy_grid = "phase-midpoint"
        args.hybrid_fad_energy_fine_max = 64.0
        args.hybrid_fad_energy_fine_step = 0.01
        args.hybrid_fad_energy_step = 0.1
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("fine_step_0p02", {"hybrid_fad_energy_fine_step": 0.02}),
            ("fine_step_0p005", {"hybrid_fad_energy_fine_step": 0.005}),
            ("fine_step_0p0025", {"hybrid_fad_energy_fine_step": 0.0025}),
            ("fine_max_32", {"hybrid_fad_energy_fine_max": 32.0}),
            ("fine_max_48", {"hybrid_fad_energy_fine_max": 48.0}),
            ("fine_max_96", {"hybrid_fad_energy_fine_max": 96.0}),
            ("coarse_step_0p2", {"hybrid_fad_energy_step": 0.2}),
            ("coarse_step_0p05", {"hybrid_fad_energy_step": 0.05}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-phase-deep":
        args.hybrid_fad_energy_grid = "phase-midpoint"
        args.hybrid_fad_energy_fine_max = 512.0
        args.hybrid_fad_energy_fine_step = 0.01
        args.hybrid_fad_energy_step = 0.05
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("fine_max_128", {"hybrid_fad_energy_fine_max": 128.0}),
            ("fine_max_192", {"hybrid_fad_energy_fine_max": 192.0}),
            ("fine_max_256", {"hybrid_fad_energy_fine_max": 256.0}),
            ("fine_max_384", {"hybrid_fad_energy_fine_max": 384.0}),
            ("fine_max_768", {"hybrid_fad_energy_fine_max": 768.0}),
            ("fine_max_1024", {"hybrid_fad_energy_fine_max": 1024.0}),
            ("fine_step_0p02", {"hybrid_fad_energy_fine_step": 0.02}),
            ("fine_step_0p005", {"hybrid_fad_energy_fine_step": 0.005}),
            ("coarse_step_0p1", {"hybrid_fad_energy_step": 0.1}),
            ("coarse_step_0p025", {"hybrid_fad_energy_step": 0.025}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-phase-simpson":
        args.hybrid_fad_energy_grid = "phase-simpson"
        args.hybrid_fad_energy_fine_max = 512.0
        args.hybrid_fad_energy_fine_step = 0.01
        args.hybrid_fad_energy_step = 0.05
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 120.0
        args.hybrid_fad_endpoint_terms = 9
        variants = [
            ("baseline", {}),
            ("fine_step_0p02", {"hybrid_fad_energy_fine_step": 0.02}),
            ("fine_step_0p005", {"hybrid_fad_energy_fine_step": 0.005}),
            ("fine_step_0p0025", {"hybrid_fad_energy_fine_step": 0.0025}),
            ("fine_max_256", {"hybrid_fad_energy_fine_max": 256.0}),
            ("fine_max_384", {"hybrid_fad_energy_fine_max": 384.0}),
            ("fine_max_768", {"hybrid_fad_energy_fine_max": 768.0}),
            ("coarse_step_0p1", {"hybrid_fad_energy_step": 0.1}),
            ("coarse_step_0p025", {"hybrid_fad_energy_step": 0.025}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_160", {"hybrid_fad_endpoint_y_min": 160.0}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-certified":
        args.hybrid_fad_energy_grid = "phase-simpson"
        args.hybrid_fad_energy_fine_max = 512.0
        args.hybrid_fad_energy_fine_step = 0.005
        args.hybrid_fad_energy_step = 0.025
        args.hybrid_fad_b_count = 1600
        args.hybrid_fad_endpoint_y_min = 240.0
        args.hybrid_fad_endpoint_terms = 11
        variants = [
            ("baseline", {}),
            ("fine_step_0p01", {"hybrid_fad_energy_fine_step": 0.01}),
            ("fine_step_0p0025", {"hybrid_fad_energy_fine_step": 0.0025}),
            ("midpoint_0p005", {"hybrid_fad_energy_grid": "phase-midpoint"}),
            (
                "midpoint_0p0025",
                {
                    "hybrid_fad_energy_grid": "phase-midpoint",
                    "hybrid_fad_energy_fine_step": 0.0025,
                },
            ),
            ("fine_max_384", {"hybrid_fad_energy_fine_max": 384.0}),
            ("fine_max_768", {"hybrid_fad_energy_fine_max": 768.0}),
            ("coarse_step_0p05", {"hybrid_fad_energy_step": 0.05}),
            ("coarse_step_0p0125", {"hybrid_fad_energy_step": 0.0125}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_1200", {"hybrid_fad_b_count": 1200}),
            ("b_count_2000", {"hybrid_fad_b_count": 2000}),
            ("endpoint_y_200", {"hybrid_fad_endpoint_y_min": 200.0}),
            ("endpoint_y_280", {"hybrid_fad_endpoint_y_min": 280.0}),
            ("endpoint_terms_9", {"hybrid_fad_endpoint_terms": 9}),
            ("endpoint_terms_13", {"hybrid_fad_endpoint_terms": 13}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    elif args_cli.profile == "energy-stable-difference":
        args.hybrid_fad_energy_grid = "phase-simpson"
        args.hybrid_fad_energy_fine_max = 512.0
        args.hybrid_fad_energy_fine_step = 0.05
        args.hybrid_fad_energy_step = 0.1
        args.hybrid_fad_b_count = 800
        args.hybrid_fad_endpoint_y_min = 240.0
        args.hybrid_fad_endpoint_terms = 11
        variants = [
            ("baseline", {}),
            ("fine_step_0p1", {"hybrid_fad_energy_fine_step": 0.1}),
            ("fine_step_0p025", {"hybrid_fad_energy_fine_step": 0.025}),
            ("fine_step_0p0125", {"hybrid_fad_energy_fine_step": 0.0125}),
            ("midpoint_0p05", {"hybrid_fad_energy_grid": "phase-midpoint"}),
            (
                "midpoint_0p025",
                {
                    "hybrid_fad_energy_grid": "phase-midpoint",
                    "hybrid_fad_energy_fine_step": 0.025,
                },
            ),
            ("fine_max_256", {"hybrid_fad_energy_fine_max": 256.0}),
            ("fine_max_384", {"hybrid_fad_energy_fine_max": 384.0}),
            ("fine_max_768", {"hybrid_fad_energy_fine_max": 768.0}),
            ("coarse_step_0p2", {"hybrid_fad_energy_step": 0.2}),
            ("coarse_step_0p05", {"hybrid_fad_energy_step": 0.05}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_600", {"hybrid_fad_b_count": 600}),
            ("b_count_1200", {"hybrid_fad_b_count": 1200}),
            ("endpoint_y_200", {"hybrid_fad_endpoint_y_min": 200.0}),
            ("endpoint_y_280", {"hybrid_fad_endpoint_y_min": 280.0}),
            ("endpoint_terms_9", {"hybrid_fad_endpoint_terms": 9}),
            ("endpoint_terms_13", {"hybrid_fad_endpoint_terms": 13}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    else:
        args.hybrid_fad_energy_grid = "phase-simpson"
        args.hybrid_fad_energy_fine_max = 512.0
        args.hybrid_fad_energy_fine_step = 0.025
        args.hybrid_fad_energy_step = 0.05
        args.hybrid_fad_b_count = 1200
        args.hybrid_fad_endpoint_y_min = 240.0
        args.hybrid_fad_endpoint_terms = 11
        variants = [
            ("baseline", {}),
            ("fine_step_0p05", {"hybrid_fad_energy_fine_step": 0.05}),
            ("fine_step_0p0125", {"hybrid_fad_energy_fine_step": 0.0125}),
            ("coarse_step_0p1", {"hybrid_fad_energy_step": 0.1}),
            ("coarse_step_0p025", {"hybrid_fad_energy_step": 0.025}),
            ("fine_max_384", {"hybrid_fad_energy_fine_max": 384.0}),
            ("fine_max_768", {"hybrid_fad_energy_fine_max": 768.0}),
            ("energy_max_5000", {"hybrid_fad_energy_max": 5000.0}),
            ("energy_max_20000", {"hybrid_fad_energy_max": 20000.0}),
            ("b_count_800", {"hybrid_fad_b_count": 800}),
            ("b_count_1600", {"hybrid_fad_b_count": 1600}),
            ("endpoint_y_200", {"hybrid_fad_endpoint_y_min": 200.0}),
            ("endpoint_y_280", {"hybrid_fad_endpoint_y_min": 280.0}),
            ("endpoint_terms_9", {"hybrid_fad_endpoint_terms": 9}),
            ("endpoint_terms_13", {"hybrid_fad_endpoint_terms": 13}),
            ("split_jmax_240", {"hybrid_tail_split_jmax": 240}),
            ("split_jmax_400", {"hybrid_tail_split_jmax": 400}),
            ("source_nmu_4800", {"hybrid_source_nmu": 4800}),
            ("source_nmu_9600", {"hybrid_source_nmu": 9600}),
        ]
    if args_cli.only:
        requested = set(args_cli.only)
        variants = [
            item for item in variants if item[0] == "baseline" or item[0] in requested
        ]
        missing = requested.difference(name for name, _ in variants)
        if missing:
            raise ValueError(f"unknown variants for profile {args_cli.profile}: {sorted(missing)}")

    raw: dict[str, dict] = {}
    rows: list[dict] = []
    for name, changes in variants:
        current = copy.deepcopy(args)
        for key, value in changes.items():
            setattr(current, key, value)
        started = time.perf_counter()
        exact, tail = hybrid_fad_carrier_components(
            current,
            lam_fad=lam_fad,
            pairs=pairs,
            projector=projector,
        )
        elapsed = time.perf_counter() - started
        total = exact + tail
        if not np.all(np.isfinite(total)):
            raise RuntimeError(f"non-finite carrier source in {name}")
        raw[name] = {
            "exact": exact,
            "tail": tail,
            "total": total,
            "elapsedSec": elapsed,
        }
        row = {
            "variant": name,
            "elapsedSec": elapsed,
            "sourceNmu": int(current.hybrid_source_nmu),
            "splitJmax": int(current.hybrid_tail_split_jmax),
            "energyMax": float(current.hybrid_fad_energy_max),
            "energyGrid": str(current.hybrid_fad_energy_grid),
            "energyStep": float(current.hybrid_fad_energy_step),
            "energyFineMax": float(current.hybrid_fad_energy_fine_max),
            "energyFineStep": float(current.hybrid_fad_energy_fine_step),
            "energyWidth": float(current.hybrid_fad_energy_width),
            "energyOrder": int(current.hybrid_fad_energy_order),
            "bCount": int(current.hybrid_fad_b_count),
            "endpointYMin": float(current.hybrid_fad_endpoint_y_min),
            "endpointTerms": int(current.hybrid_fad_endpoint_terms),
            "exactAbsMax": float(np.max(np.abs(exact))),
            "tailAbsMax": float(np.max(np.abs(tail))),
            "totalAbsMax": float(np.max(np.abs(total))),
            "exactValues": json.dumps(exact.tolist()),
            "tailValues": json.dumps(tail.tolist()),
            "totalValues": json.dumps(total.tolist()),
        }
        rows.append(row)
        baseline = raw.get("baseline")
        if baseline is not None:
            for partial_row in rows:
                item = raw[str(partial_row["variant"])]
                partial_row["exactRelInfVsBaseline"] = relative_inf(
                    item["exact"], baseline["exact"]
                )
                partial_row["tailRelInfVsBaseline"] = relative_inf(
                    item["tail"], baseline["tail"]
                )
                partial_row["totalRelInfVsBaseline"] = relative_inf(
                    item["total"], baseline["total"]
                )
            write_csv(out_root / "fad_source_convergence.csv", rows)
        print(
            f"{name}: total_abs_max={row['totalAbsMax']:.10g} "
            f"elapsed={elapsed:.2f}s",
            flush=True,
        )

    baseline = raw["baseline"]
    for row in rows:
        item = raw[str(row["variant"])]
        row["exactRelInfVsBaseline"] = relative_inf(item["exact"], baseline["exact"])
        row["tailRelInfVsBaseline"] = relative_inf(item["tail"], baseline["tail"])
        row["totalRelInfVsBaseline"] = relative_inf(item["total"], baseline["total"])
    write_csv(out_root / "fad_source_convergence.csv", rows)

    summary = {
        "status": "complete",
        "profile": args_cli.profile,
        "lambda": lam_fad.tolist(),
        "pairs": [list(pair) for pair in pairs],
        "baseline": {
            "sourceNmu": int(args.hybrid_source_nmu),
            "splitJmax": int(args.hybrid_tail_split_jmax),
            "energyMax": float(args.hybrid_fad_energy_max),
            "energyGrid": str(args.hybrid_fad_energy_grid),
            "energyStep": float(args.hybrid_fad_energy_step),
            "energyFineMax": float(args.hybrid_fad_energy_fine_max),
            "energyFineStep": float(args.hybrid_fad_energy_fine_step),
            "energyWidth": float(args.hybrid_fad_energy_width),
            "energyOrder": int(args.hybrid_fad_energy_order),
            "bCount": int(args.hybrid_fad_b_count),
            "endpointYMin": float(args.hybrid_fad_endpoint_y_min),
            "endpointTerms": int(args.hybrid_fad_endpoint_terms),
        },
        "maxTotalRelInfVsBaseline": max(
            float(row["totalRelInfVsBaseline"])
            for row in rows
            if row["variant"] != "baseline"
        ),
        "rows": rows,
    }
    (out_root / "fad_source_convergence.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(out_root / "fad_source_convergence.csv")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_k2_sign_threshold_gn_scaling_20260702.py <==
#!/usr/bin/env python3
"""Audit how the K2 sign-coherence edge moves when G_N is changed.

The finite-band K2 signs are independent of G_N up to the positive cap scale.
The displayed coordinate b/R_S is not: in D=6, R_S is proportional to
g6^(1/3).  This script measures the outer sign-coherence edge in b/R_S for a
g6 ladder and checks the expected g6^(-1/3) scaling.
"""

from __future__ import annotations

import csv
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parent
INPUT = (
    ROOT
    / "outputs/k2_column_leverage_20260702/N2160J90_nl200_g6_0p5/"
    / "k2_column_cap_polynomial_coefficients.csv"
)
OUT_DIR = ROOT / "outputs/k2_column_leverage_20260702/g6_sign_threshold_scaling_20260702"
G6_REF = 0.5


def read_rows() -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    sigmas: list[float] = []
    spins: list[float] = []
    c1: list[float] = []
    c2: list[float] = []
    with INPUT.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            sigma = float(row["sigma"])
            spin = float(row["J"])
            if sigma <= 80.0 and spin <= 90.0:
                sigmas.append(sigma)
                spins.append(spin)
                c1.append(float(row["c1_cap"]))
                c2.append(float(row["c2_cap"]))
    return (
        np.asarray(sigmas, dtype=float),
        np.asarray(spins, dtype=float),
        np.asarray(c1, dtype=float),
        np.asarray(c2, dtype=float),
    )


def b_over_rs_d6(sigma: np.ndarray, spin: np.ndarray, g6: float) -> np.ndarray:
    b = 2.0 * (spin + 1.5) / np.sqrt(sigma)
    rs = (12.0 * math.pi * g6) ** (1.0 / 3.0) * np.power(sigma, 1.0 / 6.0)
    return b / rs


def sliding_crossing(x: np.ndarray, flag: np.ndarray, *, width: float = 0.20, step: float = 0.02) -> tuple[float, float]:
    """Return the outer crossing of fraction(flag)=1/2 after the coherent peak."""
    centers = np.arange(0.10, max(20.0, float(np.nanmax(x))) + step, step)
    frac = np.full_like(centers, np.nan, dtype=float)
    for i, center in enumerate(centers):
        mask = (x >= center - 0.5 * width) & (x < center + 0.5 * width)
        if np.count_nonzero(mask) >= 40:
            frac[i] = float(np.mean(flag[mask]))

    valid = np.where(np.isfinite(frac) & (centers > 0.40))[0]
    if valid.size == 0:
        return math.nan, math.nan
    peak = int(valid[np.nanargmax(frac[valid])])
    below = [i for i in range(peak + 1, frac.size) if np.isfinite(frac[i]) and frac[i] < 0.5]
    if not below:
        return math.nan, float(centers[peak])
    i = below[0]
    j = i - 1
    while j >= 0 and not np.isfinite(frac[j]):
        j -= 1
    if j < 0 or frac[j] == frac[i]:
        return float(centers[i]), float(centers[peak])
    crossing = centers[j] + (0.5 - frac[j]) * (centers[i] - centers[j]) / (frac[i] - frac[j])
    return float(crossing), float(centers[peak])


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields = list(rows[0].keys())
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def make_plot(rows: list[dict[str, object]]) -> None:
    g6 = np.asarray([float(r["g6"]) for r in rows])
    edge = np.asarray([float(r["edgeUseful_bOverRs"]) for r in rows])
    scaled = np.asarray([float(r["edgeUseful_scaledToG6Ref"]) for r in rows])
    pred = edge[np.argmin(np.abs(g6 - G6_REF))] * (G6_REF / g6) ** (1.0 / 3.0)

    plt.rcParams.update(
        {
            "figure.dpi": 150,
            "savefig.dpi": 220,
            "font.size": 10,
            "axes.labelsize": 10,
            "axes.titlesize": 11,
            "legend.fontsize": 9,
            "axes.spines.top": False,
            "axes.spines.right": False,
        }
    )
    fig, axes = plt.subplots(1, 2, figsize=(10.4, 4.0), constrained_layout=True)
    axes[0].loglog(g6, edge, "o-", color="#bf3b1f", label="measured edge")
    axes[0].loglog(g6, pred, "--", color="0.25", label=rf"$\propto g_6^{{-1/3}}$")
    axes[0].set_xlabel(r"$g_6$  $(G_N=8\pi^2 g_6)$")
    axes[0].set_ylabel(r"outer sign edge $b/R_S$")
    axes[0].grid(color="0.9", lw=0.5, which="both")
    axes[0].legend(frameon=False)

    axes[1].semilogx(g6, scaled, "o-", color="#2c7fb8")
    axes[1].axhline(float(np.nanmedian(scaled)), ls="--", color="0.35", lw=1.0)
    axes[1].set_xlabel(r"$g_6$")
    axes[1].set_ylabel(r"$x_\ast(g_6)(g_6/0.5)^{1/3}$")
    axes[1].grid(color="0.9", lw=0.5, which="both")
    axes[1].set_title("scaled edge is nearly constant")

    OUT_DIR.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT_DIR / "k2_sign_edge_g6_scaling.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "k2_sign_edge_g6_scaling.png", bbox_inches="tight")


def main() -> None:
    sigma, spin, c1, c2 = read_rows()
    useful = (c1 > 0.0) & (c2 < 0.0)
    c1_pos = c1 > 0.0
    g6_values = [0.001, 0.002, 0.005, 0.01, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0, 2.0, 5.0, 10.0]
    rows: list[dict[str, object]] = []
    for g6 in g6_values:
        x = b_over_rs_d6(sigma, spin, g6)
        edge_useful, peak_useful = sliding_crossing(x, useful)
        edge_c1, peak_c1 = sliding_crossing(x, c1_pos)
        rows.append(
            {
                "g6": g6,
                "GN_over_4pi2": 2.0 * g6,
                "edgeUseful_bOverRs": edge_useful,
                "peakUseful_bOverRs": peak_useful,
                "edgeUseful_scaledToG6Ref": edge_useful * (g6 / G6_REF) ** (1.0 / 3.0),
                "edgeC1Positive_bOverRs": edge_c1,
                "peakC1Positive_bOverRs": peak_c1,
                "edgeC1Positive_scaledToG6Ref": edge_c1 * (g6 / G6_REF) ** (1.0 / 3.0),
            }
        )
    write_csv(OUT_DIR / "k2_sign_edge_g6_scaling.csv", rows)
    make_plot(rows)
    print(OUT_DIR / "k2_sign_edge_g6_scaling.csv")
    print(OUT_DIR / "k2_sign_edge_g6_scaling.pdf")
    print(OUT_DIR / "k2_sign_edge_g6_scaling.png")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_sdr_coefficient_projectors_20260624.py <==
#!/usr/bin/env python3
"""Numerical checks for the coefficient-isolating SDR projectors.

This script implements the checks requested at the end of
``sdr_coefficient_projectors_updated.tex`` without solving a new LP.  It uses
the same finite-grid partial-wave eikonal floor and the same unscaled physical
K2 rows as ``lambda_sdr_finite_g_capped_hz_pilot.py``.

The physical row evaluated here is

    F(lambda; rho) = lambda K2(lambda) rho.

The current LP free-variable convention is

    F(lambda) = kG + 2 lambda g2_code + lambda^2 g3_code,

so the analytic-note convention is ``g2_note = 2*g2_code`` and
``g3_note = -g3_code``.  The constant kG projector is the same in both
conventions.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path
from types import SimpleNamespace

import numpy as np

from lambda_sdr_chebyshev_grid_dual import (
    lambda_floor_power_angle_nodes,
    lambda_hybrid_angle_nodes,
    lambda_power_angle_nodes,
    lambda_threshold_angle_nodes,
    mu_grid,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
import lambda_sdr_finite_g_capped_hz_pilot as pilot


ROOT = Path(__file__).resolve().parent
DEFAULT_OUT = ROOT / "outputs" / "sdr_coefficient_projectors_20260624"


@dataclass(frozen=True)
class GridData:
    mu: np.ndarray
    spins: list[int]
    sigma: np.ndarray
    ell: np.ndarray
    r_index: np.ndarray
    chi: np.ndarray
    b: np.ndarray
    b_over_rs: np.ndarray
    u: np.ndarray


def parse_float_list(text: str) -> list[float]:
    if not text.strip():
        return []
    return [float(x.strip()) for x in text.split(",") if x.strip()]


def parse_int_list(text: str) -> list[int]:
    if not text.strip():
        return []
    return [int(x.strip()) for x in text.split(",") if x.strip()]


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def unique_sorted(values: list[float], *, lo: float = 0.0, hi: float = 1.0 / 3.0) -> np.ndarray:
    kept: dict[str, float] = {}
    for value in values:
        if value <= lo or value >= hi:
            continue
        kept[f"{value:.15g}"] = float(value)
    return np.asarray(sorted(kept.values()), dtype=float)


def lambda_grid(kind: str, nlambda: int, beta: float, floor_c: float, jmax: int, d: int) -> np.ndarray:
    if kind == "threshold-angle":
        return lambda_threshold_angle_nodes(nlambda)
    if kind == "power-angle":
        return lambda_power_angle_nodes(nlambda, beta)
    if kind == "floor-power-angle":
        return lambda_floor_power_angle_nodes(nlambda, jmax, d=d, beta=beta, c=floor_c)
    if kind == "hybrid-angle":
        return lambda_hybrid_angle_nodes(nlambda, beta=beta)
    raise ValueError(f"unknown lambda grid {kind!r}")


def make_grid_data(args: argparse.Namespace, *, nmu: int, jmax: int, g6: float) -> GridData:
    if args.d != 6:
        raise ValueError("this audit currently uses the D=6 eikonal coordinate dictionary")
    mu, _ = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    sigma_parts: list[np.ndarray] = []
    ell_parts: list[np.ndarray] = []
    r_parts: list[np.ndarray] = []
    for ell in spins:
        sigma_parts.append(mu.copy())
        ell_parts.append(np.full_like(mu, float(ell)))
        r_parts.append(np.arange(1, nmu + 1, dtype=float))
    sigma = np.concatenate(sigma_parts)
    ell_arr = np.concatenate(ell_parts)
    r_index = np.concatenate(r_parts)

    nu = 0.5 * (args.d - 3.0)
    energy = np.sqrt(sigma)
    b = 2.0 * (ell_arr + nu) / energy
    g_newton = 8.0 * math.pi**2 * g6
    chi = g_newton * sigma / (math.pi * b**2)

    # D=6 Schwarzschild-radius convention used in the note:
    # J_BH + nu = 1/2 (12*pi*g6)^(1/3) sigma^(2/3).
    rs = (12.0 * math.pi * g6) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
    b_over_rs = b / rs
    u = ell_arr / energy
    return GridData(mu=mu, spins=spins, sigma=sigma, ell=ell_arr, r_index=r_index, chi=chi, b=b, b_over_rs=b_over_rs, u=u)


def eikonal_args(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
    g6: float,
    chi_max: float,
) -> SimpleNamespace:
    return SimpleNamespace(
        d=args.d,
        nmu=nmu,
        jmax=jmax,
        g6=g6,
        kg_fixed="none",
        kg_scale=1.0,
        bb_c_abs=0.0,
        fixed_eikonal_profile=args.fixed_eikonal_profile,
        fixed_eikonal_g6=g6,
        fixed_eikonal_e_min=args.e_min,
        fixed_eikonal_e_max=args.e_max,
        e_min=args.e_min,
        e_max=args.e_max,
        fixed_eikonal_chi0=args.chi0,
        fixed_eikonal_chi_min=args.chi_min,
        fixed_eikonal_chi_max=chi_max,
        fixed_eikonal_rho_scale=args.fixed_eikonal_rho_scale,
        fixed_eikonal_j_min=args.j_min,
        fixed_eikonal_b_min=args.b_min,
        fixed_eikonal_b_over_rs_min=args.b_over_rs_min,
        bb_window_floor_tol=args.rho_tol,
    )


def eikonal_rho(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
    g6: float,
    chi_max: float,
    grid: GridData,
) -> tuple[np.ndarray, dict]:
    rho, meta = pilot.fixed_eikonal_rho_vector(
        eikonal_args(args, nmu=nmu, jmax=jmax, g6=g6, chi_max=chi_max),
        grid.mu,
        grid.spins,
    )
    return np.asarray(rho, dtype=float), dict(meta)


def physical_k2_rows(d: int, lam: np.ndarray, nmu: int, jmax: int) -> np.ndarray:
    k2, lam_out, _ = lambda_kernel_from_grid(d, np.asarray(lam, dtype=float), nmu, jmax, 2)
    if not np.allclose(lam, lam_out):
        raise RuntimeError("lambda_kernel_from_grid changed lambda ordering")
    return lam[:, None] * k2


def left_inverse(lam: np.ndarray, weights: np.ndarray | None = None) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    v = np.column_stack([np.ones_like(lam), lam, -(lam**2)])
    if weights is None:
        wv = v
        gram = v.T @ v
        rhs = v.T
    else:
        w = np.asarray(weights, dtype=float)
        if w.shape != lam.shape or np.any(w <= 0.0):
            raise ValueError("weights must be positive and have the same shape as lambda")
        wv = w[:, None] * v
        gram = v.T @ wv
        rhs = v.T * w[None, :]
    rank = np.linalg.matrix_rank(v)
    if rank != 3:
        raise ValueError(f"lambda projector matrix has rank {rank}, need 3")
    lmat = np.linalg.solve(gram, rhs)
    p_null = np.eye(len(lam)) - v @ lmat
    return lmat, p_null, v


def coeffs_from_values(lam: np.ndarray, values: np.ndarray) -> tuple[np.ndarray, float, float]:
    lmat, p_null, _ = left_inverse(lam)
    coeffs = lmat @ values
    null_inf = float(np.max(np.abs(p_null @ values))) if len(values) else 0.0
    cond = float(np.linalg.cond(np.column_stack([np.ones_like(lam), lam, -(lam**2)])))
    return coeffs, null_inf, cond


def local_k_projector(values_by_lambda: dict[str, float], lambda0: float, h: float) -> float:
    f0 = values_by_lambda[f"{lambda0:.15g}"]
    fp = values_by_lambda[f"{lambda0 + h:.15g}"]
    fm = values_by_lambda[f"{lambda0 - h:.15g}"]
    first = (fp - fm) / (2.0 * h)
    second = (fp - 2.0 * f0 + fm) / (h * h)
    return f0 - lambda0 * first + 0.5 * lambda0 * lambda0 * second


def three_node_coeffs(lam: np.ndarray, values: np.ndarray) -> np.ndarray:
    if len(lam) != 3:
        raise ValueError("three_node_coeffs needs exactly three lambda nodes")
    out = np.zeros(3, dtype=float)
    for i in range(3):
        others = [j for j in range(3) if j != i]
        denom = (lam[i] - lam[others[0]]) * (lam[i] - lam[others[1]])
        out[0] += ((-lam[others[0]]) * (-lam[others[1]]) / denom) * values[i]
        out[1] += (-(lam[others[0]] + lam[others[1]]) / denom) * values[i]
        out[2] += (-1.0 / denom) * values[i]
    return out


def algebraic_tests(lam_many: np.ndarray, rows_many: np.ndarray, rho_eik: np.ndarray, rho_res: np.ndarray) -> list[dict]:
    tests: list[dict] = []
    c_test = np.asarray([3.7, -1.25, 0.9], dtype=float)
    _, p_null, v = left_inverse(lam_many)
    f_test = v @ c_test
    c_fit, null_inf, _ = coeffs_from_values(lam_many, f_test)
    tests.append(
        {
            "test": "synthetic-polynomial-left-inverse",
            "maxAbsError": float(np.max(np.abs(c_fit - c_test))),
            "pass": bool(np.max(np.abs(c_fit - c_test)) < 1e-11),
        }
    )
    tests.append(
        {
            "test": "synthetic-polynomial-null-projection",
            "maxAbsError": null_inf,
            "pass": bool(null_inf < 1e-11 and np.max(np.abs(p_null @ f_test)) < 1e-11),
        }
    )

    lam3 = np.asarray([0.07, 0.16, 0.29], dtype=float)
    v3 = np.column_stack([np.ones_like(lam3), lam3, -(lam3**2)])
    f3 = v3 @ c_test
    c3 = three_node_coeffs(lam3, f3)
    tests.append(
        {
            "test": "three-node-projector",
            "maxAbsError": float(np.max(np.abs(c3 - c_test))),
            "pass": bool(np.max(np.abs(c3 - c_test)) < 1e-11),
        }
    )

    la, lb = 0.11, 0.27
    kg, g2, g3 = c_test
    cx = lambda x: 2.0 * kg / x + g2
    cy = lambda x: kg / (x * x) + g3
    split_vals = np.asarray(
        [
            (la * lb) / (2.0 * (lb - la)) * (cx(la) - cx(lb)),
            (la * cx(la) - lb * cx(lb)) / (la - lb),
            (la * la * lb * lb) / (lb * lb - la * la) * (cy(la) - cy(lb)),
            (la * la * cy(la) - lb * lb * cy(lb)) / (la * la - lb * lb),
        ]
    )
    split_targets = np.asarray([kg, g2, kg, g3])
    tests.append(
        {
            "test": "split-row-two-node-formulas",
            "maxAbsError": float(np.max(np.abs(split_vals - split_targets))),
            "pass": bool(np.max(np.abs(split_vals - split_targets)) < 1e-11),
        }
    )

    f_eik = rows_many @ rho_eik
    f_res = rows_many @ rho_res
    f_tot = rows_many @ (rho_eik + rho_res)
    c_eik, _, _ = coeffs_from_values(lam_many, f_eik)
    c_res, _, _ = coeffs_from_values(lam_many, f_res)
    c_tot, _, _ = coeffs_from_values(lam_many, f_tot)
    shift_err = float(np.max(np.abs(c_tot - c_eik - c_res)))
    tests.append(
        {
            "test": "rho-first-shift-linearity",
            "maxAbsError": shift_err,
            "tolerance": 1e-8,
            "pass": bool(shift_err < 1e-8),
        }
    )
    return tests


def bin_masks(grid: GridData) -> list[tuple[str, str, np.ndarray]]:
    specs = [
        ("chi", grid.chi, [0.0, 0.1, 0.3, 0.5, 1.0, 2.0, 5.0, math.inf]),
        ("b_over_rs", grid.b_over_rs, [0.0, 1.0, 2.0, 3.0, 5.0, 10.0, 30.0, 100.0, math.inf]),
        ("u", grid.u, [0.0, 0.5, 1.0, 2.0, 4.0, 8.0, 16.0, 32.0, math.inf]),
    ]
    masks: list[tuple[str, str, np.ndarray]] = []
    for family, values, edges in specs:
        for lo, hi in zip(edges[:-1], edges[1:]):
            if math.isinf(hi):
                mask = values >= lo
                label = f"[{lo:g},inf)"
            else:
                mask = (values >= lo) & (values < hi)
                label = f"[{lo:g},{hi:g})"
            masks.append((family, label, mask))
    return masks


def coefficient_bin_rows(
    *,
    lam: np.ndarray,
    rows: np.ndarray,
    rho: np.ndarray,
    grid: GridData,
    kg_target: float,
) -> tuple[list[dict], list[dict]]:
    lmat, _, _ = left_inverse(lam)
    rows_out: list[dict] = []
    additivity_checks: list[dict] = []
    total_coeff = lmat @ (rows @ rho)
    for family in ["chi", "b_over_rs", "u"]:
        family_sum = np.zeros(3, dtype=float)
        for fam, label, mask in bin_masks(grid):
            if fam != family:
                continue
            rho_bin = np.where(mask, rho, 0.0)
            f_bin = rows @ rho_bin
            coeff = lmat @ f_bin
            family_sum += coeff
            rows_out.append(
                {
                    "family": fam,
                    "bin": label,
                    "cellCount": int(np.count_nonzero(mask)),
                    "activeRhoCount": int(np.count_nonzero(rho_bin > 0.0)),
                    "rhoSum": float(np.sum(rho_bin)),
                    "kG": float(coeff[0]),
                    "g2Note": float(coeff[1]),
                    "g3Note": float(coeff[2]),
                    "kGOverTarget": float(coeff[0] / kg_target) if kg_target else math.nan,
                }
            )
        err = float(np.max(np.abs(family_sum - total_coeff)))
        additivity_checks.append(
            {
                "test": f"bin-additivity-{family}",
                "maxAbsError": err,
                "pass": bool(err < 1e-9),
            }
        )
    return rows_out, additivity_checks


def run_case(args: argparse.Namespace, *, nmu: int, jmax: int, chi_max: float, label: str) -> dict:
    out_dir = Path(args.out_dir)
    out_dir.mkdir(parents=True, exist_ok=True)
    g6 = float(args.g6)
    kg_target = (4.0 * math.pi) ** 3 * g6
    grid = make_grid_data(args, nmu=nmu, jmax=jmax, g6=g6)
    rho_eik, meta = eikonal_rho(args, nmu=nmu, jmax=jmax, g6=g6, chi_max=chi_max, grid=grid)
    rho_active = rho_eik > args.rho_tol
    sigma_max = float(np.max(grid.mu))
    sigma_min = float(np.min(grid.mu))
    nu = 0.5 * (args.d - 3.0)
    g_newton = 8.0 * math.pi**2 * g6

    def j_needed_for_chi(chi_cut: float) -> float:
        if chi_cut <= 0.0:
            return math.inf
        return max(0.0, sigma_max * math.sqrt(g_newton / (4.0 * math.pi * chi_cut)) - nu)

    j_needed_chi_max = j_needed_for_chi(chi_max)
    j_needed_chi_03 = j_needed_for_chi(0.30)
    j_needed_chi_01 = j_needed_for_chi(0.10)
    high_sigma_mask = grid.sigma >= 0.5 * sigma_max
    very_high_sigma_mask = grid.sigma >= 0.8 * sigma_max

    raw_lam = parse_float_list(args.raw_lambdas)
    centers = parse_float_list(args.local_centers)
    hs = parse_float_list(args.h_values)
    window_widths = parse_float_list(args.window_half_widths)
    many_lam = lambda_grid(args.lambda_grid, args.nlambda, args.lambda_beta, args.lambda_floor_c, jmax, args.d)
    many_lam = many_lam[(many_lam >= args.lambda_min) & (many_lam <= args.lambda_max)]

    eval_nodes = list(raw_lam) + list(many_lam)
    for center in centers:
        eval_nodes.append(center)
        for h in hs:
            eval_nodes.extend([center - h, center + h])
        for width in window_widths:
            eval_nodes.extend(np.linspace(center - width, center + width, args.window_points))
    eval_lam = unique_sorted(eval_nodes, lo=0.0, hi=1.0 / 3.0)
    rows_eval = physical_k2_rows(args.d, eval_lam, nmu, jmax)
    f_eval = rows_eval @ rho_eik
    values = {f"{la:.15g}": float(val) for la, val in zip(eval_lam, f_eval)}

    raw_rows: list[dict] = []
    target_map = {0.10: 7.4079, 0.25: 5.6423}
    for la in raw_lam:
        key = f"{la:.15g}"
        val = values[key]
        raw_rows.append(
            {
                "case": label,
                "lambda": la,
                "F": val,
                "FOverKGTarget": val / kg_target,
                "targetF": target_map.get(round(la, 2), math.nan),
                "targetDelta": val - target_map.get(round(la, 2), math.nan),
            }
        )
    write_csv(out_dir / f"{label}_raw_values.csv", raw_rows)

    local_rows: list[dict] = []
    for center in centers:
        for h in hs:
            kg_local = local_k_projector(values, center, h)
            local_rows.append(
                {
                    "case": label,
                    "lambda0": center,
                    "h": h,
                    "kGLocal": kg_local,
                    "kGLocalOverTarget": kg_local / kg_target,
                }
            )
    write_csv(out_dir / f"{label}_local_projector.csv", local_rows)

    window_rows: list[dict] = []
    for center in centers:
        for width in window_widths:
            nodes = np.linspace(center - width, center + width, args.window_points)
            nodes = unique_sorted(list(nodes), lo=0.0, hi=1.0 / 3.0)
            f_nodes = np.asarray([values[f"{la:.15g}"] for la in nodes], dtype=float)
            coeff, null_inf, cond = coeffs_from_values(nodes, f_nodes)
            window_rows.append(
                {
                    "case": label,
                    "lambda0": center,
                    "halfWidth": width,
                    "points": len(nodes),
                    "kG": float(coeff[0]),
                    "g2Note": float(coeff[1]),
                    "g3Note": float(coeff[2]),
                    "kGOverTarget": float(coeff[0] / kg_target),
                    "nullInf": null_inf,
                    "condition": cond,
                }
            )
    write_csv(out_dir / f"{label}_window_projector.csv", window_rows)

    rows_many = physical_k2_rows(args.d, many_lam, nmu, jmax)
    f_many = rows_many @ rho_eik
    coeff_many, null_many, cond_many = coeffs_from_values(many_lam, f_many)
    many_rows = [
        {
            "case": label,
            "lambdaGrid": args.lambda_grid,
            "nlambda": len(many_lam),
            "lambdaMin": float(np.min(many_lam)),
            "lambdaMax": float(np.max(many_lam)),
            "kG": float(coeff_many[0]),
            "g2Note": float(coeff_many[1]),
            "g3Note": float(coeff_many[2]),
            "kGOverTarget": float(coeff_many[0] / kg_target),
            "nullInf": null_many,
            "condition": cond_many,
        }
    ]
    write_csv(out_dir / f"{label}_many_node_projector.csv", many_rows)

    rho_res_toy = 0.123 * np.maximum(2.0 - rho_eik, 0.0)
    tests = algebraic_tests(many_lam, rows_many, rho_eik, rho_res_toy)
    bin_rows, bin_tests = coefficient_bin_rows(
        lam=many_lam,
        rows=rows_many,
        rho=rho_eik,
        grid=grid,
        kg_target=kg_target,
    )
    tests.extend(bin_tests)
    write_csv(out_dir / f"{label}_algebra_tests.csv", tests)
    write_csv(out_dir / f"{label}_bin_contributions.csv", bin_rows)

    summary = {
        "case": label,
        "d": args.d,
        "nmu": nmu,
        "sigmaMax": sigma_max,
        "sigmaMin": sigma_min,
        "jmax": jmax,
        "jmaxOverSigmaMax": float(jmax / sigma_max) if sigma_max else math.nan,
        "jNeededAtSigmaMaxForChiMax": float(j_needed_chi_max),
        "jNeededAtSigmaMaxForChi0p30": float(j_needed_chi_03),
        "jNeededAtSigmaMaxForChi0p10": float(j_needed_chi_01),
        "jCoverageAtSigmaMaxForChiMax": float(jmax / j_needed_chi_max) if j_needed_chi_max else math.inf,
        "jCoverageAtSigmaMaxForChi0p30": float(jmax / j_needed_chi_03) if j_needed_chi_03 else math.inf,
        "jCoverageAtSigmaMaxForChi0p10": float(jmax / j_needed_chi_01) if j_needed_chi_01 else math.inf,
        "g6": g6,
        "kGTarget": kg_target,
        "chiMin": args.chi_min,
        "chiMax": chi_max,
        "profile": args.fixed_eikonal_profile,
        "bOverRsMinCut": float(args.b_over_rs_min),
        "activeColumns": meta.get("fixedEikonalActiveColumns"),
        "highSigmaActiveColumns": int(np.count_nonzero(rho_active & high_sigma_mask)),
        "veryHighSigmaActiveColumns": int(np.count_nonzero(rho_active & very_high_sigma_mask)),
        "activeSigmaMax": float(np.max(grid.sigma[rho_active])) if np.any(rho_active) else math.nan,
        "activeJMax": float(np.max(grid.ell[rho_active])) if np.any(rho_active) else math.nan,
        "activeBOverRsMin": float(np.min(grid.b_over_rs[rho_active])) if np.any(rho_active) else math.nan,
        "activeBOverRsMax": float(np.max(grid.b_over_rs[rho_active])) if np.any(rho_active) else math.nan,
        "rhoMax": meta.get("fixedEikonalRhoMax"),
        "rhoSum": meta.get("fixedEikonalRhoSum"),
        "rawCsv": str(out_dir / f"{label}_raw_values.csv"),
        "localCsv": str(out_dir / f"{label}_local_projector.csv"),
        "windowCsv": str(out_dir / f"{label}_window_projector.csv"),
        "manyNodeCsv": str(out_dir / f"{label}_many_node_projector.csv"),
        "binCsv": str(out_dir / f"{label}_bin_contributions.csv"),
        "testsCsv": str(out_dir / f"{label}_algebra_tests.csv"),
        "allTestsPass": bool(all(row["pass"] for row in tests)),
        "manyNodeKG": float(coeff_many[0]),
        "manyNodeKGOverTarget": float(coeff_many[0] / kg_target),
        "manyNodeNullInf": null_many,
    }
    with (out_dir / f"{label}_summary.json").open("w") as fh:
        json.dump(summary, fh, indent=2, sort_keys=True)
    return summary


def run_scan(args: argparse.Namespace) -> None:
    rows: list[dict] = []
    sigma_values = parse_int_list(args.scan_sigma_max)
    ratios = parse_float_list(args.scan_j_ratios)
    explicit_jmax_values = parse_int_list(args.scan_jmax)
    chi_values = parse_float_list(args.scan_chi_max)
    cases: list[tuple[int, int, float]] = []
    if sigma_values and ratios:
        for sigma_max in sigma_values:
            for ratio in ratios:
                j_float = ratio * float(sigma_max)
                jmax = int(2 * round(j_float / 2.0))
                cases.append((sigma_max, jmax, ratio))
    else:
        cases = [(args.nmu, jmax, float(jmax / args.nmu)) for jmax in explicit_jmax_values]
    for sigma_max, jmax, ratio in cases:
        for chi_max in chi_values:
            ratio_label = f"{ratio:.3g}".replace(".", "p")
            label = (
                f"scan_s{sigma_max}_j{jmax}_r{ratio_label}_"
                f"chi{str(chi_max).replace('.', 'p')}"
            )
            summary = run_case(args, nmu=sigma_max, jmax=jmax, chi_max=chi_max, label=label)
            rows.append(
                {
                    "case": label,
                    "sigmaMax": summary["sigmaMax"],
                    "nmu": sigma_max,
                    "jmax": jmax,
                    "jmaxOverSigmaMax": summary["jmaxOverSigmaMax"],
                    "jCoverageAtSigmaMaxForChiMax": summary["jCoverageAtSigmaMaxForChiMax"],
                    "jCoverageAtSigmaMaxForChi0p30": summary["jCoverageAtSigmaMaxForChi0p30"],
                    "jCoverageAtSigmaMaxForChi0p10": summary["jCoverageAtSigmaMaxForChi0p10"],
                    "chiMax": chi_max,
                    "activeColumns": summary["activeColumns"],
                    "highSigmaActiveColumns": summary["highSigmaActiveColumns"],
                    "veryHighSigmaActiveColumns": summary["veryHighSigmaActiveColumns"],
                    "activeSigmaMax": summary["activeSigmaMax"],
                    "activeJMax": summary["activeJMax"],
                    "rhoSum": summary["rhoSum"],
                    "manyNodeKG": summary["manyNodeKG"],
                    "manyNodeKGOverTarget": summary["manyNodeKGOverTarget"],
                    "manyNodeNullInf": summary["manyNodeNullInf"],
                    "summaryJson": str(Path(args.out_dir) / f"{label}_summary.json"),
                }
            )
            write_csv(Path(args.out_dir) / "domain_scan_summary.csv", rows)


def build_arg_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nmu", type=int, default=500)
    p.add_argument("--jmax", type=int, default=160)
    p.add_argument("--g6", type=float, default=0.05)
    p.add_argument("--chi-min", type=float, default=0.0)
    p.add_argument("--chi-max", type=float, default=0.30)
    p.add_argument("--chi0", type=float, default=0.30)
    p.add_argument("--e-min", type=float, default=1.0)
    p.add_argument("--e-max", type=float, default=1.0e6)
    p.add_argument("--j-min", type=float, default=0.0)
    p.add_argument("--b-min", type=float, default=0.0)
    p.add_argument("--b-over-rs-min", type=float, default=0.0)
    p.add_argument("--rho-tol", type=float, default=1e-14)
    p.add_argument("--fixed-eikonal-profile", choices=["elastic-phase", "weak", "candidate"], default="elastic-phase")
    p.add_argument("--fixed-eikonal-rho-scale", type=float, default=1.0)
    p.add_argument("--raw-lambdas", default="0.10,0.25")
    p.add_argument("--local-centers", default="0.10,0.25")
    p.add_argument("--h-values", default="0.001,0.0005,0.002,0.005")
    p.add_argument("--window-half-widths", default="0.01,0.02,0.04")
    p.add_argument("--window-points", type=int, default=9)
    p.add_argument(
        "--lambda-grid",
        choices=["threshold-angle", "power-angle", "floor-power-angle", "hybrid-angle"],
        default="threshold-angle",
    )
    p.add_argument("--nlambda", type=int, default=24)
    p.add_argument("--lambda-beta", type=float, default=1.5)
    p.add_argument("--lambda-floor-c", type=float, default=1.0)
    p.add_argument("--lambda-min", type=float, default=0.0)
    p.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    p.add_argument("--out-dir", default=str(DEFAULT_OUT))
    p.add_argument("--label", default="smoke_n500_j160_chi0p30")
    p.add_argument("--scan", action="store_true", help="Run the chi_max/Jmax scan as well as the main case.")
    p.add_argument("--scan-chi-max", default="0.10,0.30,0.50,1.0")
    p.add_argument("--scan-jmax", default="80,160")
    p.add_argument(
        "--scan-sigma-max",
        default="",
        help=(
            "Comma-separated sigma_max values for a source-only resolution ladder. "
            "In the current harmonic grid this is also Nmu: sigma_i=sigma_max/i."
        ),
    )
    p.add_argument(
        "--scan-j-ratios",
        default="",
        help=(
            "Comma-separated ratios r with Jmax=round_even(r*sigma_max). "
            "Use with --scan-sigma-max."
        ),
    )
    return p


def main() -> None:
    args = build_arg_parser().parse_args()
    if args.window_points < 3:
        raise ValueError("--window-points must be at least 3")
    summary = run_case(args, nmu=args.nmu, jmax=args.jmax, chi_max=args.chi_max, label=args.label)
    print(json.dumps(summary, indent=2, sort_keys=True))
    if args.scan:
        run_scan(args)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_smallgrid_dual_slack_20260630.py <==
#!/usr/bin/env python3
"""Small-grid reduced-cost audit for the capped pole-subtracted K2 LP.

This script is intentionally diagnostic.  It reproduces a single capped primal
solve using the same matrix construction as theta_k2_regular_eikonal_lp_20260624
and then exports HiGHS bound marginals cell by cell.

For a maximization run, the LP is solved as minimization of -Y.  Empty residual
cells are tested by the lower-bound marginal: a positive value means forcing
that cell to turn on would worsen the minimized objective.  Cap-saturated cells
are tested by the upper-bound marginal: -upperMarginal is the local value of
relaxing the physical cap rho_tot <= rhoMax.
"""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from theta_k2_regular_eikonal_lp_20260624 import (
    build_arg_parser as build_k2_arg_parser,
    build_lambda_grid,
    column_scales,
    eikonal_source,
    residual_bounds,
    residual_norms,
    safe_name,
    write_csv,
)


def rotating_j_bh(sigma: np.ndarray, g6: float, kappa: float = 3.0) -> np.ndarray:
    """Return the nonnegative real root of the D=6 rotating BH guide cubic."""
    out = np.zeros_like(sigma, dtype=float)
    a3 = 1.0 + kappa**2
    a2 = 1.5 * (3.0 + kappa**2)
    a1 = 27.0 / 4.0
    for i, sig in enumerate(np.asarray(sigma, dtype=float)):
        a0 = 27.0 / 8.0 - (3.0 * math.pi / 2.0) * (kappa**3) * g6 * sig**2
        roots = np.roots([a3, a2, a1, a0])
        real_roots = [float(r.real) for r in roots if abs(r.imag) < 1.0e-8 and r.real >= 0.0]
        out[i] = max(real_roots) if real_roots else 0.0
    return out


def add_audit_args(parser: argparse.ArgumentParser) -> argparse.ArgumentParser:
    parser.add_argument("--nmu", type=int, default=300)
    parser.add_argument("--jmax", type=int, default=160)
    parser.add_argument("--x", type=float, default=20.0)
    parser.add_argument("--objective", choices=["min", "max"], default="max")
    parser.add_argument("--out-dir", type=Path, default=Path("outputs/smallgrid_dual_slack_20260630"))
    parser.add_argument("--sigma-plot-max", type=float, default=80.0)
    parser.add_argument(
        "--sigma-plot-max-values",
        default="",
        help="Optional comma-separated sigma maxima for multiple plots, e.g. '20,80'.",
    )
    parser.add_argument("--marker-scale", type=float, default=0.35)
    return parser


def solve_with_marginals(args: argparse.Namespace) -> dict:
    lam = build_lambda_grid(args, int(args.lambda_count))
    lam_dense = build_lambda_grid(args, int(args.dense_lambda_count))
    source = eikonal_source(args, int(args.nmu), int(args.jmax), lam)
    dense_source = eikonal_source(args, int(args.nmu), int(args.jmax), lam_dense)
    if not np.allclose(source["rhoEik"], dense_source["rhoEik"]):
        raise RuntimeError("training and dense eikonal grids disagree")

    k2, _, _ = lambda_kernel_from_grid(args.d, lam, int(args.nmu), int(args.jmax), 2)
    k2_dense, _, _ = lambda_kernel_from_grid(args.d, lam_dense, int(args.nmu), int(args.jmax), 2)
    a_eq_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    rho_eik = source["rhoEik"]
    lb, ub = residual_bounds(args, rho_eik, source["active"])
    scales = column_scales(a_eq_raw, a_dense_raw, lb, ub)
    a_eq = a_eq_raw / scales[None, :]
    a_dense = a_dense_raw / scales[None, :]

    ncols = a_eq.shape[1]
    idx_y = ncols
    nvars = ncols + 1
    rhs = (1.0 - source["alpha"]) + 2.0 * lam * float(args.x) - source["cEik"]
    dense_rhs = (1.0 - dense_source["alpha"]) + 2.0 * lam_dense * float(args.x) - dense_source["cEik"]

    row = np.zeros((len(lam), nvars), dtype=float)
    row[:, :ncols] = a_eq
    row[:, idx_y] = -(lam**2)
    c = np.zeros(nvars)
    c[idx_y] = 1.0 if args.objective == "min" else -1.0

    bounds = []
    for lo, hi, scale in zip(lb, ub, scales):
        bounds.append((float(lo * scale), None if math.isinf(float(hi)) else float(hi * scale)))
    if args.y_bound > 0.0:
        bounds.append((-float(args.y_bound), float(args.y_bound)))
    else:
        bounds.append((None, None))

    res = linprog(
        c,
        A_eq=row,
        b_eq=rhs,
        bounds=bounds,
        method="highs",
        options={"time_limit": args.time_limit},
    )
    if not res.success:
        raise RuntimeError(f"LP failed: status={res.status} message={res.message}")

    u = np.asarray(res.x[:ncols], dtype=float)
    rho_res = u / scales
    y = float(res.x[idx_y])
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res_phys = kg * rho_res
    rho_tot_phys = rho_eik + rho_res_phys

    eq_lhs = a_eq_raw @ rho_res
    dense_lhs = a_dense_raw @ rho_res
    eq_norm = residual_norms(eq_lhs, (lam**2) * y, rhs)
    dense_norm = residual_norms(dense_lhs, (lam_dense**2) * y, dense_rhs)

    lower_marg = np.asarray(res.lower.marginals[:ncols], dtype=float)
    upper_marg = np.asarray(res.upper.marginals[:ncols], dtype=float)
    # u_i = scales_i * rho_internal_i and
    # rho_phys_i = (8*pi*G_N) * rho_internal_i.  Solver marginals must
    # therefore be multiplied by scales_i/(8*pi*G_N) to obtain a response per
    # unit physical density.
    lower_rescaled = lower_marg * scales
    upper_rescaled = upper_marg * scales
    lower_physical = lower_rescaled / kg
    upper_physical = upper_rescaled / kg
    if args.objective == "max":
        turn_on_penalty = np.maximum(lower_marg, 0.0)
        turn_on_penalty_rescaled = np.maximum(lower_rescaled, 0.0)
        cap_value = np.maximum(-upper_marg, 0.0)
        cap_value_rescaled = np.maximum(-upper_rescaled, 0.0)
    else:
        turn_on_penalty = np.maximum(lower_marg, 0.0)
        turn_on_penalty_rescaled = np.maximum(lower_rescaled, 0.0)
        cap_value = np.maximum(-upper_marg, 0.0)
        cap_value_rescaled = np.maximum(-upper_rescaled, 0.0)
    turn_on_penalty_physical = np.maximum(lower_physical, 0.0)
    cap_value_physical = np.maximum(-upper_physical, 0.0)

    return {
        "res": res,
        "source": source,
        "lam": lam,
        "lam_dense": lam_dense,
        "lb": lb,
        "ub": ub,
        "scales": scales,
        "rho_res": rho_res,
        "rho_res_phys": rho_res_phys,
        "rho_eik": rho_eik,
        "rho_tot_phys": rho_tot_phys,
        "Y": y,
        "eq_norm": eq_norm,
        "dense_norm": dense_norm,
        "lower_marg": lower_marg,
        "upper_marg": upper_marg,
        "lower_rescaled": lower_rescaled,
        "upper_rescaled": upper_rescaled,
        "lower_physical": lower_physical,
        "upper_physical": upper_physical,
        "turn_on_penalty": turn_on_penalty,
        "turn_on_penalty_rescaled": turn_on_penalty_rescaled,
        "cap_value": cap_value,
        "cap_value_rescaled": cap_value_rescaled,
        "turn_on_penalty_physical": turn_on_penalty_physical,
        "cap_value_physical": cap_value_physical,
    }


def write_cell_csv(args: argparse.Namespace, data: dict, path: Path) -> None:
    grid = data["source"]["grid"]
    rho_res = data["rho_res"]
    rho_res_phys = data["rho_res_phys"]
    rho_eik = data["rho_eik"]
    rho_tot_phys = data["rho_tot_phys"]
    lb = data["lb"]
    ub = data["ub"]
    scales = data["scales"]
    u = rho_res * scales
    scaled_lb = lb * scales
    scaled_ub = np.where(np.isfinite(ub), ub * scales, np.inf)
    lower_marg = data["lower_marg"]
    upper_marg = data["upper_marg"]
    turn_on = data["turn_on_penalty"]
    cap_value = data["cap_value"]
    j_bh = rotating_j_bh(grid.sigma, float(args.g6), 3.0)

    rows: list[dict] = []
    tol = max(1.0e-9, float(args.support_tol))
    for i in range(len(rho_res)):
        at_lower = abs(u[i] - scaled_lb[i]) <= 1.0e-8 * max(1.0, abs(scaled_lb[i]), abs(u[i]))
        at_upper = np.isfinite(scaled_ub[i]) and abs(u[i] - scaled_ub[i]) <= 1.0e-8 * max(1.0, abs(scaled_ub[i]), abs(u[i]))
        rows.append(
            {
                "column": i,
                "sigma": float(grid.sigma[i]),
                "J": int(grid.ell[i]),
                "b": float(grid.b[i]),
                "bOverRs": float(grid.b_over_rs[i]),
                "chi": float(grid.chi[i]),
                "jBHkappa3": float(j_bh[i]),
                "jMinusJBHkappa3": float(grid.ell[i] - j_bh[i]),
                "activeEikCell": int(data["source"]["active"][i]),
                "windowEikCell": int(data["source"]["window"][i]),
                "rhoEik": float(rho_eik[i]),
                "rhoRes": float(rho_res[i]),
                "rhoResPhys": float(rho_res_phys[i]),
                "rhoTotPhys": float(rho_tot_phys[i]),
                "rhoResSupport": int(rho_res_phys[i] > tol),
                "rhoCapSaturated": int(at_upper and ub[i] > 0.0),
                "residualVariableAvailable": int(ub[i] > 0.0),
                "atLower": int(at_lower),
                "atUpper": int(at_upper),
                "lowerMarginalScaledLP": float(lower_marg[i]),
                "upperMarginalScaledLP": float(upper_marg[i]),
                "lowerMarginalRhoHat": float(data["lower_rescaled"][i]),
                "upperMarginalRhoHat": float(data["upper_rescaled"][i]),
                "turnOnPenaltyScaledLP": float(turn_on[i]),
                "turnOnPenaltyRhoHat": float(data["turn_on_penalty_rescaled"][i]),
                "turnOnPenaltyRhoPhys": float(data["turn_on_penalty_physical"][i]),
                "capValueScaledLP": float(cap_value[i]),
                "capValueRhoHat": float(data["cap_value_rescaled"][i]),
                "capValueRhoPhys": float(data["cap_value_physical"][i]),
                "ubRhoHat": float(ub[i]) if np.isfinite(ub[i]) else math.inf,
            }
        )
    write_csv(path, rows)


def positive_log10(values: np.ndarray, floor: float = 1.0e-16) -> np.ndarray:
    return np.log10(np.maximum(values, floor))


def make_plot(args: argparse.Namespace, data: dict, out_path: Path) -> None:
    grid = data["source"]["grid"]
    mask = grid.sigma <= float(args.sigma_plot_max)
    rho = data["rho_res_phys"]
    rho_eik = data["rho_eik"]
    turn = data["turn_on_penalty_physical"]
    capv = data["cap_value_physical"]
    active = data["source"]["active"]
    available = data["ub"] > 0.0
    j_bh_sig = np.linspace(1.0, float(args.sigma_plot_max), 500)
    j_bh = rotating_j_bh(j_bh_sig, float(args.g6), 3.0)

    fig, axes = plt.subplots(1, 3, figsize=(15.5, 4.6), constrained_layout=True)
    size = max(2.0, 14.0 * float(args.marker_scale))

    ax = axes[0]
    ax.scatter(grid.sigma[mask & active], grid.ell[mask & active], c=positive_log10(rho_eik[mask & active]), s=size, cmap="Blues", marker="s", alpha=0.38, linewidths=0)
    supp = mask & (rho > float(args.support_tol))
    sc = ax.scatter(grid.sigma[supp], grid.ell[supp], c=rho[supp], s=size, cmap="inferno", marker="s", alpha=0.72, linewidths=0, vmin=0.0, vmax=2.0)
    ax.plot(j_bh_sig, j_bh, color="#e64a19", lw=1.6)
    fig.colorbar(sc, ax=ax, label=r"$\rho_{\rm res}^{\rm phys}$")
    ax.set_title("Residual spectrum")

    ax = axes[1]
    empty = mask & available & (rho <= float(args.support_tol))
    sc = ax.scatter(grid.sigma[empty], grid.ell[empty], c=positive_log10(turn[empty]), s=size, cmap="viridis", marker="s", alpha=0.75, linewidths=0)
    ax.scatter(grid.sigma[supp], grid.ell[supp], c="black", s=max(1.0, size * 0.28), alpha=0.35, linewidths=0)
    ax.plot(j_bh_sig, j_bh, color="#e64a19", lw=1.6)
    fig.colorbar(sc, ax=ax, label=r"$\log_{10}$ penalty for unused cell")
    ax.set_title("Penalty for turning on empty cells")

    ax = axes[2]
    cap = mask & available & (capv > 1.0e-14)
    sc = ax.scatter(grid.sigma[cap], grid.ell[cap], c=positive_log10(capv[cap]), s=size, cmap="magma", marker="s", alpha=0.78, linewidths=0)
    ax.scatter(grid.sigma[supp], grid.ell[supp], c="black", s=max(1.0, size * 0.25), alpha=0.22, linewidths=0)
    ax.plot(j_bh_sig, j_bh, color="#e64a19", lw=1.6)
    fig.colorbar(sc, ax=ax, label=r"$\log_{10}$ value of relaxing cap")
    ax.set_title("Value of relaxing the cap")

    for ax in axes:
        ax.set_xlabel(r"$\sigma$")
        ax.set_ylabel(r"$J$")
        ax.set_xlim(0.0, float(args.sigma_plot_max))
        ax.set_ylim(0.0, float(args.jmax))
        ax.grid(alpha=0.15, lw=0.4)

    fig.suptitle(
        rf"Reduced-cost audit: $g_6={args.g6:g}$, $X={args.x:g}$, {args.objective}, "
        rf"$N_\sigma={args.nmu}$, $J_{{\max}}={args.jmax}$, $N_\lambda={args.lambda_count}$",
        fontsize=11,
    )
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=220)
    plt.close(fig)


def summarize(args: argparse.Namespace, data: dict, path: Path) -> None:
    grid = data["source"]["grid"]
    rho = data["rho_res_phys"]
    turn = data["turn_on_penalty_physical"]
    capv = data["cap_value_physical"]
    available = data["ub"] > 0.0
    support = available & (rho > float(args.support_tol))
    empty = available & ~support
    cap = available & (capv > 1.0e-14)
    j_bh = rotating_j_bh(grid.sigma, float(args.g6), 3.0)
    near_bh = available & (grid.sigma <= 80.0) & (np.abs(grid.ell - j_bh) <= 4.0)
    below_bh = available & (grid.sigma <= 80.0) & (grid.ell < j_bh - 4.0)
    above_bh = available & (grid.sigma <= 80.0) & (grid.ell > j_bh + 4.0)
    empty_gap = empty & above_bh
    low_b = available & (grid.b_over_rs < 3.0)
    total_weight = float(np.sum(rho[support])) if np.any(support) else 0.0

    def frac(mask: np.ndarray) -> float:
        if total_weight <= 0.0:
            return math.nan
        return float(np.sum(rho[support & mask]) / total_weight)

    def med(mask: np.ndarray, arr: np.ndarray) -> float:
        vals = arr[mask]
        vals = vals[np.isfinite(vals)]
        return float(np.median(vals)) if vals.size else math.nan

    def q(mask: np.ndarray, arr: np.ndarray, quantile: float) -> float:
        vals = arr[mask]
        vals = vals[np.isfinite(vals)]
        return float(np.quantile(vals, quantile)) if vals.size else math.nan

    rows = [
        {
            "case": "summary",
            "g6": float(args.g6),
            "X": float(args.x),
            "objective": args.objective,
            "Y": float(data["Y"]),
            "nmu": int(args.nmu),
            "jmax": int(args.jmax),
            "nlambda": int(args.lambda_count),
            "denseLambdaCount": int(args.dense_lambda_count),
            "eqResidualRelInf": data["eq_norm"]["rel_inf"],
            "denseResidualRelInf": data["dense_norm"]["rel_inf"],
            "availableCells": int(np.count_nonzero(available)),
            "supportCells": int(np.count_nonzero(support)),
            "capValueCells": int(np.count_nonzero(cap)),
            "emptyCells": int(np.count_nonzero(empty)),
            "emptyGapCellsAboveBHGuide": int(np.count_nonzero(empty_gap)),
            "medianTurnOnPenaltyEmpty": med(empty, turn),
            "p10TurnOnPenaltyEmpty": q(empty, turn, 0.10),
            "medianTurnOnPenaltyEmptyGapAboveBH": med(empty_gap, turn),
            "p10TurnOnPenaltyEmptyGapAboveBH": q(empty_gap, turn, 0.10),
            "medianTurnOnPenaltyEmptyLowB": med(empty & low_b, turn),
            "medianCapValueSupport": med(support, capv),
            "medianCapValueNearBH": med(near_bh & support, capv),
            "supportFractionLowB": frac(low_b),
            "supportFractionNearBH": frac(near_bh),
            "supportFractionBelowBH": frac(below_bh),
            "supportFractionAboveBH": frac(above_bh),
            "supportWeightTotal": total_weight,
            # Explicit names for new consumers; the legacy fields above are
            # retained because existing tables read them.
            "supportRawDensityFractionLowB": frac(low_b),
            "supportRawDensityFractionNearBH": frac(near_bh),
            "supportRawDensityFractionBelowBH": frac(below_bh),
            "supportRawDensityFractionAboveBH": frac(above_bh),
            "supportRawDensityTotal": total_weight,
        }
    ]
    write_csv(path, rows)


def main() -> None:
    parser = add_audit_args(build_k2_arg_parser())
    args = parser.parse_args()
    args.grids = f"{args.nmu}x{args.jmax}"
    args.x_values = str(args.x)
    args.objectives = args.objective
    args.out_dir.mkdir(parents=True, exist_ok=True)

    data = solve_with_marginals(args)
    label = safe_name(f"g6_{args.g6:g}_X{args.x:g}_{args.objective}_N{args.nmu}J{args.jmax}_nl{args.lambda_count}")
    cell_csv = args.out_dir / f"{label}_dual_slack_cells.csv"
    summary_csv = args.out_dir / f"{label}_dual_slack_summary.csv"
    write_cell_csv(args, data, cell_csv)
    summarize(args, data, summary_csv)
    sigma_max_values = [float(x.strip()) for x in args.sigma_plot_max_values.split(",") if x.strip()]
    if not sigma_max_values:
        sigma_max_values = [float(args.sigma_plot_max)]
    plot_paths = []
    for sigma_max in sigma_max_values:
        args.sigma_plot_max = float(sigma_max)
        plot_path = args.out_dir / f"{label}_dual_slack_sigma{sigma_max:g}.png"
        make_plot(args, data, plot_path)
        plot_paths.append(plot_path)
    print(f"Y={data['Y']:.12g}")
    print(f"eqRel={data['eq_norm']['rel_inf']:.4g} denseRel={data['dense_norm']['rel_inf']:.4g}")
    print(cell_csv)
    print(summary_csv)
    for plot_path in plot_paths:
        print(plot_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/audit_stronger_gn_wedge_section54_20260723.py <==
#!/usr/bin/env python3
"""Local audit of the two-envelope interpretation for Section 5.4."""

from __future__ import annotations

import math
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.optimize import brentq

import theta_k2_piecewise_hybrid_carrier_fad_lp_20260723 as fad_solver
from amplitude_difference_null_audit import parse_pairs
from continuum_eikonal_fad_20260720 import custom_full_amplitude_difference_rows
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from plot_stronger_gn_high_energy_components_20260723 import (
    RATIOS,
    case_dir,
    components,
    only,
)


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "stronger_gn_high_energy_components_20260723" / "audit"
WINDOWS = (
    (8.0e3, 6.0e4),
    (1.0e4, 6.0e4),
    (1.0e4, 7.0e4),
    (1.2e4, 7.0e4),
)


def contiguous_runs(indices: np.ndarray) -> list[tuple[int, int]]:
    if not len(indices):
        return []
    cuts = np.flatnonzero(np.diff(indices) > 1)
    starts = np.concatenate(([0], cuts + 1))
    stops = np.concatenate((cuts, [len(indices) - 1]))
    return [(int(indices[a]), int(indices[b])) for a, b in zip(starts, stops)]


def standard_error(x: np.ndarray, y: np.ndarray, slope: float, intercept: float) -> float:
    residual = y - (intercept + slope * x)
    variance = float(np.sum(residual**2) / max(len(x) - 2, 1))
    return math.sqrt(variance / float(np.sum((x - np.mean(x)) ** 2)))


def kappa_coefficient(kappa: float) -> float:
    return (1.5 * kappa**3 / (8.0 * math.pi * (1.0 + kappa**2))) ** (1.0 / 3.0)


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    case_rows: list[dict[str, float | int]] = []
    window_rows: list[dict[str, float | int]] = []

    for ratio in RATIOS:
        solution = only(case_dir(ratio) / "solutions", "*_solution.npz")
        data = np.load(solution)
        sigma_flat = np.asarray(data["sigma"], dtype=float)
        spin_flat = np.asarray(data["J"], dtype=float)
        rho_flat = np.asarray(data["rhoResPhys"], dtype=float)
        active_flat = np.asarray(data["activeEikonalMask"], dtype=bool)
        weights_flat = np.asarray(data["sigmaQuadratureWeight"], dtype=float)
        lambda_grid = np.asarray(data["lambdaGrid"], dtype=float)
        x_value = float(np.asarray(data["X"]).reshape(-1)[0])
        y_value = float(np.asarray(data["Y"]).reshape(-1)[0])

        spins = np.unique(spin_flat)
        nspin = len(spins)
        nsigma = len(sigma_flat) // nspin
        jmax = int(np.max(spins))
        sigma = sigma_flat.reshape(nspin, nsigma)[0]
        weights = weights_flat.reshape(nspin, nsigma)[0]
        rho = rho_flat.reshape(nspin, nsigma)
        active = active_flat.reshape(nspin, nsigma)
        gravity = math.pi**2 / ratio
        kg = 8.0 * math.pi * gravity

        wedge = np.zeros_like(rho, dtype=bool)
        for column in range(nsigma):
            capped = np.flatnonzero((rho[:, column] >= 1.8) & (~active[:, column]))
            runs = contiguous_runs(capped)
            if runs and sigma[column] >= 1.0e4:
                start, stop = runs[-1]
                wedge[start : stop + 1, column] = True

        kernel, _, _ = lambda_kernel_from_grid(
            6,
            lambda_grid,
            nsigma,
            jmax,
            2,
            mu_values=sigma,
            mu_weights=weights,
        )
        a_raw = lambda_grid[:, None] * kernel
        rho_code = rho.reshape(-1) / kg
        wedge_flat = wedge.reshape(-1)
        k2_total = a_raw @ rho_code
        k2_wedge = a_raw @ (rho_code * wedge_flat)
        k2_pointwise = np.abs(k2_wedge) / np.maximum(np.abs(k2_total), 1.0e-300)

        args = fad_solver.build_parser().parse_args([])
        args.g6 = gravity / (8.0 * math.pi**2)
        args.fullampdiff_nlambda = 9
        args.fullampdiff_lambda_min = 0.01
        args.fullampdiff_lambda_max = 0.30
        args.fullampdiff_grid = "interval-cheb"
        args.fullampdiff_jmax = jmax
        lambda_fad = fad_solver.legacy.build_fullampdiff_lambda_grid(
            args, args.fullampdiff_nlambda, jmax=jmax
        )
        fad_rows, _, _, _ = custom_full_amplitude_difference_rows(
            6,
            lambda_fad,
            parse_pairs(args.fullampdiff_pairs),
            sigma,
            weights,
            jmax,
            contact_degree=0,
            matrix_convention="lambda-kernel",
            ir_sign=1.0,
        )
        fad_total = fad_rows @ rho_code
        fad_wedge = fad_rows @ (rho_code * wedge_flat)

        edge, _ = components(solution)
        outer = edge.loc[
            (edge["JEnd"] >= 30)
            & (edge["JEnd"] <= 300)
            & (edge["sigma"] >= 300)
        ].copy()
        outer_scaled = (outer["JEnd"] + 1.5) / (
            gravity ** (1.0 / 3.0) * outer["sigma"] ** (2.0 / 3.0)
        )

        central = edge.loc[
            (edge["sigma"] >= 1.0e4)
            & (edge["sigma"] <= 7.0e4)
            & (edge["bins"] >= 4)
        ].copy()
        x = central["sigma"].to_numpy()
        y = (central["JStart"] + 1.5).to_numpy()
        free_slope, free_intercept = np.polyfit(x, y, 1)
        zero_slope = float(np.dot(x, y) / np.dot(x, x))
        free_rmse = float(np.sqrt(np.mean((y - free_intercept - free_slope * x) ** 2)))
        zero_rmse = float(np.sqrt(np.mean((y - zero_slope * x) ** 2)))
        quadratic = np.polyfit(x, y, 2)
        quadratic_rmse = float(np.sqrt(np.mean((y - np.polyval(quadratic, x)) ** 2)))

        for lower, upper in WINDOWS:
            selected = edge.loc[
                (edge["sigma"] >= lower)
                & (edge["sigma"] <= upper)
                & (edge["bins"] >= 4)
            ].copy()
            wx = selected["sigma"].to_numpy()
            wy = (selected["JStart"] + 1.5).to_numpy()
            wslope, wintercept = np.polyfit(wx, wy, 1)
            wzslope = float(np.dot(wx, wy) / np.dot(wx, wx))
            window_rows.append(
                {
                    "ratio": ratio,
                    "GNewton": gravity,
                    "windowMin": lower,
                    "windowMax": upper,
                    "freeSlope": wslope,
                    "freeIntercept": wintercept,
                    "zeroInterceptSlope": wzslope,
                }
            )

        case_rows.append(
            {
                "ratio": ratio,
                "GNewton": gravity,
                "MPlanckOverMEFT": (1.0 / (8.0 * math.pi * gravity)) ** 0.25,
                "X": x_value,
                "Y": y_value,
                "wedgeBins": int(np.sum(wedge)),
                "k2WedgeL2Fraction": float(
                    np.linalg.norm(k2_wedge) / max(np.linalg.norm(k2_total), 1.0e-300)
                ),
                "k2WedgeMedianPointwiseFraction": float(np.median(k2_pointwise)),
                "k2WedgeMaxPointwiseFraction": float(np.max(k2_pointwise)),
                "fad9WedgeL2Fraction": float(
                    np.linalg.norm(fad_wedge) / max(np.linalg.norm(fad_total), 1.0e-300)
                ),
                "fad9WedgeMaxAbs": float(np.max(np.abs(fad_wedge))),
                "outerScaledMedian": float(np.median(outer_scaled)),
                "outerScaledQ25": float(np.quantile(outer_scaled, 0.25)),
                "outerScaledQ75": float(np.quantile(outer_scaled, 0.75)),
                "lowerFreeSlope": float(free_slope),
                "lowerFreeIntercept": float(free_intercept),
                "lowerZeroInterceptSlope": zero_slope,
                "lowerFreeRMSE": free_rmse,
                "lowerZeroInterceptRMSE": zero_rmse,
                "lowerQuadraticRMSE": quadratic_rmse,
                "lowerQuadraticCoefficient": float(quadratic[0]),
            }
        )

    cases = pd.DataFrame(case_rows)
    windows = pd.DataFrame(window_rows)
    cases.to_csv(OUT / "section54_wedge_audit_cases.csv", index=False)
    windows.to_csv(OUT / "section54_wedge_audit_windows.csv", index=False)

    exponent_rows: list[dict[str, float | str]] = []
    for lower, upper in WINDOWS:
        selected = windows.loc[
            (windows["windowMin"] == lower) & (windows["windowMax"] == upper)
        ]
        log_g = np.log(selected["GNewton"].to_numpy())
        for field in ("freeSlope", "zeroInterceptSlope"):
            log_s = np.log(selected[field].to_numpy())
            exponent, intercept = np.polyfit(log_g, log_s, 1)
            error = standard_error(log_g, log_s, exponent, intercept)
            exponent_rows.append(
                {
                    "fit": field,
                    "windowMin": lower,
                    "windowMax": upper,
                    "exponent": exponent,
                    "standardError": error,
                }
            )
    exponents = pd.DataFrame(exponent_rows)
    exponents.to_csv(OUT / "section54_wedge_audit_exponents.csv", index=False)

    c_outer = float(cases["outerScaledMedian"].mean())
    c_gp3 = kappa_coefficient(3.0)
    kappa_effective = brentq(lambda value: kappa_coefficient(value) - c_outer, 3.0, 100.0)
    summary = [
        f"outer coefficient mean={c_outer:.8g}",
        f"outer coefficient range/mean={(cases.outerScaledMedian.max() - cases.outerScaledMedian.min()) / c_outer:.6g}",
        f"asymptotic kappa=3 coefficient={c_gp3:.8g}",
        f"outer/kappa3 coefficient ratio={c_outer / c_gp3:.6g}",
        f"asymptotic effective kappa={kappa_effective:.6g}",
        f"free-slope exponent mean={exponents.loc[exponents.fit == 'freeSlope', 'exponent'].mean():.6g}",
        f"free-slope exponent window spread={exponents.loc[exponents.fit == 'freeSlope', 'exponent'].std(ddof=1):.6g}",
        f"zero-slope exponent mean={exponents.loc[exponents.fit == 'zeroInterceptSlope', 'exponent'].mean():.6g}",
        f"zero-slope exponent window spread={exponents.loc[exponents.fit == 'zeroInterceptSlope', 'exponent'].std(ddof=1):.6g}",
    ]
    (OUT / "section54_wedge_audit_summary.txt").write_text(
        "\n".join(summary) + "\n", encoding="utf-8"
    )
    print(cases.to_string(index=False))
    print()
    print(exponents.to_string(index=False))
    print()
    print("\n".join(summary))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/bb_blackhole_pilot.py <==
#!/usr/bin/env python3
"""Blackhole bootstrap (BB) finite-grid pilot.

This script implements the first conservative BB diagnostic from
``bh_sdr_analytic_main.tex`` in the normalization of the existing CS2 SDR code.

The key convention is:

    rho_code = 1 - Re S_J,       0 <= rho_code <= 2.

Therefore a black-disk / strong-absorption partial wave has rho_code ~= 1.
The Giddings--Porto ``Im f_l`` convention would instead call this 1/2.

For the finite-grid pilot we do not trust a new analytic row normalization by
itself.  We build the black-hole floor on the same (sigma,J) columns used by
``eq49_kernel`` and shift the affine side of the residual LP by those known
columns.  A separate audit verifies the closed even-spin Gegenbauer identity
against the code's normalized-Gegenbauer partial-wave normalization.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.optimize import linprog
from scipy.special import eval_gegenbauer, gammaln

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_threshold_angle_nodes,
    mu_grid,
    normalized_gegenbauer,
    partial_wave_norm,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel
from lambda_sdr_eq49_primal import eq49_kernel
from lambda_sdr_eq49_primal_poly import parse_ints, parse_nlambda_poly


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def write_csv(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def interval_cheb_nodes(n: int, lo: float, hi: float) -> np.ndarray:
    i = np.arange(1, n + 1, dtype=float)
    theta = (2.0 * i - 1.0) * math.pi / (2.0 * n)
    return np.sort(lo + 0.5 * (hi - lo) * (1.0 - np.cos(theta)))


def schwarzschild_radius_d6(energy: np.ndarray, g6: float) -> np.ndarray:
    return (3.0 * g6 * energy / (2.0 * math.pi)) ** (1.0 / 3.0)


def entropy_d6(energy: np.ndarray, g6: float) -> np.ndarray:
    rs = schwarzschild_radius_d6(energy, g6)
    return (2.0 * math.pi**2 / (3.0 * g6)) * rs**4


def bh_profile(
    sigma: np.ndarray,
    *,
    g6: float,
    e_min: float,
    e_max: float,
    c_abs: float,
    profile: str,
) -> np.ndarray:
    energy = np.sqrt(sigma)
    inside = (energy >= e_min) & (energy <= e_max)
    if profile == "step":
        h = c_abs * inside.astype(float)
    elif profile == "entropy":
        h = c_abs * (1.0 - np.exp(-0.5 * entropy_d6(energy, g6))) * inside.astype(float)
    else:
        raise ValueError(profile)
    return h


def bh_m_cut(sigma: np.ndarray, *, g6: float, eta: float) -> np.ndarray:
    """Return M(sigma) where the filled spins are ell=0,2,...,2M."""
    alpha = 1.5
    energy = np.sqrt(sigma)
    rs = schwarzschild_radius_d6(energy, g6)
    interior = 0.5 * (1.0 - eta) * energy * rs
    return np.maximum(np.floor(0.5 * (interior - alpha)), 0.0).astype(int)


def bh_rho_vector(args: argparse.Namespace, mu: np.ndarray, spins: list[int]) -> tuple[np.ndarray, dict]:
    h = bh_profile(
        mu,
        g6=args.g6,
        e_min=args.e_min,
        e_max=args.e_max,
        c_abs=args.c_abs,
        profile=args.profile,
    )
    mcut = bh_m_cut(mu, g6=args.g6, eta=args.eta)
    active = h > 0.0
    active_mcut = mcut[active]
    rho = np.zeros(len(mu) * len(spins), dtype=float)
    col = 0
    for ell in spins:
        allowed = (ell <= 2 * mcut).astype(float)
        rho[col : col + len(mu)] = args.rho_bd * h * allowed
        col += len(mu)
    return rho, {
        "bhActiveMu": int(np.sum(h > 0.0)),
        "bhMaxM": int(np.max(mcut)) if mcut.size else 0,
        "bhMaxSpin": int(2 * np.max(mcut)) if mcut.size else 0,
        "bhActiveMaxM": int(np.max(active_mcut)) if active_mcut.size else 0,
        "bhActiveMaxSpin": int(2 * np.max(active_mcut)) if active_mcut.size else 0,
        "bhRhoMassGrid": float(np.sum(rho)),
        "bhRhoMax": float(np.max(rho)) if rho.size else 0.0,
    }


def gegenbauer_c1(ell: int, alpha: float) -> float:
    return math.exp(gammaln(ell + 2.0 * alpha) - gammaln(2.0 * alpha) - gammaln(ell + 1))


def even_sum_identity_audit(max_m: int = 12) -> dict:
    """Compare explicit code-normalized even spin sum to the closed note formula."""
    alpha = 1.5
    xs = np.linspace(-0.8, 0.8, 9)
    worst_abs = 0.0
    worst_rel = 0.0
    for m in range(max_m + 1):
        for x in xs:
            explicit = 0.0
            for ell in range(0, 2 * m + 1, 2):
                explicit += partial_wave_norm(ell, 6) * float(normalized_gegenbauer(ell, alpha, np.asarray([x]))[0])
            closed = 384.0 * math.pi**2 * float(eval_gegenbauer(2 * m, alpha + 1.0, x))
            err = abs(explicit - closed)
            worst_abs = max(worst_abs, err)
            worst_rel = max(worst_rel, err / max(1.0, abs(closed)))
    return {"evenSumWorstAbs": worst_abs, "evenSumWorstRel": worst_rel}


def build_and_solve(args: argparse.Namespace, x: float, objective: str, fixed_y: float | None = None) -> dict:
    if args.d != 6:
        raise NotImplementedError("BB pilot currently audits D=6 only.")
    lam = interval_cheb_nodes(args.nlambda, args.lambda_min, args.lambda_max)
    mu, _ = mu_grid(args.nmu)
    kg2, kg3, lam, spins = eq49_kernel(args.d, len(lam), args.nmu, args.jmax, lambda_grid=lam)
    rho_bh, bh_meta = bh_rho_vector(args, mu, spins)
    ncols = kg2.shape[1]

    k2 = 2.0 * kg2 + lam[:, None] * kg3
    if args.projective_equations == "combined-k2":
        blocks = [lam[:, None] * k2]
        rhs_parts = [1.0 + 2.0 * lam * x - lam * (k2 @ rho_bh)]
        y_terms = [(0, -(lam**2) * args.y_scale)]
        row_kinds = [("combinedK2", len(lam))]
    elif args.projective_equations == "split-eq49":
        # Scaled individual Eq.49 rows in the code convention:
        #   lambda Kg2.r = 1 + lambda x - lambda Kg2.rho_BH,
        #   lambda^2 Kg3.r - lambda^2 y = -1 - lambda^2 Kg3.rho_BH.
        blocks = [lam[:, None] * kg2, (lam[:, None] ** 2) * kg3]
        rhs_parts = [
            1.0 + lam * x - lam * (kg2 @ rho_bh),
            -1.0 - (lam**2) * (kg3 @ rho_bh),
        ]
        y_terms = [(len(lam), -(lam**2) * args.y_scale)]
        row_kinds = [("g2", len(lam)), ("g3", len(lam))]
    else:
        raise ValueError(args.projective_equations)
    base_nrows = sum(n for _, n in row_kinds)

    poly_ks = parse_ints(args.poly_ks)
    nlambda_poly = parse_nlambda_poly(args.nlambda_poly, poly_ks)
    poly_meta = []
    for k in poly_ks:
        mat, lamk, _ = lambda_kernel(
            args.d,
            nlambda_poly[k],
            args.nmu,
            args.jmax,
            k,
            lambda_min=args.lambda_min,
            lambda_max=args.lambda_max,
        )
        blocks.append(mat)
        rhs_parts.append(-(mat @ rho_bh))
        degree = k // 2
        poly_meta.append((k, lamk, degree))
        row_kinds.append((f"K{k}poly", len(lamk)))

    raw_cols = np.vstack(blocks)
    rhs = np.r_[tuple(rhs_parts)]
    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]

    nfree = 1 + sum(deg + 1 for _, _, deg in poly_meta)
    free = np.zeros((raw_cols.shape[0], nfree))
    for start, coeff in y_terms:
        free[start : start + len(coeff), 0] = coeff
    row0 = base_nrows
    poly_offset = 1
    for _, lamk, degree in poly_meta:
        rows = slice(row0, row0 + len(lamk))
        for power in range(degree + 1):
            free[rows, poly_offset + power] = -(lamk**power) * args.poly_scale
        poly_offset += degree + 1
        row0 += len(lamk)

    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(raw_cols.shape[0]),
        ]
    )
    mat = sparse.csr_matrix(np.column_stack([cols_scaled / row_scales[:, None], free / row_scales[:, None]]))
    b_eq = rhs / row_scales

    c = np.zeros(ncols + nfree)
    if objective == "min":
        c[ncols] = args.y_scale
    elif objective == "max":
        c[ncols] = -args.y_scale
    elif objective != "fixed":
        raise ValueError(objective)
    residual_upper = args.rho_upper - rho_bh if args.total_cap else np.full_like(rho_bh, math.inf)
    if np.any(residual_upper < -1e-12):
        return {
            "success": False,
            "status": "BH floor exceeds requested total rho cap",
            "x": x,
            "objective": objective,
            **bh_meta,
        }
    residual_upper = np.maximum(residual_upper, 0.0)
    if args.bb_window_epsilon >= 0.0:
        bh_mask = rho_bh > args.bb_window_floor_tol
        residual_upper[bh_mask] = np.minimum(residual_upper[bh_mask], float(args.bb_window_epsilon))
    bounds: list[tuple[float | None, float | None]] = []
    for cs, ub in zip(col_scales, residual_upper):
        bounds.append((0.0, None if math.isinf(float(ub)) else float(ub) * cs))
    if fixed_y is None:
        bounds.append((-args.y_bound / args.y_scale, args.y_bound / args.y_scale))
    else:
        y0 = fixed_y / args.y_scale
        bounds.append((y0, y0))
    if args.poly_bound > 0:
        poly_box = args.poly_bound / args.poly_scale
        bounds.extend([(-poly_box, poly_box)] * (nfree - 1))
    else:
        bounds.extend([(None, None)] * (nfree - 1))

    res = linprog(
        c,
        A_eq=mat,
        b_eq=b_eq,
        bounds=bounds,
        method=args.lp_method,
        options={
            "primal_feasibility_tolerance": args.tol,
            "dual_feasibility_tolerance": args.tol,
            "time_limit": args.time_limit if args.time_limit > 0 else None,
        },
    )

    row = {
        "success": bool(res.success),
        "status": res.message,
        "x": x,
        "objective": objective,
        "fixedY": fixed_y if fixed_y is not None else math.nan,
        "y": math.nan,
        "trainEqResidualInf": math.nan,
        "trainEqResidualInfRaw": math.nan,
        "rhoResidualSupport": math.nan,
        "rhoResidualMax": math.nan,
        "rhoTotalMax": math.nan,
        "rhoCapActiveTotal": math.nan,
        "d": args.d,
        "nlambda": args.nlambda,
        "lambdaMin": args.lambda_min,
        "lambdaMax": args.lambda_max,
        "nmu": args.nmu,
        "jmax": args.jmax,
        "rhoBD": args.rho_bd,
        "profile": args.profile,
        "cAbs": args.c_abs,
        "bbWindowEpsilon": args.bb_window_epsilon,
        "bbWindowFloorTol": args.bb_window_floor_tol,
        "bbWindowActiveColumns": int(np.sum(rho_bh > args.bb_window_floor_tol)) if args.bb_window_epsilon >= 0.0 else 0,
        "eta": args.eta,
        "eMin": args.e_min,
        "eMax": args.e_max,
        "totalCap": args.total_cap,
        "rhoUpper": args.rho_upper,
        "projectiveEquations": args.projective_equations,
        "lpMethod": args.lp_method,
        "polyKs": args.poly_ks,
        "nlambdaPoly": args.nlambda_poly,
        "polyBound": args.poly_bound,
        **bh_meta,
    }
    row.update(even_sum_identity_audit(args.even_sum_audit_mmax))
    if not res.success:
        return row
    r_res = res.x[:ncols] / col_scales
    rho_tot = rho_bh + r_res
    y = float(res.x[ncols] * args.y_scale)
    eq = float(np.max(np.abs(mat @ res.x - b_eq)))
    raw_eq_res = raw_cols @ r_res + free @ res.x[ncols:] - rhs
    raw_eq_by_kind = {}
    row0 = 0
    for kind, count in row_kinds:
        vals = raw_eq_res[row0 : row0 + count]
        raw_eq_by_kind[f"trainEqResidualInfRaw_{kind}"] = (
            float(np.max(np.abs(vals))) if vals.size else 0.0
        )
        row0 += count
    row.update(
        {
            "y": y,
            "trainEqResidualInf": eq,
            "trainEqResidualInfRaw": float(np.max(np.abs(raw_eq_res))) if raw_eq_res.size else 0.0,
            **raw_eq_by_kind,
            "rhoResidualSupport": int(np.sum(r_res > args.support_tol)),
            "rhoResidualMax": float(np.max(r_res)) if r_res.size else 0.0,
            "rhoTotalMax": float(np.max(rho_tot)) if rho_tot.size else 0.0,
            "rhoCapActiveTotal": int(np.sum(rho_tot > 0.99 * args.rho_upper)) if args.total_cap else 0,
            "bhK2ShiftMax": float(np.max(np.abs(lam * (k2 @ rho_bh)))),
            "bhKg2ShiftMax": float(np.max(np.abs(kg2 @ rho_bh))),
            "bhKg3ShiftMax": float(np.max(np.abs(kg3 @ rho_bh))),
        }
    )
    return row


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=20)
    p.add_argument("--lambda-min", type=float, default=0.02)
    p.add_argument("--lambda-max", type=float, default=0.30)
    p.add_argument("--nmu", type=int, default=512)
    p.add_argument("--jmax", type=int, default=80)
    p.add_argument("--x-grid", default="0,32")
    p.add_argument("--objectives", default="min,max")
    p.add_argument("--fixed-y-grid", default="")
    p.add_argument("--projective-equations", choices=["split-eq49", "combined-k2"], default="split-eq49")
    p.add_argument("--poly-ks", default="4,6,8")
    p.add_argument("--nlambda-poly", default="8")
    p.add_argument("--rho-bd", type=float, default=1.0)
    p.add_argument("--rho-upper", type=float, default=2.0)
    p.add_argument("--no-total-cap", action="store_false", dest="total_cap")
    p.set_defaults(total_cap=True)
    p.add_argument("--g6", type=float, default=1.0)
    p.add_argument("--eta", type=float, default=0.25)
    p.add_argument("--e-min", type=float, default=8.0)
    p.add_argument("--e-max", type=float, default=64.0)
    p.add_argument("--c-abs", type=float, default=1.0)
    p.add_argument("--profile", choices=["step", "entropy"], default="entropy")
    p.add_argument(
        "--bb-window-epsilon",
        type=float,
        default=-1.0,
        help=(
            "If >=0, cap residual freedom above active BH-floor columns: "
            "rho=rho_BH+r with 0<=r<=epsilon. For c_abs=1 this enforces "
            "1<=rho<=1+epsilon inside the resolved black-disk region."
        ),
    )
    p.add_argument("--bb-window-floor-tol", type=float, default=1e-12)
    p.add_argument("--y-scale", type=float, default=200.0)
    p.add_argument("--y-bound", type=float, default=2000.0)
    p.add_argument("--poly-scale", type=float, default=100.0)
    p.add_argument("--poly-bound", type=float, default=-1.0)
    p.add_argument("--lp-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs-ds")
    p.add_argument("--tol", type=float, default=1e-8)
    p.add_argument("--time-limit", type=float, default=900.0)
    p.add_argument("--support-tol", type=float, default=1e-10)
    p.add_argument("--even-sum-audit-mmax", type=int, default=12)
    p.add_argument("--out", default="outputs/bb_blackhole_pilot_smoke.csv")
    args = p.parse_args()

    rows: list[dict] = []
    for x in parse_floats(args.x_grid):
        for objective in [s.strip() for s in args.objectives.split(",") if s.strip()]:
            if objective.lower() in {"none", "off", "false"}:
                continue
            row = build_and_solve(args, x, objective)
            rows.append(row)
            print(row, flush=True)
        for fixed_y in parse_floats(args.fixed_y_grid):
            row = build_and_solve(args, x, "fixed", fixed_y=fixed_y)
            rows.append(row)
            print(row, flush=True)
    write_csv(Path(args.out), rows)
    print(Path(args.out), flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/bb_elastic_pv_toy_check.py <==
#!/usr/bin/env python3
"""Independent toy checks for the PV quadrature used in the BB q-map."""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.integrate import quad

from bb_elastic_repart_map_audit import (
    fixed_angle_denominator_from_x,
    pv_coefficients_for_denominator,
    write_csv,
)
from lambda_sdr_chebyshev_grid_dual import OUT, mu_grid


def kernel(x: np.ndarray | float) -> np.ndarray | float:
    return 1.0 + 0.7 * x - 0.2 * np.asarray(x) ** 2


def density(x: np.ndarray | float) -> np.ndarray | float:
    return 0.4 + 0.3 * np.asarray(x) + 0.25 * np.asarray(x) ** 2


def numerator(x: np.ndarray | float) -> np.ndarray | float:
    return kernel(x) * density(x)


def continuous_reference(*, x_sym: float, a: float, x0: float) -> float:
    """Reference for (1/pi) PV int_0^1 F(x)/D(x) dx."""

    def denom(x: float) -> float:
        return float(fixed_angle_denominator_from_x(x_sym, a, np.asarray([x]))[0])

    dprime = x_sym / (x0**2) + 3.0 / (x0**4)
    sing = float(numerator(x0)) / dprime

    def regular(x: float) -> float:
        if abs(x - x0) < 1.0e-10:
            # symmetric numerical derivative for the removable value
            h = 1.0e-6
            return 0.5 * (regular(x0 - h) + regular(x0 + h))
        return float(numerator(x)) / denom(x) - sing / (x - x0)

    left = quad(regular, 0.0, x0, points=[x0], epsabs=1e-11, epsrel=1e-11, limit=200)[0]
    right = quad(regular, x0, 1.0, points=[x0], epsabs=1e-11, epsrel=1e-11, limit=200)[0]
    pv_const = math.log(abs((1.0 - x0) / x0))
    return (left + right + sing * pv_const) / math.pi


def legacy_binwise_subtraction(
    values: np.ndarray,
    rho: np.ndarray,
    *,
    x_sym: float,
    a: float,
    mu: np.ndarray,
    base_weight: np.ndarray,
    x0: float,
) -> float:
    """Reproduce the former, incorrect binwise singular subtraction."""
    xnodes = 1.0 / mu
    denom = fixed_angle_denominator_from_x(x_sym, a, xnodes)
    dprime = x_sym / (x0**2) + 3.0 / (x0**4)
    value0 = float(np.interp(x0, xnodes, values))
    singular_kernel = value0 / dprime
    difference = xnodes - x0
    regular = values / denom - singular_kernel / difference
    pv_const = (1.0 / math.pi) * math.log(abs((1.0 - x0) / x0))
    rho0 = float(np.interp(x0, xnodes, rho))
    return float(np.sum(base_weight * regular * rho) + singular_kernel * pv_const * rho0)


def rows_for_nmu(nmu_values: list[int], x0: float, x_sym: float) -> list[dict]:
    # Choose a so D(x0)=0 for D=x_sym*(a-1/x)-1/x^3.
    a = 1.0 / x0 + 1.0 / (x_sym * x0**3)
    reference = continuous_reference(x_sym=x_sym, a=a, x0=x0)
    rows: list[dict] = []
    for nmu in nmu_values:
        mu, base_weight = mu_grid(nmu)
        xnodes = 1.0 / mu
        values = np.asarray(kernel(xnodes), dtype=float)
        rho = np.asarray(density(xnodes), dtype=float)
        coeff, info = pv_coefficients_for_denominator(
            values,
            x_sym=x_sym,
            a=a,
            mu=mu,
            base_weight=base_weight,
            root_mu=1.0 / x0,
            mode="linear-subtraction",
            epsilon=1.0e-6,
        )
        got = float(coeff @ rho)
        legacy = legacy_binwise_subtraction(
            values,
            rho,
            x_sym=x_sym,
            a=a,
            mu=mu,
            base_weight=base_weight,
            x0=x0,
        )
        rows.append(
            {
                "audit": "toyPV",
                "nmu": nmu,
                "x0": x0,
                "xSym": x_sym,
                "a": a,
                "got": got,
                "legacyBinwise": legacy,
                "reference": reference,
                "absErr": abs(got - reference),
                "legacyAbsErr": abs(legacy - reference),
                "relErr": abs(got - reference) / max(1.0, abs(reference)),
                **info,
            }
        )
    return rows


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--nmu-values", default="80,160,320,640")
    p.add_argument("--x0", type=float, default=0.27)
    p.add_argument("--x-sym", type=float, default=2.3)
    p.add_argument("--output", default="bb_elastic_pv_toy_check.csv")
    args = p.parse_args()
    nmu_values = [int(x.strip()) for x in args.nmu_values.split(",") if x.strip()]
    rows = rows_for_nmu(nmu_values, args.x0, args.x_sym)
    out = Path(args.output)
    if not out.is_absolute():
        out = OUT / out
    write_csv(out, rows)
    print(
        {
            "rows": len(rows),
            "output": str(out),
            "bestAbsErr": min(float(r["absErr"]) for r in rows),
            "lastAbsErr": float(rows[-1]["absErr"]),
        },
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/bb_elastic_repart_map_audit.py <==
#!/usr/bin/env python3
"""Audit the SDR map from absorptive data to the real elastic partial wave.

The black-hole condition should be imposed on the full elastic partial wave

    S_J = 1 - rho_J + i q_J,        q_J = Re f_J,

not only on rho_J.  This script builds the linear principal-value map

    rho_{ell}(mu) -> q_J(sigma)

for J>=2 using the same finite-grid SDR amplitude kernel and Gegenbauer
normalization used elsewhere in the project.  It is an audit/smoke tool: it
does not launch a production LP.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.special import roots_jacobi

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    mu_grid,
    normalized_gegenbauer,
    normalized_gegenbauer_even_from_z2,
    partial_wave_norm,
)
from lambda_sdr_fixed_angle_pilot import fixed_angle_kinematics


def parse_floats(text: str) -> list[float]:
    return [float(x.strip()) for x in text.split(",") if x.strip()]


def parse_ints(text: str) -> list[int]:
    return [int(x.strip()) for x in text.split(",") if x.strip()]


def write_csv(path: Path, rows: list[dict]) -> None:
    if not rows:
        return
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def column_grid(nmu: int, jmax: int) -> tuple[list[int], np.ndarray, np.ndarray]:
    mu, base_weight = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    return spins, mu, base_weight


def fixed_angle_denominator_from_x(x_sym: float, a: float, xnode: np.ndarray) -> np.ndarray:
    mu = 1.0 / xnode
    return x_sym * (a - mu) - mu**3


def stable_normalized_gegenbauer_even_from_z2(
    ell: int, nu: float, z2: np.ndarray
) -> np.ndarray:
    """Evaluate an even Gegenbauer stably on both signs of z squared.

    The polynomial-in-z-squared recurrence is needed when z squared is
    negative.  Near z squared = 1 at large spin, however, that recurrence
    suffers catastrophic cancellation even though the normalized Gegenbauer
    is bounded.  Use the ordinary recurrence wherever the square root is real.
    """
    z2 = np.asarray(z2, dtype=float)
    out = np.empty_like(z2)
    real = z2 >= 0.0
    if np.any(real):
        out[real] = normalized_gegenbauer(
            ell, nu, np.sqrt(np.maximum(z2[real], 0.0))
        )
    if np.any(~real):
        out[~real] = normalized_gegenbauer_even_from_z2(
            ell, nu, z2[~real]
        )
    return out


def pv_coefficients_for_denominator(
    values: np.ndarray,
    *,
    x_sym: float,
    a: float,
    mu: np.ndarray,
    base_weight: np.ndarray,
    root_mu: float,
    mode: str,
    epsilon: float,
) -> tuple[np.ndarray, dict]:
    """Return coefficients for PV_x int values(x) rho(x)/D(x).

    The harmonic sigma grid is uniform in x=1/mu with base_weight=1/(pi N).
    For physical kinematics the positive-channel pole is at mu=sigma.  In
    ``linear-subtraction`` mode we linearly interpolate the full numerator

        F(x) = values(x) rho(x)

    and subtract the local singular term

        F(x0)/(D'(x0)(x-x0)).

    and add back the analytic principal value over x in [0,1].
    """
    xnodes_desc = 1.0 / mu
    order = np.argsort(xnodes_desc)
    xnodes = xnodes_desc[order]
    vals = values[order]
    weights = base_weight[order]
    denom = fixed_angle_denominator_from_x(x_sym, a, xnodes)

    if mode == "epsilon":
        coeff_sorted = weights * vals * denom / (denom**2 + epsilon**2)
        return coeff_sorted[np.argsort(order)], {
            "pvMode": mode,
            "pvRootInside": float(0.0 < 1.0 / root_mu < 1.0),
            "pvMinDenomAbs": float(np.min(np.abs(denom))),
        }
    if mode == "naive":
        coeff_sorted = weights * vals / denom
        return coeff_sorted[np.argsort(order)], {
            "pvMode": mode,
            "pvRootInside": float(0.0 < 1.0 / root_mu < 1.0),
            "pvMinDenomAbs": float(np.min(np.abs(denom))),
        }
    if mode != "linear-subtraction":
        raise ValueError(f"unknown PV mode {mode!r}")

    x0 = 1.0 / root_mu
    if not (0.0 < x0 < 1.0):
        coeff_sorted = weights * vals / denom
        return coeff_sorted[np.argsort(order)], {
            "pvMode": mode,
            "pvRootInside": 0.0,
            "pvMinDenomAbs": float(np.min(np.abs(denom))),
        }

    # D(x)=x_sym*(a-1/x)-1/x^3.
    dprime = x_sym / (x0**2) + 3.0 / (x0**4)
    dsecond = -2.0 * x_sym / (x0**3) - 12.0 / (x0**5)
    diff = xnodes - x0
    near = np.abs(diff) < 1.0e-13
    pv_const = (1.0 / math.pi) * math.log(abs((1.0 - x0) / x0))
    inv_diff = np.zeros_like(diff)
    inv_diff[~near] = 1.0 / diff[~near]
    discrete_const = float(np.sum(weights * inv_diff))

    coeff_sorted = np.zeros_like(vals)
    coeff_sorted[~near] = weights[~near] * vals[~near] / denom[~near]

    if not np.any(near):
        # F(x0) is the linear interpolation of values_i*rho_i, not values(x0)
        # multiplied independently by every rho_i.  Consequently the PV
        # correction belongs only to the two bins that interpolate F(x0).
        idx = int(np.searchsorted(xnodes, x0))
        if not (0 < idx < len(xnodes)):
            raise ValueError("PV pole is not bracketed by the spectral grid")
        left = idx - 1
        right = idx
        dx = xnodes[right] - xnodes[left]
        w_right = (x0 - xnodes[left]) / dx
        w_left = 1.0 - w_right
        correction = (pv_const - discrete_const) / dprime
        coeff_sorted[left] += w_left * vals[left] * correction
        coeff_sorted[right] += w_right * vals[right] * correction
    else:
        # If the target energy is itself a spectral node, F(x0) is that nodal
        # numerator.  The regularized integrand at x0 also contains F'(x0).
        # We use the average of the left and right derivatives of the
        # piecewise-linear interpolant, which is the symmetric PV prescription.
        roots = np.nonzero(near)[0]
        if roots.size != 1:
            raise ValueError("expected exactly one spectral node at the PV pole")
        center = int(roots[0])
        if center <= 0 or center >= len(xnodes) - 1:
            raise ValueError("PV pole at a grid endpoint cannot be interpolated")
        dx_left = xnodes[center] - xnodes[center - 1]
        dx_right = xnodes[center + 1] - xnodes[center]
        root_weight = weights[center]

        coeff_sorted[center] += (
            vals[center] * (pv_const - discrete_const) / dprime
        )
        coeff_sorted[center - 1] += (
            -root_weight * vals[center - 1] / (2.0 * dx_left * dprime)
        )
        coeff_sorted[center] += root_weight * vals[center] * (
            1.0 / (2.0 * dx_left * dprime)
            - 1.0 / (2.0 * dx_right * dprime)
            - dsecond / (2.0 * dprime**2)
        )
        coeff_sorted[center + 1] += (
            root_weight * vals[center + 1] / (2.0 * dx_right * dprime)
        )
    return coeff_sorted[np.argsort(order)], {
        "pvMode": mode,
        "pvRootInside": 1.0,
        "pvRootX": float(x0),
        "pvDPrime": float(dprime),
        "pvDSecond": float(dsecond),
        "pvRootOnNode": int(np.any(near)),
        "pvMinDenomAbs": float(np.min(np.abs(denom))),
        "pvDiscreteConst": discrete_const,
        "pvAnalyticConst": pv_const,
    }


def physical_amplitude_row(
    *,
    d: int,
    nmu: int,
    jmax: int,
    sigma_ext: float,
    z_phys: float,
    pv_mode: str,
    epsilon: float,
) -> tuple[np.ndarray, dict]:
    theta_deg = math.degrees(math.acos(max(-1.0, min(1.0, z_phys))))
    _, _, x_sym, a, _ = fixed_angle_kinematics(sigma_ext, theta_deg)
    spins, mu, base_weight = column_grid(nmu, jmax)
    nu = 0.5 * (d - 3.0)
    z_power = (1.0 / mu) ** (d / 2.0 - 3.0)
    z2 = (mu + 3.0 * a) / (mu - a)
    cols: list[np.ndarray] = []
    pv_infos = []
    for ell in spins:
        pvals = stable_normalized_gegenbauer_even_from_z2(ell, nu, z2)
        values = partial_wave_norm(ell, d) * z_power * x_sym * (2.0 * mu - 3.0 * a) * pvals
        coeff, pv_info = pv_coefficients_for_denominator(
            values,
            x_sym=x_sym,
            a=a,
            mu=mu,
            base_weight=base_weight,
            root_mu=sigma_ext,
            mode=pv_mode,
            epsilon=epsilon,
        )
        cols.append(coeff)
        pv_infos.append(pv_info)
    row = np.concatenate(cols)
    return row, {
        "sigmaExt": float(sigma_ext),
        "zPhys": float(z_phys),
        "thetaDeg": float(theta_deg),
        "X": float(x_sym),
        "a": float(a),
        "pvMode": pv_mode,
        "epsilon": float(epsilon),
        "z2Min": float(np.min(z2)),
        "z2Max": float(np.max(z2)),
        "denomMinAbs": min(float(info["pvMinDenomAbs"]) for info in pv_infos),
    }


def qreal_projection_row(
    *,
    d: int,
    nmu: int,
    jmax: int,
    sigma_ext: float,
    jout: int,
    z_quad: int,
    pv_mode: str,
    epsilon: float,
) -> tuple[np.ndarray, dict]:
    alpha = 0.5 * (d - 4.0)
    nu = 0.5 * (d - 3.0)
    z, wz = roots_jacobi(z_quad, alpha, alpha)
    p_out = normalized_gegenbauer(jout, nu, z)
    h_norm = float(np.sum(wz * p_out * p_out))
    norm = (sigma_ext ** (0.5 * (d - 4.0))) / (partial_wave_norm(jout, d) * h_norm)
    acc = np.zeros(nmu * (jmax // 2 + 1), dtype=float)
    denom_min = math.inf
    for zz, ww, pp in zip(z, wz, p_out):
        amp_row, info = physical_amplitude_row(
            d=d,
            nmu=nmu,
            jmax=jmax,
            sigma_ext=sigma_ext,
            z_phys=float(zz),
            pv_mode=pv_mode,
            epsilon=epsilon,
        )
        acc += norm * float(ww * pp) * amp_row
        denom_min = min(denom_min, float(info["denomMinAbs"]))
    return acc, {
        "sigmaExt": float(sigma_ext),
        "jOut": int(jout),
        "zQuad": int(z_quad),
        "pvMode": pv_mode,
        "epsilon": float(epsilon),
        "projectionNorm": float(norm),
        "hNorm": h_norm,
        "denomMinAbs": denom_min,
        "rowL1": float(np.sum(np.abs(acc))),
        "rowL2": float(np.linalg.norm(acc)),
        "rowLinf": float(np.max(np.abs(acc))) if acc.size else 0.0,
    }


def projection_self_audit(d: int, sigma_ext: float, j_values: list[int], z_quad: int) -> list[dict]:
    alpha = 0.5 * (d - 4.0)
    nu = 0.5 * (d - 3.0)
    z, wz = roots_jacobi(z_quad, alpha, alpha)
    rows: list[dict] = []
    for source_j in j_values:
        source_amp = (sigma_ext ** (-0.5 * (d - 4.0))) * partial_wave_norm(source_j, d) * normalized_gegenbauer(source_j, nu, z)
        for target_j in j_values:
            p_target = normalized_gegenbauer(target_j, nu, z)
            h_norm = float(np.sum(wz * p_target * p_target))
            norm = (sigma_ext ** (0.5 * (d - 4.0))) / (partial_wave_norm(target_j, d) * h_norm)
            got = float(norm * np.sum(wz * p_target * source_amp))
            rows.append(
                {
                    "audit": "projectionSelf",
                    "sigmaExt": sigma_ext,
                    "sourceJ": source_j,
                    "targetJ": target_j,
                    "value": got,
                    "expected": 1.0 if source_j == target_j else 0.0,
                    "absErr": abs(got - (1.0 if source_j == target_j else 0.0)),
                }
            )
    const_amp = np.ones_like(z)
    for target_j in j_values:
        p_target = normalized_gegenbauer(target_j, nu, z)
        h_norm = float(np.sum(wz * p_target * p_target))
        norm = (sigma_ext ** (0.5 * (d - 4.0))) / (partial_wave_norm(target_j, d) * h_norm)
        got = float(norm * np.sum(wz * p_target * const_amp))
        rows.append(
            {
                "audit": "constantM0",
                "sigmaExt": sigma_ext,
                "sourceJ": "constant",
                "targetJ": target_j,
                "value": got,
                "expected": "nonzero only for J=0",
                "absErr": abs(got) if target_j > 0 else math.nan,
            }
        )
    return rows


def map_audit(args: argparse.Namespace) -> list[dict]:
    rows: list[dict] = []
    rows.extend(projection_self_audit(args.d, args.sigma_values[0], args.j_out, args.z_quad))
    for sigma_ext in args.sigma_values:
        for jout in args.j_out:
            if jout == 0 and args.skip_j0:
                continue
            row, info = qreal_projection_row(
                d=args.d,
                nmu=args.nmu,
                jmax=args.jmax,
                sigma_ext=sigma_ext,
                jout=jout,
                z_quad=args.z_quad,
                pv_mode=args.pv_mode,
                epsilon=args.epsilon,
            )
            rows.append(
                {
                    "audit": "qRealMap",
                    **info,
                    "nmu": args.nmu,
                    "jmax": args.jmax,
                    "ncols": len(row),
                    "nearSelfColumn": int(np.argmax(np.abs(row))) if row.size else -1,
                    "nearSelfCoeff": float(row[int(np.argmax(np.abs(row)))]) if row.size else 0.0,
                }
            )
    return rows


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nmu", type=int, default=80)
    p.add_argument("--jmax", type=int, default=12)
    p.add_argument("--sigma-values", type=parse_floats, default=parse_floats("8.5,16.5,32.5"))
    p.add_argument("--j-out", type=parse_ints, default=parse_ints("0,2,4,6"))
    p.add_argument("--z-quad", type=int, default=80)
    p.add_argument("--pv-mode", choices=["linear-subtraction", "epsilon", "naive"], default="linear-subtraction")
    p.add_argument("--epsilon", type=float, default=1e-6)
    p.add_argument("--skip-j0", action="store_true", help="Skip qRealMap rows for J=0; projection audit still includes J=0.")
    p.add_argument("--output", default="bb_elastic_repart_map_audit.csv")
    args = p.parse_args()
    rows = map_audit(args)
    out = Path(args.output)
    if not out.is_absolute():
        out = OUT / out
    write_csv(out, rows)
    worst_projection = max((float(r["absErr"]) for r in rows if r["audit"] == "projectionSelf"), default=math.nan)
    worst_constant = max((float(r["absErr"]) for r in rows if r["audit"] == "constantM0" and int(r["targetJ"]) > 0), default=math.nan)
    print(
        {
            "rows": len(rows),
            "output": str(out),
            "worstProjectionAbsErr": worst_projection,
            "worstConstantM0LeakJgt0": worst_constant,
            "qRealRows": sum(1 for r in rows if r["audit"] == "qRealMap"),
        },
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/bb_elastic_repart_map_certification.py <==
#!/usr/bin/env python3
"""Certification checks for the corrected BB real-part map.

This script is deliberately small and diagnostic.  It checks that the row
builder for

    rho_ell(mu) -> q_J(sigma) = Re f_J(sigma)

is internally consistent in the low-spin sector before any black-hole
optimization is trusted.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.special import roots_jacobi

from bb_elastic_repart_map_audit import (
    physical_amplitude_row,
    projection_self_audit,
    qreal_projection_row,
    write_csv,
)
from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    mu_grid,
    normalized_gegenbauer,
    partial_wave_norm,
)


def parse_floats(text: str) -> list[float]:
    return [float(x.strip()) for x in text.split(",") if x.strip()]


def parse_ints(text: str) -> list[int]:
    return [int(x.strip()) for x in text.split(",") if x.strip()]


def column_index(nmu: int, ell: int, imu: int) -> int:
    if ell % 2:
        raise ValueError(f"odd source spin {ell}")
    return (ell // 2) * nmu + imu


def manual_q_column(
    *,
    d: int,
    nmu: int,
    jmax: int,
    sigma_ext: float,
    jout: int,
    source_ell: int,
    source_imu: int,
    z_quad: int,
    pv_mode: str,
    epsilon: float,
) -> float:
    """Compute one q-row coefficient by explicit angle-projection loops."""
    alpha = 0.5 * (d - 4.0)
    nu = 0.5 * (d - 3.0)
    z, wz = roots_jacobi(z_quad, alpha, alpha)
    p_out = normalized_gegenbauer(jout, nu, z)
    h_norm = float(np.sum(wz * p_out * p_out))
    norm = (sigma_ext ** (0.5 * (d - 4.0))) / (partial_wave_norm(jout, d) * h_norm)
    col = column_index(nmu, source_ell, source_imu)
    acc = 0.0
    for zz, ww, pp in zip(z, wz, p_out):
        amp_row, _ = physical_amplitude_row(
            d=d,
            nmu=nmu,
            jmax=jmax,
            sigma_ext=sigma_ext,
            z_phys=float(zz),
            pv_mode=pv_mode,
            epsilon=epsilon,
        )
        acc += norm * float(ww * pp) * float(amp_row[col])
    return acc


def single_column_rows(args: argparse.Namespace) -> list[dict]:
    mu, _ = mu_grid(args.nmu)
    rows: list[dict] = []
    for sigma_ext in args.sigma_values:
        for jout in args.j_out:
            qrow, meta = qreal_projection_row(
                d=args.d,
                nmu=args.nmu,
                jmax=args.jmax,
                sigma_ext=sigma_ext,
                jout=jout,
                z_quad=args.z_quad,
                pv_mode=args.pv_mode,
                epsilon=args.epsilon,
            )
            for source_ell in args.source_ell:
                for source_imu in args.source_imu:
                    col = column_index(args.nmu, source_ell, source_imu)
                    direct = manual_q_column(
                        d=args.d,
                        nmu=args.nmu,
                        jmax=args.jmax,
                        sigma_ext=sigma_ext,
                        jout=jout,
                        source_ell=source_ell,
                        source_imu=source_imu,
                        z_quad=args.z_quad,
                        pv_mode=args.pv_mode,
                        epsilon=args.epsilon,
                    )
                    row_value = float(qrow[col])
                    diff = row_value - direct
                    scale = max(1.0, abs(row_value), abs(direct))
                    rows.append(
                        {
                            "audit": "singleColumn",
                            "sigmaExt": sigma_ext,
                            "jOut": jout,
                            "sourceEll": source_ell,
                            "sourceIndex0": source_imu,
                            "sourceMu": float(mu[source_imu]),
                            "qrowCoeff": row_value,
                            "directCoeff": direct,
                            "absDiff": abs(diff),
                            "relDiff": abs(diff) / scale,
                            "rowLinf": float(meta["rowLinf"]),
                            "rowL1": float(meta["rowL1"]),
                            "pvMode": args.pv_mode,
                            "epsilon": args.epsilon,
                        }
                    )
    return rows


def pv_mode_rows(args: argparse.Namespace) -> list[dict]:
    rows: list[dict] = []
    for sigma_ext in args.sigma_values:
        for jout in args.j_out:
            mode_rows = []
            for mode, eps in [
                ("linear-subtraction", args.epsilon),
                ("epsilon", 1.0e-6),
                ("epsilon", 1.0e-4),
                ("epsilon", 1.0e-3),
            ]:
                qrow, meta = qreal_projection_row(
                    d=args.d,
                    nmu=args.nmu,
                    jmax=args.jmax,
                    sigma_ext=sigma_ext,
                    jout=jout,
                    z_quad=args.z_quad,
                    pv_mode=mode,
                    epsilon=eps,
                )
                mode_rows.append((mode, eps, qrow, meta))
                rows.append(
                    {
                        "audit": "pvModeNorm",
                        "sigmaExt": sigma_ext,
                        "jOut": jout,
                        "pvMode": mode,
                        "epsilon": eps,
                        "rowLinf": float(meta["rowLinf"]),
                        "rowL1": float(meta["rowL1"]),
                        "rowL2": float(meta["rowL2"]),
                    }
                )
            base = mode_rows[0][2]
            for mode, eps, qrow, _ in mode_rows[1:]:
                diff = qrow - base
                rows.append(
                    {
                        "audit": "pvModeDiffFromSubtraction",
                        "sigmaExt": sigma_ext,
                        "jOut": jout,
                        "pvMode": mode,
                        "epsilon": eps,
                        "diffLinf": float(np.max(np.abs(diff))),
                        "diffL1": float(np.sum(np.abs(diff))),
                        "relDiffLinf": float(np.max(np.abs(diff)) / max(1.0, np.max(np.abs(base)))),
                    }
                )
    return rows


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nmu", type=int, default=80)
    p.add_argument("--jmax", type=int, default=24)
    p.add_argument("--sigma-values", type=parse_floats, default=parse_floats("8.5,16.5,32.5"))
    p.add_argument("--j-out", type=parse_ints, default=parse_ints("2,4,6"))
    p.add_argument("--source-ell", type=parse_ints, default=parse_ints("0,2,4,6"))
    p.add_argument("--source-imu", type=parse_ints, default=parse_ints("4,9,19"))
    p.add_argument("--z-quad", type=int, default=64)
    p.add_argument("--pv-mode", choices=["linear-subtraction", "epsilon", "naive"], default="linear-subtraction")
    p.add_argument("--epsilon", type=float, default=1.0e-6)
    p.add_argument("--output", default="bb_elastic_repart_map_certification.csv")
    args = p.parse_args()

    for imu in args.source_imu:
        if imu < 0 or imu >= args.nmu:
            raise ValueError(f"source imu {imu} outside nmu={args.nmu}")
    for ell in args.source_ell + args.j_out:
        if ell < 0 or ell > args.jmax or ell % 2:
            raise ValueError(f"invalid spin {ell} for jmax={args.jmax}")

    rows: list[dict] = []
    rows.extend(projection_self_audit(args.d, args.sigma_values[0], [0] + args.j_out, args.z_quad))
    rows.extend(single_column_rows(args))
    rows.extend(pv_mode_rows(args))

    out = Path(args.output)
    if not out.is_absolute():
        out = OUT / out
    write_csv(out, rows)

    single = [r for r in rows if r["audit"] == "singleColumn"]
    projection = [r for r in rows if r["audit"] == "projectionSelf"]
    constant = [r for r in rows if r["audit"] == "constantM0" and int(r["targetJ"]) > 0]
    print(
        {
            "rows": len(rows),
            "output": str(out),
            "singleColumnMaxRelDiff": max(float(r["relDiff"]) for r in single) if single else math.nan,
            "singleColumnMaxAbsDiff": max(float(r["absDiff"]) for r in single) if single else math.nan,
            "projectionSelfMaxAbsErr": max(float(r["absErr"]) for r in projection) if projection else math.nan,
            "constantM0LeakJgt0": max(float(r["absErr"]) for r in constant) if constant else math.nan,
        },
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/continuum_eikonal_carrier_20260719.py <==
#!/usr/bin/env python3
"""Continuum D=6 eikonal carrier for the combined K2 SDR constraint.

This module does not discretize the prescribed carrier into independent
``(sigma,J)`` cells.  In the large-spin impact-parameter limit it evaluates

    F_eik(lambda) = lambda K2[rho_eik](lambda) / (8 pi G_N)

directly in the eikonal phase variable

    chi = G_N sigma / (pi b^2),   rho_eik = 1 - cos(chi).

For D=6 the leading large-J partial-wave measure and the Bessel limit of the
normalized Gegenbauer polynomial reduce the carrier to

    F_eik(lambda) = (2/pi) int dchi (1-cos chi)/chi^2
                    [J0(b_min(chi) sqrt(lambda))
                     - J0(b_max(chi) sqrt(lambda))]
                    + O(G_N lambda^2 log lambda).

The optional upper impact-parameter limit is induced only by a finite energy
ceiling.  With no trust-region cuts, b_min=0 and b_max=infinity, this formula
is exactly the familiar phase-window pole fraction alpha_E.

The subleading term displayed in the error estimate comes from the 3 lambda
piece of the exact K2 kernel.  It is parametrically negligible for the
hierarchy test at G_N=pi^2/4000, but must be restored before using this module
as a precision strong-coupling carrier.
"""

from __future__ import annotations

import argparse
import csv
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.special import j0


@dataclass(frozen=True)
class D6EikonalTrustRegion:
    g_newton: float
    chi_min: float = 0.0
    chi_max: float = 30.0
    energy_min: float = 4.0
    energy_max: float = math.inf
    spin_min: float = 20.0
    impact_min: float = 2.0
    b_over_rs_min: float = 3.0
    b_over_rj_min: float = 0.0
    nu: float = 1.5

    def validate(self) -> None:
        if self.g_newton <= 0.0:
            raise ValueError("g_newton must be positive")
        if not (0.0 <= self.chi_min < self.chi_max):
            raise ValueError("need 0 <= chi_min < chi_max")
        if self.energy_min < 0.0:
            raise ValueError("energy_min must be nonnegative")
        if self.energy_max <= self.energy_min:
            raise ValueError("energy_max must exceed energy_min")
        if (
            self.spin_min < 0.0
            or self.impact_min < 0.0
            or self.b_over_rs_min < 0.0
            or self.b_over_rj_min < 0.0
        ):
            raise ValueError("trust-region lower cuts must be nonnegative")


def stable_one_minus_cos(chi: np.ndarray) -> np.ndarray:
    """Evaluate 1-cos(chi) without losing its small-chi limit."""
    return 2.0 * np.sin(0.5 * np.asarray(chi, dtype=float)) ** 2


def phase_weight(chi: np.ndarray) -> np.ndarray:
    """Return (1-cos chi)/chi^2 with the continuous value 1/2 at zero."""
    chi = np.asarray(chi, dtype=float)
    out = np.full_like(chi, 0.5)
    nonzero = chi != 0.0
    out[nonzero] = stable_one_minus_cos(chi[nonzero]) / chi[nonzero] ** 2
    return out


def impact_bounds_from_chi(
    chi: np.ndarray,
    trust: D6EikonalTrustRegion,
) -> tuple[np.ndarray, np.ndarray]:
    """Return the impact-parameter interval selected by the trust cuts.

    At fixed chi, sigma = pi chi b^2 / G_N.  The energy, spin, absolute-b,
    and radius-ratio cuts therefore become lower bounds on b.  A finite
    energy_max gives the only upper bound used here.
    """
    trust.validate()
    chi = np.asarray(chi, dtype=float)
    if np.any(chi <= 0.0):
        raise ValueError("impact bounds require strictly positive chi nodes")

    gn = float(trust.g_newton)
    ratio = gn / (math.pi * chi)

    energy_floor = float(trust.energy_min) * np.sqrt(ratio)
    langer = float(trust.spin_min) + float(trust.nu)
    spin_floor = math.sqrt(2.0 * langer) * ratio ** 0.25
    absolute_floor = np.full_like(chi, float(trust.impact_min))

    # R_S^3=(3/2)b sqrt(G_N chi/pi) after sigma is eliminated.
    bh_floor = (
        math.sqrt(1.5)
        * float(trust.b_over_rs_min) ** 1.5
        * (gn * chi / math.pi) ** 0.25
    )

    # For the rotating D=6 radius, R_J^3+b^2 R_J=12*pi*g6*sqrt(sigma).
    # Eliminating sigma at fixed chi gives
    #
    #   b^2 = (3/2) sqrt(G_N chi/pi) r^3/(1+r^2),  r=b/R_J.
    #
    # Since r^3/(1+r^2) is monotone, b/R_J >= r_min is the lower bound below.
    rotating_ratio = float(trust.b_over_rj_min)
    rotating_floor = (
        math.sqrt(1.5)
        * rotating_ratio**1.5
        / math.sqrt(1.0 + rotating_ratio**2)
        * (gn * chi / math.pi) ** 0.25
    )
    lower = np.maximum.reduce(
        [energy_floor, spin_floor, absolute_floor, bh_floor, rotating_floor]
    )

    if math.isfinite(float(trust.energy_max)):
        upper = float(trust.energy_max) * np.sqrt(ratio)
    else:
        upper = np.full_like(lower, math.inf)
    return lower, upper


def alpha_interval_gauss(
    chi_min: float,
    chi_max: float,
    *,
    quadrature_count: int = 1200,
) -> float:
    """Numerically evaluate the analytic phase-window pole fraction."""
    if not (0.0 <= chi_min < chi_max):
        raise ValueError("need 0 <= chi_min < chi_max")
    nodes, weights = np.polynomial.legendre.leggauss(int(quadrature_count))
    u_min = math.sqrt(chi_min)
    u_max = math.sqrt(chi_max)
    u = 0.5 * (u_max - u_min) * nodes + 0.5 * (u_max + u_min)
    wu = 0.5 * (u_max - u_min) * weights
    chi = u * u
    wchi = 2.0 * u * wu
    return float((2.0 / math.pi) * np.sum(wchi * phase_weight(chi)))


def continuum_carrier_k2(
    lambdas: np.ndarray,
    trust: D6EikonalTrustRegion,
    *,
    quadrature_count: int = 1200,
) -> np.ndarray:
    """Evaluate the leading continuum eikonal contribution to lambda K2.

    The returned array is already normalized by 8*pi*G_N and is therefore the
    quantity to subtract from ``1 + 2 lambda X + lambda^2 Y`` in the residual
    LP constraint.
    """
    trust.validate()
    lam = np.asarray(lambdas, dtype=float)
    if np.any(lam < 0.0):
        raise ValueError("lambda values must be nonnegative")

    nodes, weights = np.polynomial.legendre.leggauss(int(quadrature_count))
    u_min = math.sqrt(float(trust.chi_min))
    u_max = math.sqrt(float(trust.chi_max))
    u = 0.5 * (u_max - u_min) * nodes + 0.5 * (u_max + u_min)
    wu = 0.5 * (u_max - u_min) * weights
    chi = u * u
    wchi = 2.0 * u * wu

    b_lo, b_hi = impact_bounds_from_chi(chi, trust)
    root_lam = np.sqrt(lam)[:, None]
    lower_term = j0(root_lam * b_lo[None, :])
    upper_term = np.zeros_like(lower_term)
    finite_upper = np.isfinite(b_hi)
    if np.any(finite_upper):
        upper_term[:, finite_upper] = j0(
            root_lam * b_hi[None, finite_upper]
        )
    valid = b_hi > b_lo
    bessel_window = (lower_term - upper_term) * valid[None, :]
    integrand_weight = wchi * phase_weight(chi)
    return (2.0 / math.pi) * (bessel_window @ integrand_weight)


def conservative_subleading_scale(
    lambdas: np.ndarray,
    trust: D6EikonalTrustRegion,
) -> np.ndarray:
    """Parametric size of the omitted 3-lambda part of the K2 kernel.

    This is not an error theorem.  It records the prefactor multiplying the
    logarithmic Bessel moment, so callers can see when the leading continuum
    carrier ceases to be a controlled approximation.
    """
    lam = np.asarray(lambdas, dtype=float)
    return 3.0 * float(trust.g_newton) * lam**2 / (math.pi**2)


def write_csv(path: Path, rows: list[dict[str, float]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--g-newton", type=float, required=True)
    parser.add_argument("--lambda-values", default="1e-6,1e-4,1e-2,0.1,0.3")
    parser.add_argument("--chi-min", type=float, default=0.0)
    parser.add_argument("--chi-max", type=float, default=30.0)
    parser.add_argument("--energy-min", type=float, default=4.0)
    parser.add_argument("--energy-max", type=float, default=math.inf)
    parser.add_argument("--spin-min", type=float, default=20.0)
    parser.add_argument("--impact-min", type=float, default=2.0)
    parser.add_argument("--b-over-rs-min", type=float, default=3.0)
    parser.add_argument("--b-over-rj-min", type=float, default=0.0)
    parser.add_argument("--quadrature-count", type=int, default=1200)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()

    lam = np.asarray(
        [float(item.strip()) for item in args.lambda_values.split(",") if item.strip()],
        dtype=float,
    )
    trust = D6EikonalTrustRegion(
        g_newton=args.g_newton,
        chi_min=args.chi_min,
        chi_max=args.chi_max,
        energy_min=args.energy_min,
        energy_max=args.energy_max,
        spin_min=args.spin_min,
        impact_min=args.impact_min,
        b_over_rs_min=args.b_over_rs_min,
        b_over_rj_min=args.b_over_rj_min,
    )
    source = continuum_carrier_k2(lam, trust, quadrature_count=args.quadrature_count)
    alpha = alpha_interval_gauss(
        args.chi_min,
        args.chi_max,
        quadrature_count=args.quadrature_count,
    )
    omitted = conservative_subleading_scale(lam, trust)
    rows = [
        {
            "lambda": float(value),
            "carrier": float(carrier),
            "continuumCarrierLeading": float(carrier),
            "alphaWindow": alpha,
            "carrierMinusAlpha": float(carrier - alpha),
            "omittedRegularPrefactor": float(error_scale),
        }
        for value, carrier, error_scale in zip(lam, source, omitted)
    ]
    if args.out:
        write_csv(args.out, rows)
    for row in rows:
        print(row)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/continuum_eikonal_carrier_complete_20260720.py <==
#!/usr/bin/env python3
"""Complete D=6 continuum eikonal source for the combined K2 sum rule.

The leading impact-parameter source is implemented in
``continuum_eikonal_carrier_20260719.py``.  This module adds the regular
``3*lambda`` part of the exact finite-lambda K2 kernel.  In the D=6
large-spin/impact-parameter representation,

    lambda K2[rho_eik] / (8*pi*G_N) = F_lead + F_reg,

where

    F_reg = 3*G_N*lambda^2/pi^2 int dchi (1-cos(chi))/chi^3
            [H(b_min*sqrt(lambda)) - H(b_max*sqrt(lambda))],

and

    H(x) = int_x^infinity J1(t)/t^2 dt.

The identity

    H(x) = 1/2 [J1(x)/x + I_J(x) - log(x/2) - EulerGamma],
    I_J(x) = int_0^x (1-J0(t))/t dt,

allows a stable vectorized evaluation using SciPy's ``it2j0y0`` routine.
This restores the finite-lambda kernel term that was only estimated in the
leading-carrier pilot.  The only approximation left in this source is the
stated large-spin Bessel representation itself.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.special import it2j0y0, j1

from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    alpha_interval_gauss,
    continuum_carrier_k2,
    impact_bounds_from_chi,
    stable_one_minus_cos,
)


def logarithmic_bessel_moment(x: np.ndarray) -> np.ndarray:
    """Return H(x)=integral_x^infinity J1(t)/t^2 dt for positive x."""
    values = np.asarray(x, dtype=float)
    if np.any(values <= 0.0):
        raise ValueError("logarithmic Bessel moment requires x>0")
    integral_j0, _ = it2j0y0(values)
    return 0.5 * (
        j1(values) / values
        + integral_j0
        - np.log(values / 2.0)
        - np.euler_gamma
    )


def continuum_carrier_k2_regular(
    lambdas: np.ndarray,
    trust: D6EikonalTrustRegion,
    *,
    quadrature_count: int = 1200,
) -> np.ndarray:
    """Evaluate the regular ``3*lambda`` contribution to the K2 source.

    The result is normalized by ``8*pi*G_N``, matching
    :func:`continuum_carrier_k2` and the right-hand side of the residual LP.
    """
    trust.validate()
    lam = np.asarray(lambdas, dtype=float)
    if np.any(lam < 0.0):
        raise ValueError("lambda values must be nonnegative")

    result = np.zeros_like(lam)
    positive = lam > 0.0
    if not np.any(positive):
        return result

    nodes, weights = np.polynomial.legendre.leggauss(int(quadrature_count))
    u_min = math.sqrt(float(trust.chi_min))
    u_max = math.sqrt(float(trust.chi_max))
    u = 0.5 * (u_max - u_min) * nodes + 0.5 * (u_max + u_min)
    wu = 0.5 * (u_max - u_min) * weights
    chi = u * u
    wchi = 2.0 * u * wu

    b_lo, b_hi = impact_bounds_from_chi(chi, trust)
    lam_pos = lam[positive]
    root_lam = np.sqrt(lam_pos)[:, None]
    x_lo = root_lam * b_lo[None, :]
    moment_window = logarithmic_bessel_moment(x_lo)

    finite_upper = np.isfinite(b_hi)
    if np.any(finite_upper):
        x_hi = root_lam * b_hi[None, finite_upper]
        moment_window[:, finite_upper] -= logarithmic_bessel_moment(x_hi)

    valid = b_hi > b_lo
    moment_window *= valid[None, :]
    chi_weight = wchi * stable_one_minus_cos(chi) / chi**3
    prefactor = 3.0 * float(trust.g_newton) * lam_pos**2 / math.pi**2
    result[positive] = prefactor * (moment_window @ chi_weight)
    return result


def continuum_carrier_k2_complete(
    lambdas: np.ndarray,
    trust: D6EikonalTrustRegion,
    *,
    quadrature_count: int = 1200,
) -> np.ndarray:
    """Evaluate the leading plus regular continuum K2 source."""
    lam = np.asarray(lambdas, dtype=float)
    return continuum_carrier_k2(
        lam,
        trust,
        quadrature_count=quadrature_count,
    ) + continuum_carrier_k2_regular(
        lam,
        trust,
        quadrature_count=quadrature_count,
    )


def write_csv(path: Path, rows: list[dict[str, float]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--g-newton", type=float, required=True)
    parser.add_argument("--lambda-values", default="1e-6,1e-4,1e-2,0.1,0.3")
    parser.add_argument("--chi-min", type=float, default=0.0)
    parser.add_argument("--chi-max", type=float, default=30.0)
    parser.add_argument("--energy-min", type=float, default=4.0)
    parser.add_argument("--energy-max", type=float, default=math.inf)
    parser.add_argument("--spin-min", type=float, default=20.0)
    parser.add_argument("--impact-min", type=float, default=2.0)
    parser.add_argument("--b-over-rs-min", type=float, default=3.0)
    parser.add_argument("--b-over-rj-min", type=float, default=0.0)
    parser.add_argument("--quadrature-count", type=int, default=1200)
    parser.add_argument("--out", type=Path)
    args = parser.parse_args()

    lam = np.asarray(
        [float(item.strip()) for item in args.lambda_values.split(",") if item.strip()],
        dtype=float,
    )
    trust = D6EikonalTrustRegion(
        g_newton=args.g_newton,
        chi_min=args.chi_min,
        chi_max=args.chi_max,
        energy_min=args.energy_min,
        energy_max=args.energy_max,
        spin_min=args.spin_min,
        impact_min=args.impact_min,
        b_over_rs_min=args.b_over_rs_min,
        b_over_rj_min=args.b_over_rj_min,
    )
    leading = continuum_carrier_k2(
        lam,
        trust,
        quadrature_count=args.quadrature_count,
    )
    regular = continuum_carrier_k2_regular(
        lam,
        trust,
        quadrature_count=args.quadrature_count,
    )
    alpha = alpha_interval_gauss(
        args.chi_min,
        args.chi_max,
        quadrature_count=args.quadrature_count,
    )
    rows = [
        {
            "lambda": float(value),
            "carrier": float(lead + reg),
            "continuumCarrierLeading": float(lead),
            "continuumCarrierRegular": float(reg),
            "regularToComplete": float(reg / (lead + reg)) if lead + reg != 0.0 else 0.0,
            "alphaWindow": alpha,
            "carrierMinusAlpha": float(lead + reg - alpha),
        }
        for value, lead, reg in zip(lam, leading, regular)
    ]
    if args.out:
        write_csv(args.out, rows)
    for row in rows:
        print(row)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/continuum_eikonal_fad_20260720.py <==
#!/usr/bin/env python3
"""Amplitude-difference rows and continuum eikonal source on a custom grid.

The returned FAD equations use the projective normalization

    rows @ (rho_phys / (8*pi*G_N)) = -gravity_coeff - carrier_source,

where ``carrier_source`` is the direct continuum eikonal amplitude divided by
``8*pi*G_N``.  The carrier uses the same D=6 trust region as the analytic K2
carrier and is never represented by finite partial-wave variables.
"""

from __future__ import annotations

import math
from functools import lru_cache

import numpy as np
from scipy.special import j0, j1

from amplitude_difference_null_audit import (
    b_kernel,
    gravity_rational,
    null_projector,
    z2_argument,
)
from continuum_eikonal_carrier_20260719 import D6EikonalTrustRegion, stable_one_minus_cos
from eikonal_sdr_gsource_pilot_20260619 import j1_over_y2_tail_asymptotic
from lambda_sdr_chebyshev_grid_dual import (
    normalized_gegenbauer,
    normalized_gegenbauer_even_from_z2,
    partial_wave_norm,
)


def composite_energy_sigma_quadrature(
    energy_max: float,
    *,
    interval_width: float = 5.0,
    interval_order: int = 24,
    energy_min: float = 1.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Phase-aware sigma quadrature built from short energy intervals.

    The eikonal amplitude is oscillatory in ``E=sqrt(sigma)``.  A compactified
    sigma rule aliases that tail, whereas fixed-width energy panels resolve its
    Bessel phase.  Returned weights use the project's
    ``d sigma/(pi sigma^2)`` convention.
    """
    if energy_max <= energy_min:
        raise ValueError("energy_max must exceed energy_min")
    if interval_width <= 0.0 or interval_order < 4:
        raise ValueError("invalid composite-energy quadrature")
    nodes, weights = np.polynomial.legendre.leggauss(int(interval_order))
    energies: list[np.ndarray] = []
    energy_weights: list[np.ndarray] = []
    lower = float(energy_min)
    while lower < float(energy_max):
        upper = min(lower + float(interval_width), float(energy_max))
        energies.append(0.5 * (upper - lower) * nodes + 0.5 * (upper + lower))
        energy_weights.append(0.5 * (upper - lower) * weights)
        lower = upper
    energy = np.concatenate(energies)
    denergy = np.concatenate(energy_weights)
    sigma = energy**2
    sigma_weights = 2.0 * energy * denergy / (math.pi * sigma**2)
    return sigma, sigma_weights


def stable_t_plus(
    x: float,
    y: float,
    sigma: np.ndarray,
    lam: np.ndarray,
) -> np.ndarray:
    """Evaluate t_lambda without subtracting nearly equal cubic polynomials."""
    sigma = np.asarray(sigma, dtype=float)
    lam = np.asarray(lam, dtype=float)
    delta_z2 = 4.0 * (
        float(y) + lam[:, None] * float(x) - lam[:, None] * sigma[None, :] ** 2
    ) / (sigma[None, :] ** 2 * (sigma[None, :] + lam[:, None]))
    return (
        0.5
        * sigma[None, :]
        * delta_z2
        / (np.sqrt(1.0 + delta_z2) + 1.0)
    )


def stable_b_kernel(
    x: float,
    y: float,
    sigma: np.ndarray,
    lam: np.ndarray,
) -> np.ndarray:
    """Evaluate the scalar SDR prefactor after scaling out sigma cubed."""
    sigma = np.asarray(sigma, dtype=float)
    lam = np.asarray(lam, dtype=float)
    inv_sigma = 1.0 / sigma[None, :]
    x_over_sigma2 = float(x) * inv_sigma**2
    denominator = 1.0 - x_over_sigma2 + float(y) * inv_sigma**3
    return 1.0 / (lam[:, None] + sigma[None, :]) + (
        x_over_sigma2 - 3.0
    ) * inv_sigma / denominator


def uniform_energy_sigma_quadrature(
    energy_max: float,
    *,
    energy_step: float = 0.1,
    energy_min: float = 1.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Uniform-energy Simpson rule in the d sigma/(pi sigma^2) convention."""
    if energy_max <= energy_min:
        raise ValueError("energy_max must exceed energy_min")
    if energy_step <= 0.0:
        raise ValueError("energy_step must be positive")
    intervals = int(math.ceil((float(energy_max) - float(energy_min)) / energy_step))
    if intervals % 2:
        intervals += 1
    step = (float(energy_max) - float(energy_min)) / intervals
    energy = float(energy_min) + step * np.arange(intervals + 1, dtype=float)
    simpson = np.full(intervals + 1, 2.0, dtype=float)
    simpson[1:-1:2] = 4.0
    simpson[[0, -1]] = 1.0
    denergy = (step / 3.0) * simpson
    sigma = energy**2
    sigma_weights = 2.0 * energy * denergy / (math.pi * sigma**2)
    return sigma, sigma_weights


def midpoint_energy_sigma_quadrature(
    energy_max: float,
    *,
    energy_step: float = 0.1,
    energy_min: float = 1.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Open uniform-energy midpoint rule for a source with hard trust cuts."""
    if energy_max <= energy_min:
        raise ValueError("energy_max must exceed energy_min")
    if energy_step <= 0.0:
        raise ValueError("energy_step must be positive")
    intervals = int(math.ceil((float(energy_max) - float(energy_min)) / energy_step))
    step = (float(energy_max) - float(energy_min)) / intervals
    energy = float(energy_min) + step * (np.arange(intervals, dtype=float) + 0.5)
    sigma = energy**2
    sigma_weights = 2.0 * energy * step / (math.pi * sigma**2)
    return sigma, sigma_weights


def phase_resolved_energy_sigma_quadrature(
    energy_max: float,
    *,
    fine_energy_max: float = 64.0,
    fine_energy_step: float = 0.01,
    coarse_energy_step: float = 0.1,
    energy_min: float = 1.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Midpoint rule with a separately resolved near-threshold phase layer."""
    split = min(max(float(fine_energy_max), float(energy_min)), float(energy_max))
    pieces: list[tuple[np.ndarray, np.ndarray]] = []
    if split > float(energy_min):
        pieces.append(
            midpoint_energy_sigma_quadrature(
                split,
                energy_step=float(fine_energy_step),
                energy_min=float(energy_min),
            )
        )
    if float(energy_max) > split:
        pieces.append(
            midpoint_energy_sigma_quadrature(
                float(energy_max),
                energy_step=float(coarse_energy_step),
                energy_min=split,
            )
        )
    if not pieces:
        raise ValueError("empty phase-resolved energy quadrature")
    return (
        np.concatenate([item[0] for item in pieces]),
        np.concatenate([item[1] for item in pieces]),
    )


def phase_resolved_simpson_energy_sigma_quadrature(
    energy_max: float,
    *,
    fine_energy_max: float = 64.0,
    fine_energy_step: float = 0.01,
    coarse_energy_step: float = 0.1,
    energy_min: float = 1.0,
) -> tuple[np.ndarray, np.ndarray]:
    """Piecewise Simpson rule with a separately resolved low-energy layer."""
    split = min(max(float(fine_energy_max), float(energy_min)), float(energy_max))
    pieces: list[tuple[np.ndarray, np.ndarray]] = []
    if split > float(energy_min):
        pieces.append(
            uniform_energy_sigma_quadrature(
                split,
                energy_step=float(fine_energy_step),
                energy_min=float(energy_min),
            )
        )
    if float(energy_max) > split:
        pieces.append(
            uniform_energy_sigma_quadrature(
                float(energy_max),
                energy_step=float(coarse_energy_step),
                energy_min=split,
            )
        )
    if not pieces:
        raise ValueError("empty phase-resolved Simpson quadrature")
    return (
        np.concatenate([item[0] for item in pieces]),
        np.concatenate([item[1] for item in pieces]),
    )


def _poly_add(left: np.ndarray, right: np.ndarray) -> np.ndarray:
    size = max(len(left), len(right))
    out = np.zeros(size, dtype=float)
    out[: len(left)] += left
    out[: len(right)] += right
    return out


def _poly_derivative(coefficients: np.ndarray) -> np.ndarray:
    if len(coefficients) <= 1:
        return np.zeros(1, dtype=float)
    return np.arange(1, len(coefficients), dtype=float) * coefficients[1:]


def _poly_times_chi(coefficients: np.ndarray) -> np.ndarray:
    return np.concatenate([np.zeros(1, dtype=float), coefficients])


def _profile_add(
    left: tuple[np.ndarray, np.ndarray, np.ndarray],
    right: tuple[np.ndarray, np.ndarray, np.ndarray],
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    return tuple(_poly_add(a, b) for a, b in zip(left, right))  # type: ignore[return-value]


def _profile_scale(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray], scale: float
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    return tuple(scale * item for item in profile)  # type: ignore[return-value]


def _profile_times_chi(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray]
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    return tuple(_poly_times_chi(item) for item in profile)  # type: ignore[return-value]


def _profile_derivative(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray]
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Differentiate P0(chi) + Pc(chi) cos(chi) + Ps(chi) sin(chi)."""
    p0, pc, ps = profile
    return (
        _poly_derivative(p0),
        _poly_add(_poly_derivative(pc), ps),
        _poly_add(_poly_derivative(ps), -pc),
    )


def _d_profile(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray], power: float
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Profile in d/dy [y^power F(A/y^2)]."""
    return _profile_add(
        _profile_scale(profile, power),
        _profile_scale(_profile_times_chi(_profile_derivative(profile)), -2.0),
    )


def _l_profile(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray], power: float
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Profile for (d_y^2 - y^-1 d_y)[y^power F(A/y^2)]."""
    first = _d_profile(profile, power)
    return _profile_add(
        _profile_scale(first, power - 2.0),
        _profile_scale(_profile_times_chi(_profile_derivative(first)), -2.0),
    )


def _evaluate_profile(
    profile: tuple[np.ndarray, np.ndarray, np.ndarray], chi: np.ndarray
) -> np.ndarray:
    p0, pc, ps = profile
    return (
        np.polynomial.polynomial.polyval(chi, p0)
        + np.polynomial.polynomial.polyval(chi, pc) * np.cos(chi)
        + np.polynomial.polynomial.polyval(chi, ps) * np.sin(chi)
    )


@lru_cache(maxsize=None)
def _endpoint_profile_sequence(
    terms: int,
) -> tuple[
    tuple[
        float,
        tuple[np.ndarray, np.ndarray, np.ndarray],
        tuple[np.ndarray, np.ndarray, np.ndarray],
    ],
    ...,
]:
    if terms < 1:
        raise ValueError("endpoint expansion requires at least one term")
    # y^2 [1-cos(A/y^2)]
    profile = (
        np.array([1.0]),
        np.array([-1.0]),
        np.array([0.0]),
    )
    power = 2.0
    sequence = []
    for _ in range(int(terms)):
        derivative = _d_profile(profile, power)
        sequence.append((power, profile, derivative))
        profile = _l_profile(profile, power)
        power -= 2.0
    return tuple(sequence)


def nonlinear_j1_tail_endpoint(
    y_lower: np.ndarray,
    phase_scale: np.ndarray,
    *,
    terms: int = 9,
) -> np.ndarray:
    """Endpoint expansion of int_y^infty u^2 J1(u)[1-cos(A/u^2)] du.

    Repeated use of J1=-J0' and (u J1)'=u J0 gives

      I[g] = g J0 - g' J1 - I[g''-g'/u].

    Here g(u)=u^2[1-cos(A/u^2)].  The expansion is used only when the
    lower Bessel phase is large; it avoids aliasing thousands of oscillations
    with one global impact-parameter quadrature.
    """
    y_lower = np.asarray(y_lower, dtype=float)
    phase_scale = np.asarray(phase_scale, dtype=float)
    if y_lower.shape != phase_scale.shape:
        raise ValueError("y_lower and phase_scale must have matching shapes")
    if np.any(y_lower <= 0.0) or np.any(phase_scale < 0.0):
        raise ValueError("invalid endpoint-expansion arguments")
    chi = phase_scale / y_lower**2
    out = np.zeros_like(y_lower)
    sign = 1.0
    j0_value = j0(y_lower)
    j1_value = j1(y_lower)
    for power, profile, derivative in _endpoint_profile_sequence(int(terms)):
        value = y_lower**power * _evaluate_profile(profile, chi)
        slope = y_lower ** (power - 1.0) * _evaluate_profile(derivative, chi)
        out += sign * (value * j0_value - slope * j1_value)
        sign *= -1.0
    return out


def custom_full_amplitude_difference_rows(
    d: int,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    sigma: np.ndarray,
    sigma_weights: np.ndarray,
    jmax: int,
    *,
    contact_degree: int = 0,
    matrix_convention: str = "lambda-kernel",
    ir_sign: float = 1.0,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, dict]:
    """Build projected FAD rows on an arbitrary sigma quadrature.

    ``sigma_weights`` must approximate ``d sigma/(pi sigma^2)``.  The return
    value includes the left-null projector so the direct carrier source can be
    projected with exactly the same convention.
    """
    if d != 6:
        raise ValueError("the custom continuum FAD implementation is D=6 only")
    if matrix_convention not in {"lambda-kernel", "eq20"}:
        raise ValueError(f"unknown matrix convention {matrix_convention!r}")
    lam = np.asarray(lam, dtype=float)
    sigma = np.asarray(sigma, dtype=float)
    sigma_weights = np.asarray(sigma_weights, dtype=float)
    if sigma.shape != sigma_weights.shape:
        raise ValueError("sigma and sigma_weights must have matching shapes")
    spins = list(range(0, int(jmax) + 1, 2))
    nu = 0.5 * (d - 3)
    measure_power = 4.0 - 0.5 * d if matrix_convention == "lambda-kernel" else 2.0 - 0.5 * d
    weighted_measure = sigma_weights * sigma**measure_power
    blocks: list[np.ndarray] = []
    for xa, ya, xb, yb in pairs:
        z2a = z2_argument(xa, ya, sigma, lam)
        z2b = z2_argument(xb, yb, sigma, lam)
        ba = b_kernel(xa, ya, sigma, lam)
        bb = b_kernel(xb, yb, sigma, lam)
        block = np.empty((len(lam), len(sigma) * len(spins)), dtype=float)
        col = 0
        for ell in spins:
            pa = (
                normalized_gegenbauer_even_from_z2(ell, nu, z2a)
                if np.any(z2a < 0.0)
                else normalized_gegenbauer(ell, nu, np.sqrt(z2a))
            )
            pb = (
                normalized_gegenbauer_even_from_z2(ell, nu, z2b)
                if np.any(z2b < 0.0)
                else normalized_gegenbauer(ell, nu, np.sqrt(z2b))
            )
            norm = partial_wave_norm(ell, d)
            block[:, col : col + len(sigma)] = (
                norm
                * weighted_measure[None, :]
                * (ba * pa - bb * pb)
            )
            col += len(sigma)
        blocks.append(block)
    unprojected = np.vstack(blocks)

    basis = np.zeros((len(pairs) * len(lam), len(pairs) * (contact_degree + 1)), dtype=float)
    gravity = np.zeros(len(pairs) * len(lam), dtype=float)
    for pair_index, (xa, ya, xb, yb) in enumerate(pairs):
        start = pair_index * len(lam)
        stop = start + len(lam)
        for power in range(contact_degree + 1):
            basis[start:stop, pair_index * (contact_degree + 1) + power] = lam**power
        gravity[start:stop] = 0.5 * (
            gravity_rational(xa, ya, lam) - gravity_rational(xb, yb, lam)
        )
    projector, basis_rank, basis_s = null_projector(basis)
    rows = projector @ unprojected
    gravity_coeff = float(ir_sign) * (projector @ gravity)
    singular = np.linalg.svd(rows, compute_uv=False) if rows.size else np.zeros(0)
    rank_tol = (
        1.0e3 * max(rows.shape) * np.finfo(float).eps * float(singular[0])
        if singular.size
        else 0.0
    )
    rank = int(np.sum(singular > rank_tol))
    meta = {
        "fullAmpDiffPairs": len(pairs),
        "fullAmpDiffNlambda": len(lam),
        "fullAmpDiffStrictRows": int(rows.shape[0]),
        "fullAmpDiffRank": rank,
        "fullAmpDiffContactDegree": int(contact_degree),
        "fullAmpDiffMatrixConvention": matrix_convention,
        "fullAmpDiffIrSign": float(ir_sign),
        "fullAmpDiffBasisRank": int(basis_rank),
        "fullAmpDiffBasisSingularMax": float(basis_s[0]) if basis_s.size else math.nan,
        "fullAmpDiffSingularMax": float(singular[0]) if singular.size else math.nan,
        "fullAmpDiffSingularMin": float(singular[rank - 1]) if rank else math.nan,
        "fullAmpDiffGravityCoeffMax": float(np.max(np.abs(gravity_coeff))) if gravity_coeff.size else 0.0,
    }
    return rows, gravity_coeff, projector, meta


def _trust_b_lower(sigma: np.ndarray, trust: D6EikonalTrustRegion) -> np.ndarray:
    gn = float(trust.g_newton)
    energy = np.sqrt(sigma)
    rs = (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
    chi_floor = np.sqrt(gn * sigma / (math.pi * float(trust.chi_max)))
    spin_floor = 2.0 * (float(trust.spin_min) + float(trust.nu)) / energy
    return np.maximum.reduce(
        [
            chi_floor,
            spin_floor,
            np.full_like(sigma, float(trust.impact_min)),
            float(trust.b_over_rs_min) * rs,
        ]
    )


def normalized_eikonal_dispersion_density(
    sigma: np.ndarray,
    t: np.ndarray,
    trust: D6EikonalTrustRegion,
    *,
    b_quadrature_count: int = 320,
    tail_chi: float = 0.03,
    tail_y_min: float = 60.0,
    oscillatory_endpoint_y_min: float = 0.0,
    oscillatory_endpoint_terms: int = 9,
    chunk_size: int = 4096,
) -> np.ndarray:
    """Return ``Im M_eik/(pi*8*pi*G_N)`` at each ``(sigma,t)``.

    This is the density that multiplies ``B(X,Y;sigma,lambda) d sigma`` in
    the normalized amplitude-difference equation.  The finite-b integral is
    performed in log b.  Beyond ``b_tail`` the controlled small-chi expansion
    is combined with the endpoint asymptotic for ``int J1(y)/y^2 dy``.
    """
    trust.validate()
    sigma = np.asarray(sigma, dtype=float)
    t = np.asarray(t, dtype=float)
    if sigma.shape != t.shape:
        raise ValueError("sigma and t must have matching shapes")
    if np.any(t >= 0.0):
        raise ValueError("continuum FAD source requires physical near-forward t<0")
    if chunk_size > 0 and len(sigma) > chunk_size:
        chunked = np.zeros_like(sigma)
        for start in range(0, len(sigma), int(chunk_size)):
            stop = min(start + int(chunk_size), len(sigma))
            chunked[start:stop] = normalized_eikonal_dispersion_density(
                sigma[start:stop],
                t[start:stop],
                trust,
                b_quadrature_count=b_quadrature_count,
                tail_chi=tail_chi,
                tail_y_min=tail_y_min,
                oscillatory_endpoint_y_min=oscillatory_endpoint_y_min,
                oscillatory_endpoint_terms=oscillatory_endpoint_terms,
                chunk_size=0,
            )
        return chunked
    out = np.zeros_like(sigma)
    energy = np.sqrt(sigma)
    active = (energy >= float(trust.energy_min)) & (energy <= float(trust.energy_max))
    if not np.any(active):
        return out

    sig = sigma[active]
    q = np.sqrt(-t[active])
    gn = float(trust.g_newton)
    a = gn * sig / math.pi
    b_lo = _trust_b_lower(sig, trust)
    chi_at_lo = a / b_lo**2
    active_chi = chi_at_lo > float(trust.chi_min)
    if not np.any(active_chi):
        return out

    sig2 = sig[active_chi]
    q2 = q[active_chi]
    a2 = a[active_chi]
    b_lo2 = b_lo[active_chi]
    if float(trust.chi_min) > 0.0:
        b_upper = np.sqrt(a2 / float(trust.chi_min))
    else:
        b_upper = np.full_like(b_lo2, math.inf)

    total_b_integral = np.zeros_like(b_lo2)
    endpoint_phase = float(oscillatory_endpoint_y_min)
    if endpoint_phase > 0.0:
        # Integrate only the low-phase interval directly.  Every point hands
        # over at q*b=endpoint_phase (or at its own lower limit if that is
        # already larger), so the direct rule never sees an arbitrarily long
        # oscillatory interval as the energy grows.
        b_endpoint = np.maximum(b_lo2, endpoint_phase / q2)
        endpoint_mask = np.isinf(b_upper) | (b_endpoint < b_upper)
        if np.any(endpoint_mask):
            phase_scale = a2[endpoint_mask] * q2[endpoint_mask] ** 2
            y_endpoint = q2[endpoint_mask] * b_endpoint[endpoint_mask]
            endpoint = nonlinear_j1_tail_endpoint(
                y_endpoint,
                phase_scale,
                terms=int(oscillatory_endpoint_terms),
            )
            finite_limit = np.isfinite(b_upper[endpoint_mask])
            if np.any(finite_limit):
                y_upper = (
                    q2[endpoint_mask][finite_limit]
                    * b_upper[endpoint_mask][finite_limit]
                )
                endpoint[finite_limit] -= nonlinear_j1_tail_endpoint(
                    y_upper,
                    phase_scale[finite_limit],
                    terms=int(oscillatory_endpoint_terms),
                )
            total_b_integral[endpoint_mask] = endpoint / q2[endpoint_mask] ** 3

        direct_upper = np.minimum(b_upper, b_endpoint)
        direct_mask = direct_upper > b_lo2 * (1.0 + 1.0e-13)
        if np.any(direct_mask):
            q_direct = q2[direct_mask]
            a_direct = a2[direct_mask]
            b_lo_direct = b_lo2[direct_mask]
            finite_upper = direct_upper[direct_mask]
            nodes, weights = np.polynomial.legendre.leggauss(int(b_quadrature_count))
            u_lo = np.log(b_lo_direct)
            u_hi = np.log(finite_upper)
            half = 0.5 * (u_hi - u_lo)
            center = 0.5 * (u_hi + u_lo)
            u = half[:, None] * nodes[None, :] + center[:, None]
            b = np.exp(u)
            wb = half[:, None] * weights[None, :] * b
            chi = a_direct[:, None] / b**2
            total_b_integral[direct_mask] += np.sum(
                wb
                * b**2
                * j1(q_direct[:, None] * b)
                * stable_one_minus_cos(chi),
                axis=1,
            )
    else:
        # Legacy direct rule, retained for regression comparisons.
        q_direct = q2
        a_direct = a2
        b_lo_direct = b_lo2
        b_upper_direct = b_upper
        b_tail = np.maximum(
            np.sqrt(a_direct / float(tail_chi)),
            float(tail_y_min) / q_direct,
        )
        b_tail = np.maximum(b_tail, b_lo_direct * (1.0 + 1.0e-10))
        finite_upper = np.minimum(b_tail, b_upper_direct)
        nodes, weights = np.polynomial.legendre.leggauss(int(b_quadrature_count))
        u_lo = np.log(b_lo_direct)
        u_hi = np.log(finite_upper)
        half = 0.5 * (u_hi - u_lo)
        center = 0.5 * (u_hi + u_lo)
        u = half[:, None] * nodes[None, :] + center[:, None]
        b = np.exp(u)
        wb = half[:, None] * weights[None, :] * b
        chi = a_direct[:, None] / b**2
        finite_integral = np.sum(
            wb
            * b**2
            * j1(q_direct[:, None] * b)
            * stable_one_minus_cos(chi),
            axis=1,
        )

        tail_integral = np.zeros_like(finite_integral)
        use_tail = np.isinf(b_upper_direct) | (b_tail < b_upper_direct)
        if np.any(use_tail):
            y0 = q_direct[use_tail] * b_tail[use_tail]
            moment = j1_over_y2_tail_asymptotic(y0)
            tail_integral[use_tail] = (
                0.5 * a_direct[use_tail] ** 2 * q_direct[use_tail] * moment
            )
        total_b_integral = finite_integral + tail_integral
    density = sig2 * total_b_integral / (gn * q2)

    active_indices = np.flatnonzero(active)
    chi_indices = active_indices[active_chi]
    out[chi_indices] = density
    return out


def normalized_eikonal_dispersion_pair_difference(
    sigma: np.ndarray,
    t_left: np.ndarray,
    prefactor_left: np.ndarray,
    t_right: np.ndarray,
    prefactor_right: np.ndarray,
    trust: D6EikonalTrustRegion,
    *,
    b_quadrature_count: int = 320,
    oscillatory_endpoint_y_min: float = 0.0,
    oscillatory_endpoint_terms: int = 9,
    chunk_size: int = 4096,
) -> np.ndarray:
    """Return the normalized eikonal pair difference at fixed sigma.

    The two Bessel kernels are subtracted inside their common impact-parameter
    integral.  This avoids evaluating two large amplitudes separately when the
    FAD observable keeps only their much smaller difference.
    """
    trust.validate()
    sigma = np.asarray(sigma, dtype=float)
    t_left = np.asarray(t_left, dtype=float)
    t_right = np.asarray(t_right, dtype=float)
    prefactor_left = np.asarray(prefactor_left, dtype=float)
    prefactor_right = np.asarray(prefactor_right, dtype=float)
    arrays = (t_left, t_right, prefactor_left, prefactor_right)
    if any(item.shape != sigma.shape for item in arrays):
        raise ValueError("pair-difference arrays must match sigma")
    if np.any(t_left >= 0.0) or np.any(t_right >= 0.0):
        raise ValueError("continuum FAD source requires physical near-forward t<0")
    if chunk_size > 0 and len(sigma) > chunk_size:
        out = np.zeros_like(sigma)
        for start in range(0, len(sigma), int(chunk_size)):
            stop = min(start + int(chunk_size), len(sigma))
            out[start:stop] = normalized_eikonal_dispersion_pair_difference(
                sigma[start:stop],
                t_left[start:stop],
                prefactor_left[start:stop],
                t_right[start:stop],
                prefactor_right[start:stop],
                trust,
                b_quadrature_count=b_quadrature_count,
                oscillatory_endpoint_y_min=oscillatory_endpoint_y_min,
                oscillatory_endpoint_terms=oscillatory_endpoint_terms,
                chunk_size=0,
            )
        return out

    out = np.zeros_like(sigma)
    energy = np.sqrt(sigma)
    active = (energy >= float(trust.energy_min)) & (energy <= float(trust.energy_max))
    if not np.any(active):
        return out
    sig = sigma[active]
    q_left = np.sqrt(-t_left[active])
    q_right = np.sqrt(-t_right[active])
    p_left = prefactor_left[active]
    p_right = prefactor_right[active]
    gn = float(trust.g_newton)
    phase_scale_b = gn * sig / math.pi
    b_lower = _trust_b_lower(sig, trust)
    chi_at_lower = phase_scale_b / b_lower**2
    active_chi = chi_at_lower > float(trust.chi_min)
    if not np.any(active_chi):
        return out

    sig = sig[active_chi]
    q_left = q_left[active_chi]
    q_right = q_right[active_chi]
    p_left = p_left[active_chi]
    p_right = p_right[active_chi]
    phase_scale_b = phase_scale_b[active_chi]
    b_lower = b_lower[active_chi]
    if float(trust.chi_min) > 0.0:
        b_upper = np.sqrt(phase_scale_b / float(trust.chi_min))
    else:
        b_upper = np.full_like(b_lower, math.inf)

    total = np.zeros_like(b_lower)
    endpoint_phase = float(oscillatory_endpoint_y_min)
    if endpoint_phase <= 0.0:
        raise ValueError("stable FAD pair differences require the oscillatory endpoint rule")
    # Keep both Bessel phases in the direct integral until each is large.
    q_min = np.minimum(q_left, q_right)
    b_endpoint = np.maximum(b_lower, endpoint_phase / q_min)
    endpoint_mask = np.isinf(b_upper) | (b_endpoint < b_upper)
    if np.any(endpoint_mask):
        b_start = b_endpoint[endpoint_mask]

        def endpoint_piece(q: np.ndarray) -> np.ndarray:
            phase_scale = phase_scale_b[endpoint_mask] * q**2
            value = nonlinear_j1_tail_endpoint(
                q * b_start,
                phase_scale,
                terms=int(oscillatory_endpoint_terms),
            ) / q**4
            finite_limit = np.isfinite(b_upper[endpoint_mask])
            if np.any(finite_limit):
                upper = b_upper[endpoint_mask][finite_limit]
                value[finite_limit] -= nonlinear_j1_tail_endpoint(
                    q[finite_limit] * upper,
                    phase_scale[finite_limit],
                    terms=int(oscillatory_endpoint_terms),
                ) / q[finite_limit] ** 4
            return value

        total[endpoint_mask] = (
            p_left[endpoint_mask] * endpoint_piece(q_left[endpoint_mask])
            - p_right[endpoint_mask] * endpoint_piece(q_right[endpoint_mask])
        )

    direct_upper = np.minimum(b_upper, b_endpoint)
    direct_mask = direct_upper > b_lower * (1.0 + 1.0e-13)
    if np.any(direct_mask):
        nodes, weights = np.polynomial.legendre.leggauss(int(b_quadrature_count))
        lower = b_lower[direct_mask]
        upper = direct_upper[direct_mask]
        half = 0.5 * (np.log(upper) - np.log(lower))
        center = 0.5 * (np.log(upper) + np.log(lower))
        b = np.exp(half[:, None] * nodes[None, :] + center[:, None])
        db = half[:, None] * weights[None, :] * b
        chi = phase_scale_b[direct_mask, None] / b**2
        ql = q_left[direct_mask, None]
        qr = q_right[direct_mask, None]
        kernel_difference = (
            p_left[direct_mask, None] * j1(ql * b) / ql
            - p_right[direct_mask, None] * j1(qr * b) / qr
        )
        total[direct_mask] += np.sum(
            db * b**2 * stable_one_minus_cos(chi) * kernel_difference,
            axis=1,
        )

    density_difference = sig * total / gn
    active_indices = np.flatnonzero(active)
    chi_indices = active_indices[active_chi]
    out[chi_indices] = density_difference
    return out


def continuum_fad_carrier_projected_integrand(
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    trust: D6EikonalTrustRegion,
    sigma: np.ndarray,
    projector: np.ndarray,
    *,
    b_quadrature_count: int = 320,
    tail_chi: float = 0.03,
    tail_y_min: float = 60.0,
    oscillatory_endpoint_y_min: float = 0.0,
    oscillatory_endpoint_terms: int = 9,
) -> np.ndarray:
    """Projected continuum-carrier integrand before the ordinary d-sigma integral."""
    lam = np.asarray(lam, dtype=float)
    sigma = np.asarray(sigma, dtype=float)
    # Form the pair difference and remove the contact polynomial before the
    # sigma integral.  Integrating the two amplitudes separately loses many
    # digits because their high-energy pieces are individually large while
    # their difference is finite.
    unprojected_integrand = np.zeros((len(pairs) * len(lam), len(sigma)), dtype=float)
    for pair_index, (xa, ya, xb, yb) in enumerate(pairs):
        t_plus_a = stable_t_plus(xa, ya, sigma, lam)
        t_plus_b = stable_t_plus(xb, yb, sigma, lam)
        if np.any(t_plus_a >= 0.0) or np.any(t_plus_b >= 0.0):
            raise ValueError("continuum FAD source currently requires z^2>0")
        prefactor_a = stable_b_kernel(xa, ya, sigma, lam)
        prefactor_b = stable_b_kernel(xb, yb, sigma, lam)
        block = np.zeros((len(lam), len(sigma)), dtype=float)
        for index in range(len(lam)):
            block[index, :] = normalized_eikonal_dispersion_pair_difference(
                sigma,
                t_plus_a[index],
                prefactor_a[index],
                t_plus_b[index],
                prefactor_b[index],
                trust,
                b_quadrature_count=b_quadrature_count,
                oscillatory_endpoint_y_min=oscillatory_endpoint_y_min,
                oscillatory_endpoint_terms=oscillatory_endpoint_terms,
            )
        start = pair_index * len(lam)
        unprojected_integrand[start : start + len(lam), :] = block
    return projector @ unprojected_integrand


def continuum_fad_carrier_source(
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    trust: D6EikonalTrustRegion,
    sigma: np.ndarray,
    sigma_weights: np.ndarray,
    projector: np.ndarray,
    *,
    b_quadrature_count: int = 320,
    tail_chi: float = 0.03,
    tail_y_min: float = 60.0,
    oscillatory_endpoint_y_min: float = 0.0,
    oscillatory_endpoint_terms: int = 9,
) -> np.ndarray:
    """Projected continuum-carrier contribution to the normalized FAD rows."""
    sigma = np.asarray(sigma, dtype=float)
    sigma_weights = np.asarray(sigma_weights, dtype=float)
    projected_integrand = continuum_fad_carrier_projected_integrand(
        lam,
        pairs,
        trust,
        sigma,
        projector,
        b_quadrature_count=b_quadrature_count,
        tail_chi=tail_chi,
        tail_y_min=tail_y_min,
        oscillatory_endpoint_y_min=oscillatory_endpoint_y_min,
        oscillatory_endpoint_terms=oscillatory_endpoint_terms,
    )
    # Convert d sigma/(pi sigma^2) weights back to ordinary d sigma weights.
    dsigma_weights = math.pi * sigma**2 * sigma_weights
    return projected_integrand @ dsigma_weights


==> anc/codesforarxiv/code/eikonal_sdr_gsource_pilot_20260619.py <==
#!/usr/bin/env python3
"""Amplitude-level SDR eikonal G-source diagnostic.

This is the SDR analogue of eikonal_fixed_t_gsource_pilot_20260619.py.  It
does not introduce partial-wave cells.  For each lambda, it evaluates the D=6
eikonal absorptive amplitude directly at the SDR kinematic point

    z^2(X,Y;sigma,lambda)
      = (sigma^3 - 3 lambda sigma^2 + 4(Y + lambda X))
        /(sigma^2 (sigma + lambda)),

    t = sigma/2 (z - 1),

with branch-even averaging over z and -z.  The split coefficient functionals are
computed by finite differences in the projective variables X,Y:

    C_x = - d_X [ int d sigma/pi B(X,Y) ImM_eik(sigma,t(X,Y)) ]_{0,0},
    C_y = - d_Y [ ... ]_{0,0}.

    The reported source fraction is based on the combined K2 row,

        F_G^eik(lambda) = lambda (C_x - lambda C_y),

    The input variable is the LP normalization g6=kG/(4*pi)^3=G_N/(8*pi^2).
    The eikonal phase is chi=2 delta_tree=G_N*sigma/(pi*b^2).  Historical
    columns normalized by 8*pi*g6 are retained only for backward comparison;
    the finite-G LP normalization is kG=(4*pi)^3*g6.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.special import j1


ROOT = Path(__file__).resolve().parent


def newton_from_lp_g6(g6: float) -> float:
    """Convert the LP variable g6=kG/(4*pi)^3 to Newton's constant G_N."""
    return 8.0 * math.pi**2 * float(g6)


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def write_csv(path: Path, rows: list[dict]) -> None:
    if not rows:
        return
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def sigma_compact_grid(n: int, sigma_min: float, sigma_scale: float) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    z, w = np.polynomial.legendre.leggauss(n)
    x = 0.5 * (z + 1.0)
    wx = 0.5 * w
    sigma = sigma_min + sigma_scale * x / (1.0 - x)
    jac = sigma_scale / (1.0 - x) ** 2
    return x, sigma, wx * jac


def log_b_grid(n: int, u_min: float, u_max: float) -> tuple[np.ndarray, np.ndarray]:
    z, w = np.polynomial.legendre.leggauss(n)
    u = 0.5 * (u_max - u_min) * z + 0.5 * (u_max + u_min)
    wu = 0.5 * (u_max - u_min) * w
    b = np.exp(u)
    return b, wu * b


def j1_over_y2_tail_asymptotic(y0: np.ndarray) -> np.ndarray:
    """Asymptotic estimate of int_{y0}^infty J1(y)/y^2 dy.

    The SDR runs use y0=q*b_tail comfortably above 100.  In that range the first
    two endpoint terms of the Bessel asymptotic expansion are stable enough for
    the tail-control diagnostic.
    """
    y = np.asarray(y0, dtype=float)
    phi = y - 0.75 * math.pi
    f = math.sqrt(2.0 / math.pi) * y ** (-2.5)
    return -f * np.sin(phi) + 2.5 * f * np.cos(phi) / y


def b_kernel(x: float, y: float, sigma: np.ndarray, lam: np.ndarray) -> np.ndarray:
    return 1.0 / (lam[:, None] + sigma[None, :]) + (
        x - 3.0 * sigma[None, :] ** 2
    ) / (y - x * sigma[None, :] + sigma[None, :] ** 3)


def z2_argument(x: float, y: float, sigma: np.ndarray, lam: np.ndarray) -> np.ndarray:
    return (
        sigma[None, :] ** 3
        - 3.0 * lam[:, None] * sigma[None, :] ** 2
        + 4.0 * (y + lam[:, None] * x)
    ) / (sigma[None, :] ** 2 * (sigma[None, :] + lam[:, None]))


def im_m_eikonal_d6_t(
    sigma: np.ndarray,
    t: np.ndarray,
    g6: float,
    b: np.ndarray,
    wb: np.ndarray,
    *,
    tail_mode: str = "none",
    b_tail: float | None = None,
) -> np.ndarray:
    """Return Im M_eik(sigma,t) for arrays of matching sigma,t.

    This pilot only supports real physical t<0.  Above-threshold imaginary-angle
    SDR points should be studied separately.
    """
    if np.any(t >= 0.0):
        raise ValueError("encountered t>=0; restrict to lambda/sigma where SDR point has physical t<0")
    q = np.sqrt(-t)
    sig = sigma[:, None]
    bb = b[None, :]
    g_newton = newton_from_lp_g6(g6)
    chi = g_newton * sig / (math.pi * bb**2)
    absorptive = 1.0 - np.cos(chi)
    kernel = bb**2 * j1(q[:, None] * bb) * absorptive
    integ = np.sum(kernel * wb[None, :], axis=1)
    im = 2.0 * sigma * (2.0 * math.pi) ** 2 * integ / q
    if tail_mode == "none":
        return im
    if tail_mode != "asymptotic":
        raise ValueError(f"unknown tail mode {tail_mode!r}")
    if b_tail is None:
        raise ValueError("b_tail is required for asymptotic tail mode")
    y0 = q * b_tail
    if np.min(y0) < 50.0:
        raise ValueError("asymptotic tail mode requires q*b_tail >= 50")
    moment = j1_over_y2_tail_asymptotic(y0)
    a = newton_from_lp_g6(g6) * sigma / math.pi
    im_tail = sigma * (2.0 * math.pi) ** 2 * a**2 * moment
    return im + im_tail


def im_m_eikonal_d6_t_deriv(
    sigma: np.ndarray,
    t: np.ndarray,
    g6: float,
    b: np.ndarray,
    wb: np.ndarray,
    rel_step: float,
    tail_mode: str = "none",
    b_tail: float | None = None,
) -> tuple[np.ndarray, np.ndarray]:
    """Return Im M and d/dt Im M by a local centered finite difference."""
    step = rel_step * np.maximum(np.abs(t), 1e-6)
    # t is negative; keep both shifted points on the physical side.
    step = np.minimum(step, 0.45 * np.abs(t))
    im0 = im_m_eikonal_d6_t(sigma, t, g6, b, wb, tail_mode=tail_mode, b_tail=b_tail)
    imp = im_m_eikonal_d6_t(sigma, t + step, g6, b, wb, tail_mode=tail_mode, b_tail=b_tail)
    imm = im_m_eikonal_d6_t(sigma, t - step, g6, b, wb, tail_mode=tail_mode, b_tail=b_tail)
    return im0, (imp - imm) / (2.0 * step)


def branch_even_im_sdr(
    sigma: np.ndarray,
    z2: np.ndarray,
    g6: float,
    b: np.ndarray,
    wb: np.ndarray,
) -> np.ndarray:
    """Evaluate the branch-even SDR absorptive amplitude.

    z2 has shape (n_lambda,n_sigma), sigma has shape (n_sigma,).
    """
    if np.any(z2 < 0.0):
        raise ValueError("this first SDR eikonal pilot is below-threshold only: z2 must be nonnegative")
    z = np.sqrt(z2)
    s = sigma[None, :]
    t_plus = 0.5 * s * (z - 1.0)
    t_minus = 0.5 * s * (-z - 1.0)
    out = np.zeros_like(z2, dtype=float)
    for i in range(z2.shape[0]):
        im_plus = im_m_eikonal_d6_t(sigma, t_plus[i], g6, b, wb)
        im_minus = im_m_eikonal_d6_t(sigma, t_minus[i], g6, b, wb)
        out[i, :] = 0.5 * (im_plus + im_minus)
    return out


def sdr_rows(
    *,
    g6: float,
    lambdas: np.ndarray,
    sigma_min: float,
    sigma_scale: float,
    nsigma: int,
    nb: int,
    u_min: float,
    u_max: float,
    fd_step: float,
    t_deriv_rel_step: float,
    branch_mode: str,
    tail_mode: str,
) -> list[dict]:
    xgrid, sigma, wsigma = sigma_compact_grid(nsigma, sigma_min, sigma_scale)
    b, wb = log_b_grid(nb, u_min, u_max)
    b_tail = math.exp(u_max)
    s = sigma[None, :]
    la = lambdas[:, None]
    z2 = (s - 3.0 * la) / (s + la)
    if np.any(z2 <= 0.0):
        raise ValueError("analytic first pass requires z2>0")
    z = np.sqrt(z2)
    t_plus = 0.5 * s * (z - 1.0)
    t_minus = 0.5 * s * (-z - 1.0)

    im_plus = np.zeros_like(z2)
    dim_plus = np.zeros_like(z2)
    im_minus = np.zeros_like(z2)
    dim_minus = np.zeros_like(z2)
    for i in range(len(lambdas)):
        im_plus[i], dim_plus[i] = im_m_eikonal_d6_t_deriv(
            sigma,
            t_plus[i],
            g6,
            b,
            wb,
            t_deriv_rel_step,
            tail_mode=tail_mode,
            b_tail=b_tail,
        )
        im_minus[i], dim_minus[i] = im_m_eikonal_d6_t_deriv(
            sigma,
            t_minus[i],
            g6,
            b,
            wb,
            t_deriv_rel_step,
            tail_mode=tail_mode,
            b_tail=b_tail,
        )
    dtdz_plus = s / (4.0 * z)
    dtdz_minus = -s / (4.0 * z)
    if branch_mode == "even":
        # Naive full branch average using the same fixed-t eikonal expression
        # on both branches.  This is useful as a warning diagnostic, but the
        # second term probes t~ -sigma and is outside the small-angle eikonal
        # regime.
        aval = 0.5 * (im_plus + im_minus)
        daval_dz2 = 0.5 * (dim_plus * dtdz_plus + dim_minus * dtdz_minus)
    elif branch_mode in ("plus", "near-forward-even"):
        # The near-forward crossing-even patch evaluates the eikonal in the
        # channel with small momentum transfer.  On the z~+1 branch this is
        # t_+; on the z~-1 branch it is u_-.  Since u_- = t_+, this equals the
        # old plus-branch number but has the correct interpretation.
        aval = im_plus
        daval_dz2 = dim_plus * dtdz_plus
    else:
        raise ValueError(f"unknown branch mode {branch_mode!r}")

    k0 = 1.0 / (s + la) - 3.0 / s
    kx = -2.0 / (s**3)
    ky = 3.0 / (s**4)
    dz2_dx = 4.0 * la / (s**2 * (s + la))
    dz2_dy = 4.0 / (s**2 * (s + la))
    cx = -np.sum((kx * aval + k0 * daval_dz2 * dz2_dx) * wsigma[None, :], axis=1) / math.pi
    cy = -np.sum((ky * aval + k0 * daval_dz2 * dz2_dy) * wsigma[None, :], axis=1) / math.pi
    combined = lambdas * (cx - lambdas * cy)

    rows: list[dict] = []
    for i, lam in enumerate(lambdas):
        # Localization diagnostic at unshifted kinematics.
        z2_0 = z2_argument(0.0, 0.0, sigma, np.asarray([lam]))[0]
        im0 = branch_even_im_sdr(sigma, z2_0[None, :], g6, b, wb)[0]
        k0 = b_kernel(0.0, 0.0, sigma, np.asarray([lam]))[0]
        terms0 = k0 * im0 * wsigma / math.pi
        abs_terms0 = float(np.sum(np.abs(terms0)))
        order = np.argsort(xgrid)
        cumulative = np.cumsum(terms0[order])
        total = cumulative[-1] if cumulative.size else math.nan
        x90 = math.nan
        if total != 0.0 and math.isfinite(total):
            idx = int(np.argmin(np.abs(cumulative - 0.9 * total)))
            x90 = float(xgrid[order][idx])
        rows.append(
            {
                "g6": g6,
                "lambda": float(lam),
                "sigmaMin": sigma_min,
                "sigmaScale": sigma_scale,
                "nsigma": nsigma,
                "nb": nb,
                "uMin": u_min,
                "uMax": u_max,
                "fdStep": fd_step,
                "tDerivRelStep": t_deriv_rel_step,
                "branchMode": branch_mode,
                "tailMode": tail_mode,
                "Cx": float(cx[i]),
                "Cy": float(cy[i]),
                "combinedLambdaK2": float(combined[i]),
                "combinedOver8PiG6": float(combined[i] / (8.0 * math.pi * g6)),
                "combinedOverKG": float(combined[i] / (((4.0 * math.pi) ** 3) * g6)),
                "kGOver8PiG6": float(((4.0 * math.pi) ** 3) / (8.0 * math.pi)),
                "kGValue": float(((4.0 * math.pi) ** 3) * g6),
                "gNewtonFromG6": newton_from_lp_g6(g6),
                "target": float(((4.0 * math.pi) ** 3) * g6),
                "sourceFraction": float(combined[i] / (((4.0 * math.pi) ** 3) * g6)),
                "unshiftedAbsOverAbsFunctional": abs_terms0 / abs(total) if total else math.nan,
                "unshiftedCompactX90Signed": x90,
                "z2Min": float(np.min(z2_0)),
                "z2Max": float(np.max(z2_0)),
                "status": "ok",
            }
        )
    return rows


def maybe_plot(out_dir: Path, rows: list[dict]) -> None:
    try:
        import matplotlib

        matplotlib.use("Agg")
        import matplotlib.pyplot as plt
    except Exception:
        return
    fig, ax = plt.subplots(figsize=(7.0, 4.5))
    groups: dict[tuple[float, int, int, float], list[dict]] = {}
    for r in rows:
        key = (float(r["sigmaScale"]), int(r["nsigma"]), int(r["nb"]), float(r["uMax"]))
        groups.setdefault(key, []).append(r)
    for key, group in sorted(groups.items()):
        group.sort(key=lambda r: float(r["lambda"]))
        label = f"scale={key[0]:g}, {key[1]}x{key[2]}, uMax={key[3]:g}"
        ykey = "FxOver8PiG6" if "FxOver8PiG6" in group[0] else "combinedOver8PiG6"
        ax.plot([float(r["lambda"]) for r in group], [float(r[ykey]) for r in group], "o-", ms=3, label=label)
    ax.axhline(1.0, color="black", linestyle=":", linewidth=1.0)
    ax.axhline(0.0, color="0.5", linewidth=0.8)
    ax.set_xlabel(r"$\lambda$")
    ax.set_ylabel(r"SDR eikonal normalized source fraction")
    ax.set_title("Amplitude-level SDR eikonal G-source diagnostic")
    ax.grid(True, alpha=0.25)
    ax.legend(frameon=False, fontsize=7)
    fig.tight_layout()
    fig.savefig(out_dir / "eikonal_sdr_gsource_fraction.png", dpi=220)
    plt.close(fig)


def add_lambda_derivative_sources(rows: list[dict]) -> None:
    groups: dict[tuple, list[dict]] = {}
    for r in rows:
        if r.get("status") != "ok":
            continue
        key = (
            r["g6"],
            r["sigmaMin"],
            r["sigmaScale"],
            r["nsigma"],
            r["nb"],
            r["uMin"],
            r["uMax"],
            r.get("tDerivRelStep", math.nan),
            r.get("branchMode", ""),
        )
        groups.setdefault(key, []).append(r)
    for group in groups.values():
        if len(group) < 3:
            continue
        group.sort(key=lambda r: float(r["lambda"]))
        lam = np.asarray([float(r["lambda"]) for r in group])
        cx = np.asarray([float(r["Cx"]) for r in group])
        cy = np.asarray([float(r["Cy"]) for r in group])
        dcx = np.gradient(cx, lam, edge_order=2)
        dcy = np.gradient(cy, lam, edge_order=2)
        g6 = float(group[0]["g6"])
        norm = 8.0 * math.pi * g6
        kg_norm = ((4.0 * math.pi) ** 3) * g6
        kg_over_8pi_g6 = ((4.0 * math.pi) ** 3) / (8.0 * math.pi)
        fx = -(lam**2) * dcx
        fy = 0.5 * (lam**3) * dcy
        for r, vx, vy in zip(group, fx, fy):
            r["FxRaw"] = float(vx)
            r["FyRaw"] = float(vy)
            r["FxOver8PiG6"] = float(vx / norm)
            r["FyOver8PiG6"] = float(vy / norm)
            r["FavgOver8PiG6"] = float(0.5 * (vx + vy) / norm)
            r["FxMinusFyOver8PiG6"] = float((vx - vy) / norm)
            r["FxOverKG"] = float(vx / kg_norm)
            r["FyOverKG"] = float(vy / kg_norm)
            r["FavgOverKG"] = float(0.5 * (vx + vy) / kg_norm)
            r["FxMinusFyOverKG"] = float((vx - vy) / kg_norm)
            r["kGOver8PiG6"] = float(kg_over_8pi_g6)


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--g6", type=float, default=6.0)
    p.add_argument("--lambda-values", default="0.02,0.035,0.05,0.075,0.1,0.15,0.22,0.3")
    p.add_argument("--sigma-min", type=float, default=1.0)
    p.add_argument("--sigma-scale-values", default="8,16")
    p.add_argument("--nsigma-values", default="120,180")
    p.add_argument("--nb-values", default="480,720")
    p.add_argument("--u-ranges", default="-8:7,-8:8")
    p.add_argument("--fd-step", type=float, default=1e-5)
    p.add_argument("--t-deriv-rel-step", type=float, default=1e-4)
    p.add_argument(
        "--branch-mode",
        choices=["plus", "near-forward-even", "even"],
        default="near-forward-even",
        help=(
            "'near-forward-even' uses the eikonal patch in the small-transfer "
            "channel: t_+ on one branch and u_- on the crossed branch.  This is "
            "numerically identical to the historical 'plus' mode.  'even' is a "
            "naive full branch average and applies the fixed-t eikonal formula "
            "outside its small-angle regime."
        ),
    )
    p.add_argument("--tail-mode", choices=["none", "asymptotic"], default="none")
    p.add_argument("--out-dir", default="outputs/eikonal_sdr_gsource_pilot_20260619/smoke")
    args = p.parse_args()

    lambdas = np.asarray(parse_floats(args.lambda_values), dtype=float)
    rows: list[dict] = []
    for sigma_scale in parse_floats(args.sigma_scale_values):
        for nsigma in [int(x) for x in parse_floats(args.nsigma_values)]:
            for nb in [int(x) for x in parse_floats(args.nb_values)]:
                for rng in args.u_ranges.split(","):
                    lo, hi = [float(x) for x in rng.split(":")]
                    try:
                        batch = sdr_rows(
                            g6=args.g6,
                            lambdas=lambdas,
                            sigma_min=args.sigma_min,
                            sigma_scale=sigma_scale,
                            nsigma=nsigma,
                            nb=nb,
                            u_min=lo,
                            u_max=hi,
                            fd_step=args.fd_step,
                            t_deriv_rel_step=args.t_deriv_rel_step,
                            branch_mode=args.branch_mode,
                            tail_mode=args.tail_mode,
                        )
                    except Exception as exc:
                        batch = [
                            {
                                "g6": args.g6,
                                "lambda": float(lam),
                                "sigmaMin": args.sigma_min,
                                "sigmaScale": sigma_scale,
                                "nsigma": nsigma,
                                "nb": nb,
                                "uMin": lo,
                                "uMax": hi,
                                "fdStep": args.fd_step,
                                "status": f"error:{type(exc).__name__}:{exc}",
                            }
                            for lam in lambdas
                        ]
                    rows.extend(batch)
                    print({"sigmaScale": sigma_scale, "nsigma": nsigma, "nb": nb, "u": (lo, hi), "status": batch[0].get("status")}, flush=True)

    out_dir = Path(args.out_dir)
    if not out_dir.is_absolute():
        out_dir = ROOT / out_dir
    add_lambda_derivative_sources(rows)
    write_csv(out_dir / "eikonal_sdr_gsource_summary.csv", rows)
    maybe_plot(out_dir, [r for r in rows if r.get("status") == "ok"])
    print({"outDir": str(out_dir), "rows": len(rows)})


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/extract_outer_trajectories_20260723.py <==
#!/usr/bin/env python3
"""Extract and fit the section-5.4 high-spin residual-density edge.

For every represented energy node, this script selects cells with
rho_res^phys >= rho_cut, splits the selected even spins into contiguous
J,J+2,... components, chooses the component reaching the largest spin, and
records its lowest-spin edge.  This is the prescription used in v15 section
5.4.  The default straight-line fit uses 1e4 <= sigma <= 7e4.
"""

from __future__ import annotations

import argparse
import csv
import math
from dataclasses import dataclass
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patheffects as path_effects
import numpy as np


HERE = Path(__file__).resolve().parent


@dataclass(frozen=True)
class EdgeTable:
    grid: str
    sigma: np.ndarray
    edge: np.ndarray
    top: np.ndarray
    length: np.ndarray
    near_cap_count: np.ndarray
    touches_jmax: np.ndarray


@dataclass(frozen=True)
class Fit:
    kind: str
    sigma_min: float
    sigma_max: float
    count: int
    coefficient: float
    intercept: float
    r_squared: float
    rms: float
    r_squared_original: float
    rms_original: float


def setup_style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.8,
            "axes.labelsize": 9.3,
            "axes.titlesize": 9.5,
            "legend.fontsize": 7.6,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.05,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def j_bh_rotating_d6(sigma: np.ndarray, gn: float, kappa: float = 2.8) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, sig in np.ndenumerate(sigma):
        roots = np.roots(
            [
                1.0 + kappa**2,
                1.5 * (3.0 + kappa**2),
                27.0 / 4.0,
                27.0 / 8.0 - (3.0 * gn / (16.0 * math.pi)) * kappa**3 * sig**2,
            ]
        )
        real = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= 0.0
        ]
        if real:
            result[index] = max(real)
    return result


def extract_edge(data: np.lib.npyio.NpzFile, grid: str, rho_cut: float) -> EdgeTable:
    n_sigma = int(data["nSigma"])
    jmax = int(data["jmax"])
    n_spin = jmax // 2 + 1
    expected = n_sigma * n_spin
    if np.asarray(data["rhoResPhys"]).size != expected:
        raise ValueError(f"unexpected flattened grid size for {grid}")

    sigma_grid = np.asarray(data["sigma"], dtype=float).reshape(n_spin, n_sigma)
    spin_grid = np.asarray(data["J"], dtype=int).reshape(n_spin, n_sigma)
    rho_grid = np.asarray(data["rhoResPhys"], dtype=float).reshape(n_spin, n_sigma)
    if not np.allclose(sigma_grid, sigma_grid[0][None, :], rtol=0.0, atol=0.0):
        raise ValueError(f"sigma nodes do not repeat spin-by-spin for {grid}")
    expected_spins = np.arange(0, jmax + 1, 2, dtype=int)
    if not np.array_equal(spin_grid[:, 0], expected_spins):
        raise ValueError(f"unexpected spin ordering for {grid}")

    edge = np.full(n_sigma, np.nan)
    top = np.full(n_sigma, np.nan)
    length = np.zeros(n_sigma, dtype=int)
    count = np.zeros(n_sigma, dtype=int)
    touches = np.zeros(n_sigma, dtype=bool)
    for sigma_index in range(n_sigma):
        selected = np.flatnonzero(rho_grid[:, sigma_index] >= rho_cut)
        count[sigma_index] = selected.size
        if selected.size == 0:
            continue
        split_at = np.flatnonzero(np.diff(selected) > 1) + 1
        components = np.split(selected, split_at)
        outer = components[-1]
        edge[sigma_index] = expected_spins[outer[0]]
        top[sigma_index] = expected_spins[outer[-1]]
        length[sigma_index] = outer.size
        touches[sigma_index] = expected_spins[outer[-1]] == jmax

    order = np.argsort(sigma_grid[0])
    return EdgeTable(
        grid=grid,
        sigma=sigma_grid[0, order],
        edge=edge[order],
        top=top[order],
        length=length[order],
        near_cap_count=count[order],
        touches_jmax=touches[order],
    )


def fit_mask(table: EdgeTable, sigma_min: float, sigma_max: float) -> np.ndarray:
    return (
        np.isfinite(table.edge)
        & (table.sigma >= sigma_min)
        & (table.sigma <= sigma_max)
    )


def r_squared(observed: np.ndarray, predicted: np.ndarray) -> float:
    residual_ss = float(np.sum((observed - predicted) ** 2))
    total_ss = float(np.sum((observed - np.mean(observed)) ** 2))
    if total_ss == 0.0:
        return math.nan
    return 1.0 - residual_ss / total_ss


def fit_line(table: EdgeTable, sigma_min: float, sigma_max: float) -> Fit | None:
    mask = fit_mask(table, sigma_min, sigma_max)
    if np.count_nonzero(mask) < 3:
        return None
    x = table.sigma[mask]
    y = table.edge[mask] + 1.5
    slope, intercept = np.polyfit(x, y, 1)
    predicted = slope * x + intercept
    return Fit(
        kind="linear",
        sigma_min=sigma_min,
        sigma_max=sigma_max,
        count=x.size,
        coefficient=float(slope),
        intercept=float(intercept),
        r_squared=r_squared(y, predicted),
        rms=float(np.sqrt(np.mean((y - predicted) ** 2))),
        r_squared_original=r_squared(y, predicted),
        rms_original=float(np.sqrt(np.mean((y - predicted) ** 2))),
    )


def fit_power(table: EdgeTable, sigma_min: float, sigma_max: float) -> Fit | None:
    mask = fit_mask(table, sigma_min, sigma_max)
    if np.count_nonzero(mask) < 3:
        return None
    x = table.sigma[mask]
    y = table.edge[mask] + 1.5
    positive = y > 0.0
    if np.count_nonzero(positive) < 3:
        return None
    log_x = np.log(x[positive])
    log_y = np.log(y[positive])
    exponent, log_amplitude = np.polyfit(log_x, log_y, 1)
    predicted = exponent * log_x + log_amplitude
    predicted_original = math.exp(log_amplitude) * x[positive] ** exponent
    return Fit(
        kind="power",
        sigma_min=sigma_min,
        sigma_max=sigma_max,
        count=log_x.size,
        coefficient=float(exponent),
        intercept=float(math.exp(log_amplitude)),
        r_squared=r_squared(log_y, predicted),
        rms=float(np.sqrt(np.mean((log_y - predicted) ** 2))),
        r_squared_original=r_squared(y[positive], predicted_original),
        rms_original=float(np.sqrt(np.mean((y[positive] - predicted_original) ** 2))),
    )


def write_edges(path: Path, tables: list[EdgeTable]) -> None:
    fields = [
        "grid",
        "sigma",
        "JEdge",
        "JEdgePlus3Over2",
        "JTop",
        "outerSequenceLength",
        "nearCapSpinCount",
        "touchesJmax",
    ]
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        for table in tables:
            for index, sigma in enumerate(table.sigma):
                if not np.isfinite(table.edge[index]):
                    continue
                writer.writerow(
                    {
                        "grid": table.grid,
                        "sigma": f"{sigma:.16g}",
                        "JEdge": f"{table.edge[index]:.0f}",
                        "JEdgePlus3Over2": f"{table.edge[index] + 1.5:.1f}",
                        "JTop": f"{table.top[index]:.0f}",
                        "outerSequenceLength": int(table.length[index]),
                        "nearCapSpinCount": int(table.near_cap_count[index]),
                        "touchesJmax": int(table.touches_jmax[index]),
                    }
                )


def fit_row(grid: str, fit: Fit) -> dict[str, str | int]:
    coefficient_name = "slope" if fit.kind == "linear" else "exponent"
    intercept_name = "intercept" if fit.kind == "linear" else "amplitude"
    return {
        "grid": grid,
        "fitKind": fit.kind,
        "sigmaMin": f"{fit.sigma_min:.10g}",
        "sigmaMax": f"{fit.sigma_max:.10g}",
        "pointCount": fit.count,
        "coefficientName": coefficient_name,
        "coefficient": f"{fit.coefficient:.16g}",
        "interceptName": intercept_name,
        "intercept": f"{fit.intercept:.16g}",
        "rSquared": f"{fit.r_squared:.16g}",
        "rms": f"{fit.rms:.16g}",
        "rSquaredOriginal": f"{fit.r_squared_original:.16g}",
        "rmsOriginal": f"{fit.rms_original:.16g}",
    }


def write_fit_rows(path: Path, rows: list[dict[str, str | int]]) -> None:
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def outlined_line(axis: mpl.axes.Axes, *args: object, **kwargs: object) -> mpl.lines.Line2D:
    line = axis.plot(*args, **kwargs)[0]
    line.set_path_effects(
        [
            path_effects.Stroke(linewidth=float(line.get_linewidth()) + 1.8, foreground="white"),
            path_effects.Normal(),
        ]
    )
    return line


def support_panel(
    axis: mpl.axes.Axes,
    data: np.lib.npyio.NpzFile,
    table: EdgeTable,
    *,
    title: str,
    x_max: float,
    gn: float,
    rho_cut: float,
    fit: Fit | None,
) -> None:
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=float)
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    occupied = (rho > 1.0e-10) & (sigma <= x_max)
    near_cap = (rho >= rho_cut) & (sigma <= x_max)
    axis.scatter(
        sigma[occupied],
        spin[occupied],
        s=1.2,
        marker="s",
        linewidths=0.0,
        color="#bdbdbd",
        alpha=0.18,
        rasterized=True,
        label=r"occupied $\rho^{\rm phys}_{\rm res}$",
    )
    axis.scatter(
        sigma[near_cap],
        spin[near_cap],
        s=2.1,
        marker="s",
        linewidths=0.0,
        color="#6a3d9a",
        alpha=0.72,
        rasterized=True,
        label=rf"reflective cells ($\rho\geq {rho_cut:g}$)",
    )
    edge_mask = np.isfinite(table.edge) & (table.sigma <= x_max)
    outlined_line(
        axis,
        table.sigma[edge_mask],
        table.edge[edge_mask] + 1.5,
        color="#1f78b4",
        lw=1.45,
        ls="--",
        label=r"outer lower edge $J_{\rm edge}+3/2$",
        zorder=6,
    )
    sigma_guide = np.geomspace(1.0, x_max, 800)
    outlined_line(
        axis,
        sigma_guide,
        j_bh_rotating_d6(sigma_guide, gn, 2.8),
        color="#e66101",
        lw=1.45,
        label=r"rotating BH, $\kappa=2.8$",
        zorder=5,
    )
    if fit is not None:
        fit_sigma = np.linspace(fit.sigma_min, fit.sigma_max, 300)
        outlined_line(
            axis,
            fit_sigma,
            fit.coefficient * fit_sigma + fit.intercept,
            color="#33a02c",
            lw=1.45,
            label="linear fit",
            zorder=7,
        )
        axis.axvspan(fit.sigma_min, fit.sigma_max, color="#33a02c", alpha=0.06)
    axis.set_xscale("log")
    axis.set_xlim(1.0, x_max)
    axis.set_ylim(-2.0, 402.0)
    axis.set_title(title, pad=3.5)
    axis.set_xlabel(r"$\sigma$")
    axis.set_ylabel(r"$J$")
    axis.grid(color="0.92", lw=0.45)


def make_figure(
    harmonic_data: np.lib.npyio.NpzFile,
    compact_data: np.lib.npyio.NpzFile,
    harmonic: EdgeTable,
    compact: EdgeTable,
    standard_line: Fit,
    standard_power: Fit,
    outer_line: Fit,
    outer_power: Fit,
    *,
    gn: float,
    rho_cut: float,
    out_dir: Path,
) -> None:
    figure, axes = plt.subplots(2, 2, figsize=(8.35, 6.55), layout="constrained")
    support_panel(
        axes[0, 0],
        harmonic_data,
        harmonic,
        title="harmonic tail proxy: represented nodes only",
        x_max=1.2e3,
        gn=gn,
        rho_cut=rho_cut,
        fit=None,
    )
    support_panel(
        axes[0, 1],
        compact_data,
        compact,
        title="explicit compactified tail",
        x_max=2.0e8,
        gn=gn,
        rho_cut=rho_cut,
        fit=outer_line,
    )
    axes[0, 0].legend(loc="upper left", frameon=False, handlelength=2.6)
    axes[0, 1].legend(loc="upper left", frameon=False, handlelength=2.6)

    def fit_panel(
        axis: mpl.axes.Axes,
        line: Fit,
        power: Fit,
        *,
        title: str,
        annotation_location: tuple[float, float],
    ) -> None:
        mask = fit_mask(compact, line.sigma_min, line.sigma_max)
        x = compact.sigma[mask]
        y = compact.edge[mask] + 1.5
        axis.scatter(
            x,
            y,
            s=17.0,
            facecolor="#1f78b4",
            edgecolor="white",
            linewidth=0.45,
            zorder=4,
            label="extracted edge",
        )
        fit_sigma = np.linspace(float(np.min(x)), float(np.max(x)), 500)
        axis.plot(
            fit_sigma,
            line.coefficient * fit_sigma + line.intercept,
            color="#33a02c",
            lw=1.55,
            label="straight-line fit",
        )
        axis.plot(
            fit_sigma,
            power.intercept * fit_sigma**power.coefficient,
            color="#e31a1c",
            lw=1.35,
            ls="--",
            label="power-law fit",
        )
        axis.text(
            annotation_location[0],
            annotation_location[1],
            (
                rf"$\alpha_{{\rm traj}}={line.coefficient:.3e}$; "
                rf"linear $R^2={line.r_squared_original:.4f}$" "\n"
                rf"power $p={power.coefficient:.3f}$; "
                rf"power $R^2={power.r_squared_original:.4f}$"
            ),
            transform=axis.transAxes,
            va="top",
            ha="left",
            bbox={"boxstyle": "round,pad=0.24", "fc": "white", "ec": "0.82", "alpha": 0.93},
        )
        padding_x = 0.035 * (float(np.max(x)) - float(np.min(x)))
        axis.set_xlim(float(np.min(x)) - padding_x, float(np.max(x)) + padding_x)
        axis.set_ylim(max(-1.0, float(np.min(y)) - 0.12 * np.ptp(y) - 1.0), min(402.0, float(np.max(y)) + 0.12 * np.ptp(y) + 1.0))
        axis.set_title(title)
        axis.set_xlabel(r"$\sigma$")
        axis.set_ylabel(r"$J_{\rm edge}+3/2$")
        axis.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
        axis.grid(color="0.92", lw=0.45)
        axis.legend(loc="lower right", frameon=False)

    fit_panel(
        axes[1, 0],
        standard_line,
        standard_power,
        title=r"same v15 window: $10^4\leq\sigma\leq7\times10^4$",
        annotation_location=(0.04, 0.96),
    )
    fit_panel(
        axes[1, 1],
        outer_line,
        outer_power,
        title=r"far-tail candidate: $7\times10^4\leq\sigma\leq3\times10^6$",
        annotation_location=(0.04, 0.96),
    )

    figure.suptitle(
        rf"Strong gravity $G_N=4\pi^2$: section-5.4 outer-edge test ($\rho^{{\rm phys}}_{{\rm res}}\geq {rho_cut:g}$)",
        fontsize=10.2,
    )
    for suffix in ("png", "pdf"):
        figure.savefig(out_dir / f"strong_gravity_outer_trajectory_v1.{suffix}", dpi=280)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--harmonic-solution", type=Path, required=True)
    parser.add_argument("--compact-solution", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, default=HERE / "trajectory_analysis_v1")
    parser.add_argument("--rho-cut", type=float, default=1.8)
    parser.add_argument("--fit-min", type=float, default=1.0e4)
    parser.add_argument("--fit-max", type=float, default=7.0e4)
    parser.add_argument("--outer-fit-min", type=float, default=7.0e4)
    parser.add_argument("--outer-fit-max", type=float, default=3.0e6)
    parser.add_argument("--gn", type=float, default=4.0 * math.pi**2)
    args = parser.parse_args()

    setup_style()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    harmonic_data = np.load(args.harmonic_solution)
    compact_data = np.load(args.compact_solution)
    harmonic = extract_edge(harmonic_data, "harmonic", args.rho_cut)
    compact = extract_edge(compact_data, "compact", args.rho_cut)

    edge_path = args.out_dir / "strong_gravity_outer_trajectory_edges_v1.csv"
    write_edges(edge_path, [harmonic, compact])

    line = fit_line(compact, args.fit_min, args.fit_max)
    power = fit_power(compact, args.fit_min, args.fit_max)
    outer_line = fit_line(compact, args.outer_fit_min, args.outer_fit_max)
    outer_power = fit_power(compact, args.outer_fit_min, args.outer_fit_max)
    if line is None or power is None or outer_line is None or outer_power is None:
        raise RuntimeError("compact grid has too few extracted edges in the requested fit window")

    fit_rows = [
        {"windowLabel": "v15-window", **fit_row("compact", line)},
        {"windowLabel": "v15-window", **fit_row("compact", power)},
        {"windowLabel": "far-tail-candidate", **fit_row("compact", outer_line)},
        {"windowLabel": "far-tail-candidate", **fit_row("compact", outer_power)},
    ]
    fits_path = args.out_dir / "strong_gravity_outer_trajectory_fits_v1.csv"
    write_fit_rows(fits_path, fit_rows)

    sensitivity_rows: list[dict[str, str | int]] = []
    windows = [
        (8.0e3, 5.0e4),
        (8.0e3, 7.0e4),
        (1.0e4, 5.0e4),
        (1.0e4, 7.0e4),
        (1.2e4, 7.0e4),
        (7.0e4, 3.0e5),
        (7.0e4, 1.0e6),
        (7.0e4, 3.0e6),
        (7.0e4, 1.5e7),
        (1.0e5, 3.0e6),
        (3.0e5, 3.0e6),
        (1.0e6, 1.5e7),
    ]
    for sigma_min, sigma_max in windows:
        for fit_function in (fit_line, fit_power):
            candidate = fit_function(compact, sigma_min, sigma_max)
            if candidate is not None:
                sensitivity_rows.append(fit_row("compact", candidate))
    sensitivity_path = args.out_dir / "strong_gravity_outer_trajectory_window_sensitivity_v1.csv"
    write_fit_rows(sensitivity_path, sensitivity_rows)

    threshold_rows: list[dict[str, str | int]] = []
    for rho_cut in (1.7, 1.8, 1.9):
        candidate_table = extract_edge(compact_data, "compact", rho_cut)
        for window_label, sigma_min, sigma_max in (
            ("v15-window", args.fit_min, args.fit_max),
            ("far-tail-candidate", args.outer_fit_min, args.outer_fit_max),
        ):
            for fit_function in (fit_line, fit_power):
                candidate = fit_function(candidate_table, sigma_min, sigma_max)
                if candidate is not None:
                    row = fit_row("compact", candidate)
                    row = {
                        "rhoCut": f"{rho_cut:.1f}",
                        "windowLabel": window_label,
                        **row,
                    }
                    threshold_rows.append(row)
    threshold_path = args.out_dir / "strong_gravity_outer_trajectory_threshold_sensitivity_v1.csv"
    write_fit_rows(threshold_path, threshold_rows)

    make_figure(
        harmonic_data,
        compact_data,
        harmonic,
        compact,
        line,
        power,
        outer_line,
        outer_power,
        gn=args.gn,
        rho_cut=args.rho_cut,
        out_dir=args.out_dir,
    )

    fit_window = fit_mask(compact, args.fit_min, args.fit_max)
    harmonic_high = np.count_nonzero(fit_mask(harmonic, args.fit_min, args.fit_max))
    compact_touch_fraction = float(np.mean(compact.touches_jmax[fit_window]))
    compact_min_length = int(np.min(compact.length[fit_window]))
    compact_max_length = int(np.max(compact.length[fit_window]))
    outer_window = fit_mask(compact, args.outer_fit_min, args.outer_fit_max)
    outer_touch_fraction = float(np.mean(compact.touches_jmax[outer_window]))
    outer_min_length = int(np.min(compact.length[outer_window]))
    outer_max_length = int(np.max(compact.length[outer_window]))
    diagnostics_rows: list[dict[str, str | int]] = []
    for label, mask, line_fit, power_fit in (
        ("v15-window", fit_window, line, power),
        ("far-tail-candidate", outer_window, outer_line, outer_power),
    ):
        diagnostics_rows.append(
            {
                "windowLabel": label,
                "sigmaMin": f"{line_fit.sigma_min:.10g}",
                "sigmaMax": f"{line_fit.sigma_max:.10g}",
                "pointCount": int(np.count_nonzero(mask)),
                "JEdgeMin": f"{np.min(compact.edge[mask]):.0f}",
                "JEdgeMax": f"{np.max(compact.edge[mask]):.0f}",
                "JTopMin": f"{np.min(compact.top[mask]):.0f}",
                "JTopMax": f"{np.max(compact.top[mask]):.0f}",
                "JmaxTouchFraction": f"{np.mean(compact.touches_jmax[mask]):.16g}",
                "outerSequenceLengthMin": int(np.min(compact.length[mask])),
                "outerSequenceLengthMax": int(np.max(compact.length[mask])),
                "linearSlope": f"{line_fit.coefficient:.16g}",
                "linearR2Original": f"{line_fit.r_squared_original:.16g}",
                "powerExponent": f"{power_fit.coefficient:.16g}",
                "powerR2Original": f"{power_fit.r_squared_original:.16g}",
            }
        )
    diagnostics_path = args.out_dir / "strong_gravity_outer_trajectory_diagnostics_v1.csv"
    with diagnostics_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(diagnostics_rows[0]))
        writer.writeheader()
        writer.writerows(diagnostics_rows)
    print(f"harmonic nodes in fit window: {harmonic_high}")
    print(f"compact nodes in fit window: {line.count}")
    print(
        "compact linear fit: "
        f"slope={line.coefficient:.12g}, intercept={line.intercept:.12g}, "
        f"R2={line.r_squared:.12g}, rms={line.rms:.12g}"
    )
    print(
        "compact power fit: "
        f"exponent={power.coefficient:.12g}, amplitude={power.intercept:.12g}, "
        f"R2log={power.r_squared:.12g}, R2original={power.r_squared_original:.12g}"
    )
    print(
        "compact outer-strip diagnostics in fit window: "
        f"Jmax-touch fraction={compact_touch_fraction:.6g}, "
        f"length range={compact_min_length}..{compact_max_length}"
    )
    print(
        "far-tail candidate linear fit: "
        f"slope={outer_line.coefficient:.12g}, intercept={outer_line.intercept:.12g}, "
        f"R2={outer_line.r_squared_original:.12g}, rms={outer_line.rms_original:.12g}"
    )
    print(
        "far-tail candidate power fit: "
        f"exponent={outer_power.coefficient:.12g}, amplitude={outer_power.intercept:.12g}, "
        f"R2log={outer_power.r_squared:.12g}, "
        f"R2original={outer_power.r_squared_original:.12g}"
    )
    print(
        "far-tail outer-strip diagnostics: "
        f"Jmax-touch fraction={outer_touch_fraction:.6g}, "
        f"length range={outer_min_length}..{outer_max_length}"
    )
    print(edge_path)
    print(fits_path)
    print(sensitivity_path)
    print(threshold_path)
    print(diagnostics_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/hybrid_eikonal_fad_20260720.py <==
#!/usr/bin/env python3
"""Carrier-complete amplitude-difference constraints for the hybrid K2 solver.

The residual FAD matrix acts on ``rho_res_phys/(8*pi*G_N)``.  The known
carrier source is evaluated independently as an exact finite-spin sum through
``J_split`` plus a continuum impact-parameter tail above ``J_split``.
"""

from __future__ import annotations

import math

import numpy as np

from amplitude_difference_null_audit import parse_pairs
from continuum_eikonal_carrier_20260719 import D6EikonalTrustRegion
from continuum_eikonal_fad_20260720 import (
    composite_energy_sigma_quadrature,
    continuum_fad_carrier_source,
    custom_full_amplitude_difference_rows,
    midpoint_energy_sigma_quadrature,
    phase_resolved_energy_sigma_quadrature,
    phase_resolved_simpson_energy_sigma_quadrature,
    uniform_energy_sigma_quadrature,
)
from lambda_sdr_chebyshev_grid_dual import mu_grid
import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_regular_eikonal_lp_20260624 as legacy


def _tail_trust(args, split_jmax: int) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=max(float(args.j_min), float(split_jmax) + 2.0),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
    )


def hybrid_fad_carrier_components(
    args,
    *,
    lam_fad: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    projector: np.ndarray,
    split_jmax: int | None = None,
    source_nmu: int | None = None,
) -> tuple[np.ndarray, np.ndarray]:
    """Return the exact finite-spin and continuum-tail FAD sources.

    The projector is supplied by the same amplitude-difference construction
    that builds the residual spectral matrix.  Keeping the known source in a
    separate function lets the convergence audit vary its quadratures without
    rebuilding or changing the residual LP grid.
    """
    split_jmax = int(
        args.hybrid_tail_split_jmax if split_jmax is None else split_jmax
    )
    if split_jmax < 0:
        raise ValueError("the FAD carrier source requires an explicit split spin")
    source_nmu = int(args.hybrid_source_nmu if source_nmu is None else source_nmu)
    if source_nmu <= 0:
        raise ValueError("the FAD carrier source requires a dedicated positive Nmu")
    kg = (4.0 * math.pi) ** 3 * float(args.g6)

    exact_source = np.zeros(projector.shape[0], dtype=float)
    tail_source = np.zeros(projector.shape[0], dtype=float)
    if str(args.fixed_eikonal_profile) == "none":
        return exact_source, tail_source

    sigma_source, weights_source = mu_grid(source_nmu)
    source_rows, _, source_projector, _ = custom_full_amplitude_difference_rows(
        int(args.d),
        lam_fad,
        pairs,
        sigma_source,
        weights_source,
        split_jmax,
        contact_degree=int(args.fullampdiff_contact_degree),
        matrix_convention=str(args.fullampdiff_matrix_convention),
        ir_sign=float(args.fullampdiff_ir_sign),
    )
    if source_projector.shape != projector.shape or not np.allclose(
        source_projector, projector, rtol=5.0e-13, atol=5.0e-14
    ):
        raise RuntimeError("the source and residual FAD projectors do not agree")
    source_grid = legacy.make_grid_data(
        args, nmu=source_nmu, jmax=split_jmax, g6=float(args.g6)
    )
    rho_eik, _ = legacy.eikonal_rho(
        args,
        nmu=source_nmu,
        jmax=split_jmax,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=source_grid,
    )
    source_window = legacy.eikonal_window_mask(args, source_grid)
    rho_eik = np.where(source_window, rho_eik, 0.0)
    exact_source = source_rows @ (rho_eik / kg)

    tail_trust = _tail_trust(args, split_jmax)
    energy_lower = max(1.0, float(tail_trust.energy_min))
    energy_upper = min(
        float(args.hybrid_fad_energy_max),
        float(tail_trust.energy_max),
    )
    if str(args.hybrid_fad_energy_grid) == "uniform-simpson":
        sigma_tail, weights_tail = uniform_energy_sigma_quadrature(
            energy_upper,
            energy_step=float(args.hybrid_fad_energy_step),
            energy_min=energy_lower,
        )
    elif str(args.hybrid_fad_energy_grid) == "uniform-midpoint":
        sigma_tail, weights_tail = midpoint_energy_sigma_quadrature(
            energy_upper,
            energy_step=float(args.hybrid_fad_energy_step),
            energy_min=energy_lower,
        )
    elif str(args.hybrid_fad_energy_grid) == "phase-midpoint":
        sigma_tail, weights_tail = phase_resolved_energy_sigma_quadrature(
            energy_upper,
            fine_energy_max=float(args.hybrid_fad_energy_fine_max),
            fine_energy_step=float(args.hybrid_fad_energy_fine_step),
            coarse_energy_step=float(args.hybrid_fad_energy_step),
            energy_min=energy_lower,
        )
    elif str(args.hybrid_fad_energy_grid) == "phase-simpson":
        sigma_tail, weights_tail = phase_resolved_simpson_energy_sigma_quadrature(
            energy_upper,
            fine_energy_max=float(args.hybrid_fad_energy_fine_max),
            fine_energy_step=float(args.hybrid_fad_energy_fine_step),
            coarse_energy_step=float(args.hybrid_fad_energy_step),
            energy_min=energy_lower,
        )
    else:
        sigma_tail, weights_tail = composite_energy_sigma_quadrature(
            energy_upper,
            interval_width=float(args.hybrid_fad_energy_width),
            interval_order=int(args.hybrid_fad_energy_order),
            energy_min=energy_lower,
        )
    tail_source = continuum_fad_carrier_source(
        lam_fad,
        pairs,
        tail_trust,
        sigma_tail,
        weights_tail,
        projector,
        b_quadrature_count=int(args.hybrid_fad_b_count),
        tail_chi=float(args.hybrid_fad_tail_chi),
        tail_y_min=float(args.hybrid_fad_tail_y_min),
        oscillatory_endpoint_y_min=float(args.hybrid_fad_endpoint_y_min),
        oscillatory_endpoint_terms=int(args.hybrid_fad_endpoint_terms),
    )
    return exact_source, tail_source


def _raw_hybrid_fad(
    args,
    *,
    nmu: int,
    jmax: int,
    lam_fad: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
) -> tuple[np.ndarray, np.ndarray, dict]:
    if str(args.fullampdiff_pv) != "none":
        raise ValueError("carrier-complete hybrid FAD currently requires --fullampdiff-pv=none")
    if str(args.hybrid_tail_mode) != "high-j-complete":
        raise ValueError("carrier-complete FAD requires --hybrid-tail-mode=high-j-complete")

    fad_jmax = int(args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else jmax)
    if fad_jmax > jmax:
        raise ValueError("--fullampdiff-jmax cannot exceed the residual LP Jmax")
    sigma_lp, weights_lp = mu_grid(int(nmu))
    rows_raw, gravity_coeff, residual_projector, residual_meta = custom_full_amplitude_difference_rows(
        int(args.d),
        lam_fad,
        pairs,
        sigma_lp,
        weights_lp,
        fad_jmax,
        contact_degree=int(args.fullampdiff_contact_degree),
        matrix_convention=str(args.fullampdiff_matrix_convention),
        ir_sign=float(args.fullampdiff_ir_sign),
    )
    rows_raw = legacy.pad_spectral_spin_columns(rows_raw, nmu, fad_jmax, jmax)

    split_jmax = int(args.hybrid_tail_split_jmax)
    if split_jmax < 0:
        split_jmax = int(jmax)
    source_nmu = int(args.hybrid_source_nmu)
    if source_nmu <= 0:
        source_nmu = int(nmu)
    exact_source, tail_source = hybrid_fad_carrier_components(
        args,
        lam_fad=lam_fad,
        pairs=pairs,
        projector=residual_projector,
        split_jmax=split_jmax,
        source_nmu=source_nmu,
    )

    carrier_source = exact_source + tail_source
    rhs_raw = -np.asarray(gravity_coeff, dtype=float) - carrier_source
    meta = {
        **residual_meta,
        "fullAmpDiffJmax": fad_jmax,
        "fullAmpDiffCarrierFormula": "exact-finite-J-plus-continuum-high-J",
        "fullAmpDiffCarrierSourceMax": float(np.max(np.abs(carrier_source)))
        if carrier_source.size
        else 0.0,
        "fullAmpDiffCarrierExactMax": float(np.max(np.abs(exact_source)))
        if exact_source.size
        else 0.0,
        "fullAmpDiffCarrierTailMax": float(np.max(np.abs(tail_source)))
        if tail_source.size
        else 0.0,
        "fullAmpDiffCarrierSourceNmu": source_nmu,
        "fullAmpDiffCarrierSplitJmax": split_jmax,
        "fullAmpDiffCarrierEnergyMax": float(args.hybrid_fad_energy_max),
        "fullAmpDiffCarrierEnergyGrid": str(args.hybrid_fad_energy_grid),
        "fullAmpDiffCarrierEnergyStep": float(args.hybrid_fad_energy_step),
        "fullAmpDiffCarrierEnergyFineMax": float(args.hybrid_fad_energy_fine_max),
        "fullAmpDiffCarrierEnergyFineStep": float(args.hybrid_fad_energy_fine_step),
        "fullAmpDiffCarrierEnergyWidth": float(args.hybrid_fad_energy_width),
        "fullAmpDiffCarrierEnergyOrder": int(args.hybrid_fad_energy_order),
        "fullAmpDiffCarrierBCount": int(args.hybrid_fad_b_count),
        "fullAmpDiffCarrierEndpointYMin": float(args.hybrid_fad_endpoint_y_min),
        "fullAmpDiffCarrierEndpointTerms": int(args.hybrid_fad_endpoint_terms),
    }
    return rows_raw, rhs_raw, meta


def certification_fullampdiff_block(
    *,
    args,
    nmu: int,
    jmax: int,
    rho_eik_phys: np.ndarray,
) -> dict:
    """Drop-in replacement for the certification solver's FAD builder."""
    lam_fad = certification.fullampdiff_grid(args, jmax=jmax)
    if lam_fad.size == 0:
        return {
            "rows": np.zeros((0, rho_eik_phys.size), dtype=float),
            "rhs": np.zeros(0, dtype=float),
            "rowsUnscaled": np.zeros((0, rho_eik_phys.size), dtype=float),
            "rhsUnscaled": np.zeros(0, dtype=float),
            "meta": {
                "fullAmpDiffNlambda": 0,
                "fullAmpDiffRows": 0,
                "fullAmpDiffPairs": 0,
                "fullAmpDiffLambdaMinActual": math.nan,
                "fullAmpDiffLambdaMaxActual": math.nan,
            },
        }
    pairs = parse_pairs(str(args.fullampdiff_pairs))
    rows_raw, rhs_raw, meta = _raw_hybrid_fad(
        args, nmu=nmu, jmax=jmax, lam_fad=lam_fad, pairs=pairs
    )
    scale = float(getattr(args, "fullampdiff_enforce_scale", 1.0))
    if scale <= 0.0:
        raise ValueError("--fullampdiff-enforce-scale must be positive")
    return {
        "rows": rows_raw * scale,
        "rhs": rhs_raw * scale,
        "rowsUnscaled": rows_raw,
        "rhsUnscaled": rhs_raw,
        "meta": {
            **meta,
            "fullAmpDiffRows": int(rows_raw.shape[0]),
            "fullAmpDiffLambdaMinActual": float(np.min(lam_fad)),
            "fullAmpDiffLambdaMaxActual": float(np.max(lam_fad)),
            "fullAmpDiffEnforceScale": scale,
        },
    }


==> anc/codesforarxiv/code/ir_log_source_20260715.py <==
#!/usr/bin/env python3
"""Six-dimensional crossing-symmetric one-loop log source diagnostics.

This module supplies only a fixed low-energy affine source for robustness
tests.  It does not add a positive high-energy spectral variable and it does
not identify the source with the optimized low-impact support band.
"""

from __future__ import annotations

import itertools
import math

import numpy as np
from numpy.polynomial.legendre import leggauss

from lambda_sdr_chebyshev_grid_dual import partial_wave_norm
from lambda_sdr_eq49_primal import eq49_kernel


def f_log(s: complex, t: complex, u: complex, mu_log: float = 1.0) -> complex:
    """Crossing-symmetric log amplitude with the stated -i0 prescription."""
    if mu_log <= 0.0:
        raise ValueError("mu_log must be positive")

    def branch_log(value: complex) -> complex:
        return np.log(complex(-value) - 1.0e-30j) - 2.0 * math.log(mu_log)

    return (
        (s * s + u * u) * (-t) * branch_log(t)
        + (s * s + t * t) * (-u) * branch_log(u)
        + (t * t + u * u) * (-s) * branch_log(s)
    )


def log_quadrature(ir_cutoff: float, count: int) -> tuple[np.ndarray, np.ndarray]:
    """Nodes and dx/pi weights for sigma in [ir_cutoff,1], x=1/sigma.

    ``eq49_kernel`` expects the discretized dx/pi measure.  With q=log sigma,
    dx/pi = -dq/(pi*sigma), so the positive integration weights are
    dq/(pi*sigma).
    """
    if not (0.0 < ir_cutoff < 1.0):
        raise ValueError("ir_cutoff must lie in (0,1)")
    if count < 8:
        raise ValueError("quadrature count must be at least 8")
    nodes, weights = leggauss(count)
    q_lo = math.log(ir_cutoff)
    q_hi = 0.0
    q = 0.5 * (q_hi - q_lo) * nodes + 0.5 * (q_hi + q_lo)
    dq = 0.5 * (q_hi - q_lo) * weights
    sigma = np.exp(q)
    dx_over_pi = dq / (math.pi * sigma)
    return sigma, dx_over_pi


def absorptive_code_density(sigma: np.ndarray) -> np.ndarray:
    """Spin-major J=0,2 code density for Im F_log at unit epsilon.

    In the physical s channel,

        Im F_log = (pi/2) sigma^3 (1+z^2)
                 = (3 pi/5) sigma^3 Chat_0 + (2 pi/5) sigma^3 Chat_2,

    where Chat_J=C_J(z)/C_J(1), so Chat_2=(5 z^2-1)/4.  Since
    A_abs=(1/sigma) sum_J n_J rho_J C_J and rho_code=rho_phys/(8 pi G_N),
    the fixed code densities are the expressions below.
    """
    sigma = np.asarray(sigma, dtype=float)
    rho0 = (3.0 * math.pi / 5.0) * sigma**4 / partial_wave_norm(0, 6)
    rho2 = (2.0 * math.pi / 5.0) * sigma**4 / partial_wave_norm(2, 6)
    return np.concatenate([rho0, rho2])


def raw_k2_source(
    lam: np.ndarray,
    *,
    ir_cutoff: float = 1.0e-6,
    quadrature_count: int = 192,
) -> np.ndarray:
    """Return lambda*(2 K_g2 + lambda K_g3) for the fixed low-energy cut."""
    lam = np.asarray(lam, dtype=float)
    sigma, weights = log_quadrature(ir_cutoff, quadrature_count)
    kg2, kg3, lam_out, spins = eq49_kernel(
        6,
        len(lam),
        len(sigma),
        2,
        lambda_grid=lam,
        mu_values=sigma,
        mu_weights=weights,
    )
    if spins != [0, 2] or not np.array_equal(lam, lam_out):
        raise RuntimeError("unexpected low-energy source kernel ordering")
    rho = absorptive_code_density(sigma)
    return lam * ((2.0 * kg2 + lam[:, None] * kg3) @ rho)


def y_projection_coefficient(lam: np.ndarray, source: np.ndarray) -> float:
    y_direction = np.asarray(lam, dtype=float) ** 2
    return float(np.dot(y_direction, source) / np.dot(y_direction, y_direction))


def nonlocal_k2_source(
    lam: np.ndarray,
    *,
    ir_cutoff: float = 1.0e-6,
    quadrature_count: int = 192,
    scheme_coefficient: float,
    mu_log: float = 1.0,
) -> np.ndarray:
    """Y-scheme-fixed nonlocal source plus the explicit scale translation.

    The IR-cutoff dependence of the raw dispersive source is local and parallel
    to lambda^2.  ``scheme_coefficient`` is fixed once on a canonical lambda
    grid.  Changing mu_log adds Delta Y = 6 log(mu_log), as follows directly
    from F(mu)-F(1)=3 s t u log(1/mu^2).
    """
    lam = np.asarray(lam, dtype=float)
    raw = raw_k2_source(lam, ir_cutoff=ir_cutoff, quadrature_count=quadrature_count)
    delta_y_scale = 6.0 * math.log(mu_log)
    return raw - scheme_coefficient * lam**2 + delta_y_scale * lam**2


def source_diagnostics(
    lam: np.ndarray,
    *,
    cutoffs: tuple[float, ...] = (1.0e-3, 1.0e-4, 1.0e-5, 1.0e-6),
    quadrature_count: int = 192,
) -> dict:
    """Return crossing, scale, partial-wave, and cutoff-locality checks."""
    s, t, u = 2.0, -0.7, -1.3
    values = [f_log(*perm, mu_log=1.0) for perm in itertools.permutations((s, t, u))]
    crossing_error = max(abs(value - values[0]) for value in values)

    mu1, mu2 = 0.5, 2.0
    scale_actual = f_log(s, t, u, mu_log=mu2) - f_log(s, t, u, mu_log=mu1)
    scale_expected = 3.0 * s * t * u * math.log(mu1**2 / mu2**2)
    scale_error = abs(scale_actual - scale_expected)

    z = 0.37
    sigma = 0.61
    tt = -0.5 * sigma * (1.0 - z)
    uu = -0.5 * sigma * (1.0 + z)
    imag_direct = float(np.imag(f_log(sigma, tt, uu, mu_log=1.0)))
    imag_expected = 0.5 * math.pi * sigma**3 * (1.0 + z**2)

    raw: dict[float, np.ndarray] = {}
    coefficients: dict[float, float] = {}
    orthogonal: dict[float, np.ndarray] = {}
    for cutoff in cutoffs:
        vector = raw_k2_source(lam, ir_cutoff=cutoff, quadrature_count=quadrature_count)
        coefficient = y_projection_coefficient(lam, vector)
        raw[cutoff] = vector
        coefficients[cutoff] = coefficient
        orthogonal[cutoff] = vector - coefficient * lam**2

    cutoff_pairs = []
    for lo, hi in zip(cutoffs[:-1], cutoffs[1:]):
        difference = raw[hi] - raw[lo]
        coefficient = y_projection_coefficient(lam, difference)
        remainder = difference - coefficient * lam**2
        cutoff_pairs.append(
            {
                "cutoffA": lo,
                "cutoffB": hi,
                "differenceNorm": float(np.linalg.norm(difference)),
                "yCoefficient": coefficient,
                "nonYFraction": float(
                    np.linalg.norm(remainder) / max(np.linalg.norm(difference), 1.0e-300)
                ),
                "orthogonalChangeRel": float(
                    np.linalg.norm(orthogonal[hi] - orthogonal[lo])
                    / max(np.linalg.norm(orthogonal[hi]), 1.0e-300)
                ),
            }
        )

    final_cutoff = cutoffs[-1]
    return {
        "crossingError": float(crossing_error),
        "scaleIdentityError": float(scale_error),
        "partialWaveImagError": abs(imag_direct - imag_expected),
        "partialWaveImagDirect": imag_direct,
        "partialWaveImagExpected": imag_expected,
        "cutoffPairs": cutoff_pairs,
        "schemeCoefficient": coefficients[final_cutoff],
        "rawNorm": float(np.linalg.norm(raw[final_cutoff])),
        "nonlocalNorm": float(np.linalg.norm(orthogonal[final_cutoff])),
        "irCutoff": final_cutoff,
        "quadratureCount": quadrature_count,
    }


==> anc/codesforarxiv/code/lambda_sdr_chebyshev_grid_dual.py <==
#!/usr/bin/env python3
"""Finite-grid lambda-SDR dual for D-dimensional scalar gravity bounds.

This file is written in lambda-SDR language.  The kinematic sampling variable is

    lambda = -a,        0 < lambda < 1/3,

and the Chebyshev grid is

    lambda_i = (1/6) [1 - cos((2 i - 1) pi/(2 Nlambda))].

At k=2 the crossing-symmetric sum rule, in the projective variables

    x = g2/(8 pi G),        y = g3/(8 pi G),

is

    Sum_p K(lambda_i, p) rho_p = 1/lambda_i + 2 x + lambda_i y,
    rho_p >= 0.

Here p=(mu,J), with mu >= 1 and even J.  The dual certificate is a vector of
weights h_i on the lambda grid.  Positivity of

    Sum_i h_i K(lambda_i,p)

for every discretized p gives a half-plane in (x,y).  For the two standard
lines:

lower line y >= m x + c:
    Sum_i lambda_i h_i = 1,      Sum_i h_i = -m/2,
    c = - Sum_i h_i/lambda_i.

upper line y <= m x + c:
    Sum_i lambda_i h_i = -1,     Sum_i h_i = m/2,
    c =   Sum_i h_i/lambda_i.

No nulls are added by hand.  The strict finite null space is the set of grid
weights whose moments against 1/lambda, 1, and lambda vanish; it is
automatically included because the h_i are otherwise unconstrained.  For a
fixed-slope line we impose only the two line moments, leaving an affine space of
dimension Nlambda-2.  Inside that affine space, Nlambda-3 directions are strict
nulls and the remaining direction changes the intercept.
"""

from __future__ import annotations

from pathlib import Path
import argparse
import csv
import math

import numpy as np
from scipy.optimize import linprog
from scipy.special import gammaln


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs"
OUT.mkdir(exist_ok=True)


def partial_wave_norm(ell: int, d: int) -> float:
    """Tokareva/Peng/Rodina/Xu partial-wave normalization n_J^(D)."""
    return math.exp(
        (d / 2.0) * math.log(4.0 * math.pi)
        + math.log(d + 2 * ell - 3)
        + gammaln(d + ell - 3)
        - math.log(math.pi)
        - gammaln((d - 2) / 2.0)
        - gammaln(ell + 1)
    )


def normalized_gegenbauer(ell: int, nu: float, x: np.ndarray) -> np.ndarray:
    """Return C_ell^nu(x)/C_ell^nu(1), evaluated by recurrence."""
    x = np.asarray(x, dtype=float)
    if ell == 0:
        return np.ones_like(x)
    c_nm2 = np.ones_like(x)
    c_nm1 = 2.0 * nu * x
    if ell == 1:
        return c_nm1 / (2.0 * nu)
    c_n = c_nm1
    for n in range(2, ell + 1):
        c_n = (2.0 * (n + nu - 1.0) / n) * x * c_nm1 - ((n + 2.0 * nu - 2.0) / n) * c_nm2
        c_nm2, c_nm1 = c_nm1, c_n
    log_c1 = gammaln(ell + 2.0 * nu) - gammaln(2.0 * nu) - gammaln(ell + 1)
    return c_n / math.exp(log_c1)


def normalized_gegenbauer_even_from_z2(ell: int, nu: float, z2: np.ndarray) -> np.ndarray:
    """Return normalized Gegenbauer for even ell using only z^2.

    For even ell, C_ell^nu(z) is a polynomial in z^2.  This helper evaluates
    that polynomial directly, so z^2 may be negative without introducing
    complex square roots.  For non-negative z^2 it agrees with
    normalized_gegenbauer(ell, nu, sqrt(z2)) up to roundoff.
    """
    z2 = np.asarray(z2, dtype=float)
    if ell % 2:
        raise ValueError("normalized_gegenbauer_even_from_z2 requires even ell")
    even, _ = gegenbauer_even_and_odd_over_z_from_z2(ell, nu, z2)
    return even / math.exp(gammaln(ell + 2.0 * nu) - gammaln(2.0 * nu) - gammaln(ell + 1))


def gegenbauer_even_and_odd_over_z_from_z2(ell_even: int, nu: float, z2: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Return C_ell^nu(z) and C_{ell-1}^nu(z)/z as polynomials in z^2.

    The input ``ell_even`` must be even.  The recurrence evolves the even
    polynomial E_m(t)=C_{2m}^nu(sqrt(t)) and the odd-over-z polynomial
    O_m(t)=C_{2m+1}^nu(sqrt(t))/sqrt(t).  This avoids both complex branches
    and the cancellation-prone explicit coefficient sum.
    """
    if ell_even % 2:
        raise ValueError("ell_even must be even")
    z2 = np.asarray(z2, dtype=float)
    target = ell_even // 2
    e = np.ones_like(z2)
    if target == 0:
        return e, np.zeros_like(z2)
    o_prev = np.zeros_like(z2)
    o = 2.0 * nu * e
    for m in range(0, target):
        e_next = (2.0 * (2.0 * m + 1.0 + nu) * z2 * o - (2.0 * m + 2.0 * nu) * e) / (2.0 * m + 2.0)
        if m + 1 == target:
            return e_next, o
        o_next = (2.0 * (2.0 * (m + 1.0) + nu) * e_next - (2.0 * (m + 1.0) + 2.0 * nu - 1.0) * o) / (2.0 * (m + 1.0) + 1.0)
        e, o_prev, o = e_next, o, o_next
    return e, o_prev


def lambda_chebyshev_nodes(nlambda: int) -> np.ndarray:
    i = np.arange(1, nlambda + 1, dtype=float)
    return (1.0 / 6.0) * (1.0 - np.cos((2.0 * i - 1.0) * math.pi / (2.0 * nlambda)))


def lambda_gauss_legendre_nodes(nlambda: int) -> np.ndarray:
    """Gauss-Legendre nodes mapped from [-1,1] to [0,1/3]."""
    x, _ = np.polynomial.legendre.leggauss(nlambda)
    return np.sort((x + 1.0) / 6.0)


def lambda_rho_chebyshev_nodes(nlambda: int) -> np.ndarray:
    """Chebyshev nodes in rho, mapped to lambda.

    rho=(1-sqrt(1-3 lambda))/(1+sqrt(1-3 lambda)), so
    lambda=4 rho/(3(1+rho)^2).
    """
    rho = lambda_chebyshev_nodes(nlambda) * 3.0
    return np.sort(4.0 * rho / (3.0 * (1.0 + rho) ** 2))


def lambda_threshold_angle_nodes(nlambda: int) -> np.ndarray:
    """Nodes uniform in the threshold angle for the mu=1 Gegenbauer argument.

    At threshold, z^2=(1-3 lambda)/(1+lambda).  Setting z=cos(theta) gives
    lambda=sin(theta)^2/(4-sin(theta)^2).  These midpoint nodes make theta
    uniform on (0, pi/2).
    """
    i = np.arange(1, nlambda + 1, dtype=float)
    theta = (2.0 * i - 1.0) * math.pi / (4.0 * nlambda)
    s2 = np.sin(theta) ** 2
    return s2 / (4.0 - s2)


def lambda_threshold_angle_radau_nodes(nlambda: int) -> np.ndarray:
    """Threshold-angle nodes including the real-regime endpoint lambda=1/3.

    These are uniform in the same threshold angle as
    ``lambda_threshold_angle_nodes``, but use endpoint-including nodes
    theta_i=i*pi/(2N), i=1,...,N. Thus lambda=0 is still excluded while the
    final row is exactly lambda=1/3, where the threshold Gegenbauer argument is
    z=0.
    """
    i = np.arange(1, nlambda + 1, dtype=float)
    theta = i * math.pi / (2.0 * nlambda)
    s2 = np.sin(theta) ** 2
    return s2 / (4.0 - s2)


def lambda_power_angle_nodes(nlambda: int, beta: float) -> np.ndarray:
    """Threshold-angle nodes with extra clustering near lambda=0.

    The angle variable is theta=(pi/2) u^beta with midpoint u.  beta=1 gives
    lambda_threshold_angle_nodes; larger beta concentrates more points near
    the forward endpoint.
    """
    i = np.arange(1, nlambda + 1, dtype=float)
    u = (i - 0.5) / nlambda
    theta = 0.5 * math.pi * (u**beta)
    s2 = np.sin(theta) ** 2
    return s2 / (4.0 - s2)


def lambda_resolution_floor(d: int, jmax: int, c: float = 1.0) -> float:
    """Finite-spin near-forward scale estimated from P'_J(1)."""
    return c * (d - 2.0) / (2.0 * jmax * (jmax + d - 3.0))


def lambda_floor_power_angle_nodes(
    nlambda: int,
    jmax: int,
    d: int = 6,
    beta: float = 1.25,
    c: float = 1.0,
) -> np.ndarray:
    """Power-angle nodes starting at the finite-spin near-forward scale."""
    lam_floor = lambda_resolution_floor(d, jmax, c)
    s_floor = 4.0 * lam_floor / (1.0 + lam_floor)
    theta_floor = math.asin(math.sqrt(s_floor))
    i = np.arange(1, nlambda + 1, dtype=float)
    u = (i - 0.5) / nlambda
    theta = theta_floor + (0.5 * math.pi - theta_floor) * (u**beta)
    s2 = np.sin(theta) ** 2
    return s2 / (4.0 - s2)


def lambda_hybrid_angle_nodes(nlambda: int, beta: float = 2.0, threshold_fraction: float = 0.6) -> np.ndarray:
    """Hybrid of global threshold-angle coverage and near-zero power-angle points."""
    if nlambda < 4:
        raise ValueError("hybrid angle grid needs at least four points")
    n_threshold = max(2, min(nlambda - 2, int(math.ceil(threshold_fraction * nlambda))))
    n_power = nlambda - n_threshold
    vals = np.concatenate(
        [
            lambda_threshold_angle_nodes(n_threshold),
            lambda_power_angle_nodes(n_power, beta),
        ]
    )
    vals = np.unique(np.round(vals, 16))
    if vals.size != nlambda:
        raise ValueError(f"hybrid angle grid produced {vals.size} unique points, expected {nlambda}")
    return np.sort(vals)


def mu_grid(nmu: int) -> tuple[np.ndarray, np.ndarray]:
    """Return mu_i=Nmu/i and the discretized measure factor without n_J."""
    z = np.arange(1, nmu + 1, dtype=float)
    mu = nmu / z
    measure = (1.0 / math.pi) * (1.0 / nmu)
    return mu, measure * np.ones_like(mu)


def lambda_kernel_k2(d: int, nlambda: int, nmu: int, jmax: int) -> tuple[np.ndarray, np.ndarray, list[int]]:
    """Build K(lambda_i, p) including spectral quadrature and n_J weights."""
    lam = lambda_chebyshev_nodes(nlambda)
    mu, base_weight = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    mat = np.empty((nlambda, nmu * len(spins)), dtype=float)
    nu = 0.5 * (d - 3)
    z_power = (1.0 / mu) ** (d / 2.0 - 3.0)
    col = 0
    z2 = (mu[None, :] - 3.0 * lam[:, None]) / (mu[None, :] + lam[:, None])
    for ell in spins:
        if np.any(z2 < 0.0):
            pvals = normalized_gegenbauer_even_from_z2(ell, nu, z2)
        else:
            pvals = normalized_gegenbauer(ell, nu, np.sqrt(z2))
        kernel = (2.0 * mu[None, :] + 3.0 * lam[:, None]) / (mu[None, :] ** 3) * pvals
        weight = partial_wave_norm(ell, d) * base_weight * z_power
        mat[:, col : col + nmu] = kernel * weight[None, :]
        col += nmu
    return mat, lam, spins


def solve_line(
    *,
    d: int,
    nlambda: int,
    nmu: int,
    jmax: int,
    side: str,
    slope: float,
    tol: float = 1e-9,
) -> tuple[dict, dict | None]:
    k2, lam, spins = lambda_kernel_k2(d, nlambda, nmu, jmax)
    col_scales = np.maximum(np.max(np.abs(k2), axis=0), 1e-300)

    # Positivity: K^T h >= 0.
    a_ub = -(k2 / col_scales[None, :]).T
    b_ub = np.zeros(k2.shape[1], dtype=float)

    a_eq = np.zeros((2, nlambda), dtype=float)
    b_eq = np.zeros(2, dtype=float)
    if side == "lower":
        a_eq[0, :] = lam
        b_eq[0] = 1.0
        a_eq[1, :] = 1.0
        b_eq[1] = -0.5 * slope
        objective = 1.0 / lam
        intercept_sign = -1.0
    elif side == "upper":
        a_eq[0, :] = lam
        b_eq[0] = -1.0
        a_eq[1, :] = 1.0
        b_eq[1] = 0.5 * slope
        objective = 1.0 / lam
        intercept_sign = 1.0
    else:
        raise ValueError(side)

    obj_scale = max(1.0, float(np.max(np.abs(objective))))
    res = linprog(
        objective / obj_scale,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=[(None, None)] * nlambda,
        method="highs-ds",
        options={"primal_feasibility_tolerance": tol, "dual_feasibility_tolerance": tol},
    )
    rec = {
        "status": res.message,
        "d": d,
        "nlambda": nlambda,
        "nmu": nmu,
        "jmax": jmax,
        "side": side,
        "slope": slope,
        "intercept": None,
        "minPos": None,
        "minPosScaled": None,
        "eqResidualInf": None,
        "hL1": None,
        "hMax": None,
        "activeColumns": None,
        "lineAffineDimension": nlambda - 2,
        "strictNullDimension": nlambda - 3,
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
    }
    if not res.success:
        return rec, None

    h = res.x
    pos = k2.T @ h
    pos_scaled = pos / col_scales
    rec.update(
        {
            "status": "ok",
            "intercept": float(intercept_sign * (objective @ h)),
            "minPos": float(np.min(pos)),
            "minPosScaled": float(np.min(pos_scaled)),
            "eqResidualInf": float(np.max(np.abs(a_eq @ h - b_eq))),
            "hL1": float(np.sum(np.abs(h))),
            "hMax": float(np.max(np.abs(h))),
            "activeColumns": int(np.sum(pos_scaled < 1e-8)),
        }
    )
    sol = {"lambda": lam, "h": h, "k2": k2, "spins": spins, "columnScales": col_scales}
    return rec, sol


def save_solution(sol: dict, rec: dict, stem: str) -> None:
    path = OUT / f"{stem}.npz"
    np.savez_compressed(path, **sol, rec=np.array([rec], dtype=object))


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, nargs="+", default=[20, 40, 60, 80])
    p.add_argument("--nmu", type=int, default=300)
    p.add_argument("--j-factor", type=float, default=2.4)
    p.add_argument("--jmax", type=int, default=None)
    p.add_argument("--lines", default="lower:-21,upper:3")
    p.add_argument("--save-solutions", action="store_true")
    p.add_argument("--output", default="lambda_sdr_chebyshev_grid_dual.csv")
    args = p.parse_args()

    line_specs: list[tuple[str, float]] = []
    for item in args.lines.split(","):
        side, slope = item.split(":")
        line_specs.append((side, float(slope)))

    rows = []
    for nlambda in args.nlambda:
        jmax = args.jmax if args.jmax is not None else int(round(args.j_factor * nlambda))
        if jmax % 2:
            jmax += 1
        for side, slope in line_specs:
            print(
                f"solve lambda-SDR grid D={args.d} Nlambda={nlambda} Nmu={args.nmu} J={jmax} {side} slope={slope}",
                flush=True,
            )
            rec, sol = solve_line(d=args.d, nlambda=nlambda, nmu=args.nmu, jmax=jmax, side=side, slope=slope)
            print(rec, flush=True)
            rows.append(rec)
            if args.save_solutions and sol is not None:
                save_solution(sol, rec, f"lambda_sdr_cheb_D{args.d}_Nl{nlambda}_Nmu{args.nmu}_J{jmax}_{side}_{slope:g}")

    out = OUT / args.output
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_chebyshev_grid_dual_k4null.py <==
#!/usr/bin/env python3
"""Lambda-SDR dual with a coarse k=4 null sector.

This extends ``lambda_sdr_chebyshev_grid_dual.py`` without changing that
baseline script.  The k=2 variables h_i define the (g2,g3) half-plane.  The
k=4 variables q_j are genuine null deformations for a (g2,g3) bound:

    sum_j q_j = sum_j lambda_j q_j = sum_j lambda_j^2 q_j = 0.

These three equations remove the low-energy polynomial

    4 g4 + 2 lambda g5 + lambda^2 g6

from the dual functional.  The k=4 sector can then improve positivity in the
spectral variables without changing the line being certified in the (g2,g3)
plane.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_chebyshev_nodes,
    mu_grid,
    normalized_gegenbauer_even_from_z2,
    normalized_gegenbauer,
    partial_wave_norm,
)


def lambda_kernel_from_grid(
    d: int,
    lam: np.ndarray,
    nmu: int,
    jmax: int,
    k: int,
    mu_values: np.ndarray | None = None,
    mu_weights: np.ndarray | None = None,
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    """Build the fixed-a/lambda SDR kernel for even k on a supplied lambda grid."""
    lam = np.asarray(lam, dtype=float)
    nlambda = len(lam)
    if mu_values is None:
        mu, base_weight = mu_grid(nmu)
    else:
        mu = np.asarray(mu_values, dtype=float)
        nmu = len(mu)
        if mu_weights is None:
            base_weight = np.ones_like(mu)
        else:
            base_weight = np.asarray(mu_weights, dtype=float)
            if base_weight.shape != mu.shape:
                raise ValueError("mu_weights must have the same shape as mu_values")
    spins = list(range(0, jmax + 1, 2))
    mat = np.empty((nlambda, nmu * len(spins)), dtype=float)
    nu = 0.5 * (d - 3)
    z_power = (1.0 / mu) ** (d / 2.0 - 3.0)
    col = 0
    for ell in spins:
        z2 = (mu[None, :] - 3.0 * lam[:, None]) / (mu[None, :] + lam[:, None])
        if np.any(z2 < 0.0):
            pvals = normalized_gegenbauer_even_from_z2(ell, nu, z2)
        else:
            pvals = normalized_gegenbauer(ell, nu, np.sqrt(z2))
        kernel = (
            ((mu[None, :] + lam[:, None]) ** (k / 2.0 - 1.0))
            * (2.0 * mu[None, :] + 3.0 * lam[:, None])
            / (mu[None, :] ** (1.5 * k))
            * pvals
        )
        weight = partial_wave_norm(ell, d) * base_weight * z_power
        mat[:, col : col + nmu] = kernel * weight[None, :]
        col += nmu
    return mat, lam, spins


def lambda_kernel(
    d: int,
    nlambda: int,
    nmu: int,
    jmax: int,
    k: int,
    lambda_min: float = 0.0,
    lambda_max: float = 1.0 / 3.0,
    lambda_grid: np.ndarray | None = None,
    mu_values: np.ndarray | None = None,
    mu_weights: np.ndarray | None = None,
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    """Build the fixed-a/lambda SDR kernel for even k=2,4,6,...

    In Tokareva notation a<0.  Here lambda=-a, so

        B_k(lambda) =
          (mu+lambda)^(k/2-1) (2 mu+3 lambda) / mu^(3k/2)
          P_J(sqrt((mu-3 lambda)/(mu+lambda))).
    """
    if lambda_grid is not None:
        return lambda_kernel_from_grid(
            d,
            np.asarray(lambda_grid, dtype=float),
            nmu,
            jmax,
            k,
            mu_values=mu_values,
            mu_weights=mu_weights,
        )
    if lambda_min == 0.0 and lambda_max == 1.0 / 3.0:
        lam = lambda_chebyshev_nodes(nlambda)
    else:
        i = np.arange(1, nlambda + 1, dtype=float)
        theta = (2.0 * i - 1.0) * math.pi / (2.0 * nlambda)
        lam = lambda_min + 0.5 * (lambda_max - lambda_min) * (1.0 - np.cos(theta))
    return lambda_kernel_from_grid(d, lam, nmu, jmax, k, mu_values=mu_values, mu_weights=mu_weights)


def null_l1_rows(nh: int, nq: int) -> tuple[np.ndarray, np.ndarray, list[tuple[float | None, float | None]]]:
    """Return variables and rows used to impose sum |q_j| <= cap.

    The LP variables are (h, q, q_abs).  q_abs variables have inequalities

        q_j - q_abs_j <= 0,   -q_j - q_abs_j <= 0.
    """
    nvars = nh + 2 * nq
    rows = []
    rhs = []
    for j in range(nq):
        row = np.zeros(nvars)
        row[nh + j] = 1.0
        row[nh + nq + j] = -1.0
        rows.append(row)
        rhs.append(0.0)

        row = np.zeros(nvars)
        row[nh + j] = -1.0
        row[nh + nq + j] = -1.0
        rows.append(row)
        rhs.append(0.0)
    bounds = [(None, None)] * (nh + nq) + [(0.0, None)] * nq
    return np.array(rows), np.array(rhs), bounds


def solve_line_k4null(
    *,
    d: int,
    nlambda2: int,
    nlambda4: int,
    nmu: int,
    jmax: int,
    side: str,
    slope: float,
    q_l1_cap: float | None,
    validate_nmu: int | None = None,
    validate_jmax: int | None = None,
    tol: float = 1e-9,
) -> dict:
    k2, lam2, _ = lambda_kernel(d, nlambda2, nmu, jmax, 2)
    k4, lam4, _ = lambda_kernel(d, nlambda4, nmu, jmax, 4)
    nh = nlambda2
    nq = nlambda4
    ncols = k2.shape[1]
    nvars = nh + nq if q_l1_cap is None else nh + 2 * nq

    combined_cols = np.vstack([k2, k4])
    col_scales = np.maximum(np.max(np.abs(combined_cols), axis=0), 1e-300)

    # Positivity: k2^T h + k4^T q >= 0.
    a_ub = np.zeros((ncols, nvars), dtype=float)
    a_ub[:, :nh] = -(k2 / col_scales[None, :]).T
    a_ub[:, nh : nh + nq] = -(k4 / col_scales[None, :]).T
    b_ub = np.zeros(ncols, dtype=float)

    bounds = [(None, None)] * nvars
    if q_l1_cap is not None:
        l1_a, l1_b, bounds = null_l1_rows(nh, nq)
        cap_row = np.zeros((1, nvars), dtype=float)
        cap_row[0, nh + nq : nh + 2 * nq] = 1.0
        a_ub = np.vstack([a_ub, l1_a, cap_row])
        b_ub = np.r_[b_ub, l1_b, q_l1_cap]

    # k=2 line normalization plus k=4 polynomial null conditions.
    a_eq = np.zeros((5, nvars), dtype=float)
    b_eq = np.zeros(5, dtype=float)
    if side == "lower":
        a_eq[0, :nh] = lam2
        b_eq[0] = 1.0
        a_eq[1, :nh] = 1.0
        b_eq[1] = -0.5 * slope
        objective = np.zeros(nvars)
        objective[:nh] = 1.0 / lam2
        intercept_sign = -1.0
    elif side == "upper":
        a_eq[0, :nh] = lam2
        b_eq[0] = -1.0
        a_eq[1, :nh] = 1.0
        b_eq[1] = 0.5 * slope
        objective = np.zeros(nvars)
        objective[:nh] = 1.0 / lam2
        intercept_sign = 1.0
    else:
        raise ValueError(side)

    a_eq[2, nh : nh + nq] = 1.0
    a_eq[3, nh : nh + nq] = lam4
    a_eq[4, nh : nh + nq] = lam4**2

    obj_scale = max(1.0, float(np.max(np.abs(objective))))
    res = linprog(
        objective / obj_scale,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=bounds,
        method="highs-ds",
        options={"primal_feasibility_tolerance": tol, "dual_feasibility_tolerance": tol},
    )
    rec = {
        "status": res.message,
        "d": d,
        "nlambda2": nlambda2,
        "nlambda4": nlambda4,
        "nmu": nmu,
        "jmax": jmax,
        "side": side,
        "slope": slope,
        "qL1Cap": q_l1_cap if q_l1_cap is not None else "none",
        "intercept": math.nan,
        "minPos": math.nan,
        "minPosScaled": math.nan,
        "eqResidualInf": math.nan,
        "hL1": math.nan,
        "hMax": math.nan,
        "qL1": math.nan,
        "qMax": math.nan,
        "activeColumns": math.nan,
        "validNmu": validate_nmu if validate_nmu is not None else nmu,
        "validJmax": validate_jmax if validate_jmax is not None else jmax,
        "validMinPos": math.nan,
        "validMinPosScaled": math.nan,
        "validActiveColumns": math.nan,
        "k2NullDimension": nlambda2 - 2,
        "k4NullDimension": max(0, nlambda4 - 3),
        "lambda2Min": float(np.min(lam2)),
        "lambda2Max": float(np.max(lam2)),
        "lambda4Min": float(np.min(lam4)),
        "lambda4Max": float(np.max(lam4)),
    }
    if not res.success:
        return rec

    h = res.x[:nh]
    q = res.x[nh : nh + nq]
    pos = k2.T @ h + k4.T @ q
    pos_scaled = pos / col_scales
    vnmu = validate_nmu if validate_nmu is not None else nmu
    vjmax = validate_jmax if validate_jmax is not None else jmax
    if vnmu == nmu and vjmax == jmax:
        valid_pos = pos
        valid_pos_scaled = pos_scaled
    else:
        k2v, _, _ = lambda_kernel(d, nlambda2, vnmu, vjmax, 2)
        k4v, _, _ = lambda_kernel(d, nlambda4, vnmu, vjmax, 4)
        valid_cols = np.vstack([k2v, k4v])
        valid_scales = np.maximum(np.max(np.abs(valid_cols), axis=0), 1e-300)
        valid_pos = k2v.T @ h + k4v.T @ q
        valid_pos_scaled = valid_pos / valid_scales
    rec.update(
        {
            "status": "ok",
            "intercept": float(intercept_sign * (objective @ res.x)),
            "minPos": float(np.min(pos)),
            "minPosScaled": float(np.min(pos_scaled)),
            "eqResidualInf": float(np.max(np.abs(a_eq @ res.x - b_eq))),
            "hL1": float(np.sum(np.abs(h))),
            "hMax": float(np.max(np.abs(h))),
            "qL1": float(np.sum(np.abs(q))),
            "qMax": float(np.max(np.abs(q))),
            "activeColumns": int(np.sum(pos_scaled < 1e-8)),
            "validMinPos": float(np.min(valid_pos)),
            "validMinPosScaled": float(np.min(valid_pos_scaled)),
            "validActiveColumns": int(np.sum(valid_pos_scaled < 1e-8)),
        }
    )
    return rec


def parse_caps(s: str) -> list[float | None]:
    out: list[float | None] = []
    for item in s.split(","):
        item = item.strip().lower()
        if not item:
            continue
        out.append(None if item in {"none", "inf", "infty"} else float(item))
    return out


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda2", type=int, nargs="+", default=[40, 60, 80])
    p.add_argument("--nmu", type=int, default=300)
    p.add_argument("--j-factor", type=float, default=2.4)
    p.add_argument("--jmax", type=int, default=None)
    p.add_argument("--n4-ratios", default="0,0.125,0.25")
    p.add_argument("--q-l1-caps", default="0,10,100,1000,none")
    p.add_argument("--validate-nmu", type=int, default=None)
    p.add_argument("--validate-j-factor", type=float, default=None)
    p.add_argument("--validate-jmax", type=int, default=None)
    p.add_argument("--lines", default="lower:-21,upper:3")
    p.add_argument("--output", default="lambda_sdr_chebyshev_grid_dual_k4null.csv")
    args = p.parse_args()

    line_specs = []
    for item in args.lines.split(","):
        side, slope = item.split(":")
        line_specs.append((side, float(slope)))

    caps = parse_caps(args.q_l1_caps)
    ratios = [float(x) for x in args.n4_ratios.split(",") if x.strip()]
    rows = []
    for nlambda2 in args.nlambda2:
        jmax = args.jmax if args.jmax is not None else int(round(args.j_factor * nlambda2))
        if jmax % 2:
            jmax += 1
        for ratio in ratios:
            nlambda4 = max(3, int(round(ratio * nlambda2)))
            if ratio == 0.0:
                nlambda4 = 3
            for cap in caps:
                if ratio == 0.0 and cap not in (0.0,):
                    continue
                for side, slope in line_specs:
                    print(
                        "solve",
                        f"D={args.d}",
                        f"N2={nlambda2}",
                        f"N4={nlambda4}",
                        f"Nmu={args.nmu}",
                        f"J={jmax}",
                        f"{side} slope={slope}",
                        f"qL1={cap}",
                        flush=True,
                    )
                    rec = solve_line_k4null(
                        d=args.d,
                        nlambda2=nlambda2,
                        nlambda4=nlambda4,
                        nmu=args.nmu,
                        jmax=jmax,
                        side=side,
                        slope=slope,
                        q_l1_cap=cap,
                        validate_nmu=args.validate_nmu,
                        validate_jmax=(
                            args.validate_jmax
                            if args.validate_jmax is not None
                            else (
                                int(round(args.validate_j_factor * nlambda2))
                                if args.validate_j_factor is not None
                                else None
                            )
                        ),
                    )
                    print(rec, flush=True)
                    rows.append(rec)

    out = OUT / args.output
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_combined_poly_active_boundary.py <==
#!/usr/bin/env python3
"""Active-set combined lambda-SDR scan with higher polynomiality sectors.

For fixed

    x = g2/(8 pi G),        y = g3/(8 pi G),

this solves the cheap combined equation

    lambda <K2> - lambda^2 y = 1 + 2 lambda x

and optional higher-k polynomiality constraints

    <K_k(lambda)> = polynomial in lambda of degree k/2,   k=4,6,8,...

The higher polynomial coefficients are free LP variables, so these sectors only
add null/polynomiality information.  This is the production-friendly version of
``lambda_sdr_combined_eq49_primal_poly.py``: it uses the same active-set column
generation routines as the Eq.49 boundary scans.
"""

from __future__ import annotations

import argparse
import csv
import math

import numpy as np

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_chebyshev_nodes,
    lambda_floor_power_angle_nodes,
    lambda_hybrid_angle_nodes,
    lambda_power_angle_nodes,
    lambda_threshold_angle_radau_nodes,
    lambda_threshold_angle_nodes,
    mu_grid,
    normalized_gegenbauer,
    normalized_gegenbauer_even_from_z2,
    partial_wave_norm,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel
from amplitude_difference_null_audit import (
    amplitude_difference_null_rows,
    full_amplitude_difference_rows,
    gravity_rational,
    pair_difference_kernel,
    parse_pairs,
)
from lambda_sdr_eq49_primal_poly import parse_floats, parse_ints, parse_nlambda_poly, polynomial_kernel
from lambda_sdr_primal_active_boundary import (
    equality_residuals,
    finite_slopes,
    optimize_y,
    phase_one,
    phase_feasibility_tolerance,
)


def append_extra_lambdas(base: np.ndarray | None, args: argparse.Namespace) -> np.ndarray | None:
    """Append explicit k=2 lambda rows to the requested base grid."""
    extras = parse_floats(args.lambda_extra)
    if not extras:
        return base
    extra = np.asarray(extras, dtype=float)
    if np.any(extra <= 0.0):
        raise ValueError("--lambda-extra entries must be positive")
    if base is None:
        i = np.arange(1, args.nlambda + 1, dtype=float)
        if abs(args.lambda_min) < 1e-14 and abs(args.lambda_max - 1.0 / 3.0) < 1e-14:
            base = lambda_chebyshev_nodes(args.nlambda)
        else:
            theta = (2.0 * i - 1.0) * math.pi / (2.0 * args.nlambda)
            base = args.lambda_min + 0.5 * (args.lambda_max - args.lambda_min) * (1.0 - np.cos(theta))
    vals = np.concatenate([np.asarray(base, dtype=float), extra])
    vals = np.unique(np.round(vals, 15))
    return np.sort(vals)


def append_o1_extra_lambdas(base: np.ndarray, args: argparse.Namespace) -> np.ndarray:
    """Append explicit lambda rows to the SDR row immediately above Eq.49."""
    extras = parse_floats(args.o1_lambda_extra)
    if not extras:
        return base
    extra = np.asarray(extras, dtype=float)
    if np.any(extra <= 0.0):
        raise ValueError("--o1-lambda-extra entries must be positive")
    if np.any(extra >= 0.5):
        raise ValueError("--o1-lambda-extra entries must obey lambda < 1/2 to avoid sigma=2 lambda samples")
    vals = np.concatenate([np.asarray(base, dtype=float), extra])
    vals = np.unique(np.round(vals, 15))
    return np.sort(vals)


def k2_lambda_grid(args: argparse.Namespace) -> np.ndarray | None:
    """Return an explicit k=2 lambda grid, or None for the legacy Chebyshev path."""
    if args.lambda_grid == "cheb":
        return append_extra_lambdas(None, args)
    if args.lambda_grid == "threshold-angle":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_threshold_angle_nodes(args.nlambda), args)
    if args.lambda_grid == "threshold-angle-radau":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_threshold_angle_radau_nodes(args.nlambda), args)
    if args.lambda_grid == "power-angle-125":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_power_angle_nodes(args.nlambda, 1.25), args)
    if args.lambda_grid == "power-angle-15":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_power_angle_nodes(args.nlambda, 1.5), args)
    if args.lambda_grid == "power-angle-2":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_power_angle_nodes(args.nlambda, 2.0), args)
    if args.lambda_grid in {
        "floor-power-angle-125-c1",
        "floor-power-angle-125-c05",
        "floor-power-angle-125-c025",
        "floor-power-angle-15-c1",
        "floor-power-angle-15-c05",
        "floor-power-angle-15-c025",
    }:
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        beta = 1.25 if "-125-" in args.lambda_grid else 1.5
        if args.lambda_grid.endswith("-c1"):
            c = 1.0
        elif args.lambda_grid.endswith("-c05"):
            c = 0.5
        elif args.lambda_grid.endswith("-c025"):
            c = 0.25
        else:
            raise ValueError(f"cannot parse lambda grid {args.lambda_grid!r}")
        return append_extra_lambdas(lambda_floor_power_angle_nodes(args.nlambda, jmax=args.jmax, d=args.d, beta=beta, c=c), args)
    if args.lambda_grid == "hybrid-angle":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError(f"{args.lambda_grid} grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_extra_lambdas(lambda_hybrid_angle_nodes(args.nlambda, beta=2.0, threshold_fraction=0.6), args)
    raise ValueError(f"unknown lambda grid {args.lambda_grid!r}")


def o1_lambda_grid(args: argparse.Namespace) -> np.ndarray:
    """Return the lambda grid for the O(1) SDR row above Eq.49."""
    if args.o1_grid == "cheb":
        if abs(args.lambda_min) < 1e-14 and abs(args.lambda_max - 1.0 / 3.0) < 1e-14:
            return append_o1_extra_lambdas(lambda_chebyshev_nodes(args.o1_nlambda), args)
        i = np.arange(1, args.o1_nlambda + 1, dtype=float)
        theta = (2.0 * i - 1.0) * math.pi / (2.0 * args.o1_nlambda)
        base = args.lambda_min + 0.5 * (args.lambda_max - args.lambda_min) * (1.0 - np.cos(theta))
        return append_o1_extra_lambdas(base, args)
    if args.o1_grid == "threshold-angle":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError("threshold-angle O(1) grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_o1_extra_lambdas(lambda_threshold_angle_nodes(args.o1_nlambda), args)
    if args.o1_grid == "threshold-angle-radau":
        if abs(args.lambda_min) > 1e-14 or abs(args.lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError("threshold-angle-radau O(1) grid currently assumes lambda_min=0 and lambda_max=1/3")
        return append_o1_extra_lambdas(lambda_threshold_angle_radau_nodes(args.o1_nlambda), args)
    raise ValueError(f"unknown O(1) grid {args.o1_grid!r}")


def amplitude_difference_lambda_grid(nlambda: int, grid: str) -> np.ndarray:
    """Return a lambda grid for amplitude-level Eq. (4) difference rows."""
    if grid == "cheb":
        return lambda_chebyshev_nodes(nlambda)
    if grid == "threshold-angle":
        return lambda_threshold_angle_nodes(nlambda)
    if grid == "threshold-angle-radau":
        return lambda_threshold_angle_radau_nodes(nlambda)
    raise ValueError(f"unknown amplitude-difference grid {grid!r}")


def ampdiff_lambda_grid(args: argparse.Namespace) -> np.ndarray:
    """Return the lambda grid used by old homogeneous amplitude-difference rows."""
    return amplitude_difference_lambda_grid(args.ampdiff_nlambda, args.ampdiff_grid)


def fullampdiff_lambda_grid(args: argparse.Namespace) -> np.ndarray:
    """Return the lambda grid used by corrected full amplitude-difference rows."""
    lam = amplitude_difference_lambda_grid(args.fullampdiff_nlambda, args.fullampdiff_grid)
    lam_min = float(getattr(args, "fullampdiff_lambda_min", 0.0))
    lam_max = float(getattr(args, "fullampdiff_lambda_max", 1.0 / 3.0))
    if lam_min > 0.0 or lam_max < 1.0 / 3.0:
        lam = lam[(lam >= lam_min) & (lam <= lam_max)]
        if lam.size < 2:
            raise ValueError(
                "--fullampdiff-lambda-min/max filtered the full-amplitude-difference grid "
                "to fewer than two lambda points"
            )
    return lam


def o1_kernel_from_grid(
    d: int,
    lam: np.ndarray,
    nmu: int,
    jmax: int,
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    """Kernel for the O(1) SDR row immediately above Eq.49.

    The row contains two Gegenbauer structures and is therefore not one of the
    fixed-a B_k kernels used by ``lambda_kernel``.  The formula implemented here
    is the bracket on the right-hand side of the row immediately above Eq.49 in
    ``Closed_string_loop.pdf``.
    """
    lam = np.asarray(lam, dtype=float)
    mu, base_weight = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    mat = np.empty((len(lam), nmu * len(spins)), dtype=float)
    nu = 0.5 * (d - 3)
    mu_row = mu[None, :]
    lam_col = lam[:, None]
    x_left = -1.0 + 2.0 * lam_col / mu_row
    z2_right = (mu_row - 3.0 * lam_col) / (mu_row + lam_col)
    pref = (mu_row ** (1.0 - 0.5 * d)) / (mu_row + lam_col)
    left_factor = ((lam_col - 2.0 * mu_row) * mu_row) / (2.0 * lam_col - mu_row)
    right_factor = 3.0 * lam_col + 2.0 * mu_row

    col = 0
    for ell in spins:
        p_left = normalized_gegenbauer(ell, nu, x_left)
        if np.any(z2_right < 0.0):
            p_right = normalized_gegenbauer_even_from_z2(ell, nu, z2_right)
        else:
            p_right = normalized_gegenbauer(ell, nu, np.sqrt(z2_right))
        kernel = pref * (left_factor * p_left - right_factor * p_right)
        weight = partial_wave_norm(ell, d) * base_weight
        mat[:, col : col + nmu] = kernel * weight[None, :]
        col += nmu
    return mat, lam, spins


def polynomial_null_projector(lam: np.ndarray, powers: list[int]) -> np.ndarray:
    """Rows spanning the finite-grid null space orthogonal to a polynomial span."""
    lam = np.asarray(lam, dtype=float)
    if not powers:
        return np.eye(len(lam))
    basis = np.column_stack([(3.0 * lam) ** power for power in powers])
    u, s, _ = np.linalg.svd(basis, full_matrices=True)
    tol = max(basis.shape) * np.finfo(float).eps * (float(s[0]) if s.size else 1.0)
    rank = int(np.sum(s > tol))
    return u[:, rank:].T


def build_problem(args: argparse.Namespace, x: float) -> dict:
    explicit_lambda_grid = k2_lambda_grid(args)
    k2, lam, _ = lambda_kernel(
        args.d,
        args.nlambda,
        args.nmu,
        args.jmax,
        2,
        lambda_min=args.lambda_min,
        lambda_max=args.lambda_max,
        lambda_grid=explicit_lambda_grid,
    )
    nlambda_k2 = len(lam)
    blocks = [lam[:, None] * k2]
    rhs_parts = [1.0 + 2.0 * lam * x]

    poly_ks = parse_ints(args.poly_ks)
    nlambda_poly = parse_nlambda_poly(args.nlambda_poly, poly_ks)
    sectors: list[tuple[int, np.ndarray, int, int]] = []
    projected_poly_rows: list[tuple[int, int]] = []
    poly_row_count = 0
    for k in poly_ks:
        if k < 4 or k % 2:
            raise ValueError("polynomiality sectors must be even k>=4")
        mat, lamk, _ = polynomial_kernel(
            args.d,
            nlambda_poly[k],
            args.nmu,
            args.jmax,
            k,
            args.poly_master,
            args.lambda_min,
            args.lambda_max,
        )
        degree = k // 2
        if args.poly_row_mode == "free-coeff":
            sectors.append((k, lamk, degree, nlambda_poly[k]))
            blocks.append(mat)
            rhs_parts.append(np.zeros(nlambda_poly[k]))
            poly_row_count += nlambda_poly[k]
        elif args.poly_row_mode == "projected-complement":
            projector = polynomial_null_projector(lamk, list(range(degree + 1)))
            block = projector @ mat
            projected_poly_rows.append((k, block.shape[0]))
            if block.shape[0]:
                blocks.append(block)
                rhs_parts.append(np.zeros(block.shape[0]))
            poly_row_count += block.shape[0]
        else:
            raise ValueError(f"unknown poly row mode {args.poly_row_mode!r}")

    o1_powers: list[int] = []
    o1_y_coeff: np.ndarray | None = None
    o1_strict_rows = 0
    if args.o1_nlambda > 0:
        if args.o1_degree < args.o1_free_min_power:
            raise ValueError("--o1-degree must be at least --o1-free-min-power when --o1-nlambda > 0")
        o1_lam = o1_lambda_grid(args)
        mat0, o1_lam, _ = o1_kernel_from_grid(args.d, o1_lam, args.nmu, args.jmax)
        o1_powers = list(range(args.o1_free_min_power, args.o1_degree + 1))
        projector = polynomial_null_projector(o1_lam, o1_powers)
        o1_strict_rows = projector.shape[0]
        if o1_strict_rows:
            blocks.append(projector @ mat0)
            rhs_parts.append(projector @ (-4.0 * o1_lam - 6.0 * x * o1_lam**2))
            o1_y_coeff = projector @ (2.0 * o1_lam**3)

    ampdiff_meta = {
        "ampDiffNlambda": 0,
        "ampDiffGrid": "none",
        "ampDiffPairs": 0,
        "ampDiffStrictRows": 0,
        "ampDiffRank": 0,
        "ampDiffMatrixConvention": "none",
        "ampDiffSingularMax": math.nan,
        "ampDiffSingularMin": math.nan,
    }
    if args.ampdiff_nlambda > 0:
        ampdiff_lam = ampdiff_lambda_grid(args)
        pairs = parse_pairs(args.ampdiff_pairs)
        ampdiff_rows, ampdiff_meta = amplitude_difference_null_rows(
            args.d,
            ampdiff_lam,
            pairs,
            args.nmu,
            args.jmax,
            matrix_convention=args.ampdiff_matrix_convention,
        )
        if ampdiff_rows.shape[0]:
            blocks.append(ampdiff_rows)
            rhs_parts.append(np.zeros(ampdiff_rows.shape[0]))
        ampdiff_meta = {**ampdiff_meta, "ampDiffGrid": args.ampdiff_grid}

    fullampdiff_meta = {
        "fullAmpDiffNlambda": 0,
        "fullAmpDiffGrid": "none",
        "fullAmpDiffPairs": 0,
        "fullAmpDiffStrictRows": 0,
        "fullAmpDiffRank": 0,
        "fullAmpDiffMatrixConvention": "none",
        "fullAmpDiffIrSign": math.nan,
        "fullAmpDiffSingularMax": math.nan,
        "fullAmpDiffSingularMin": math.nan,
        "fullAmpDiffKgCoeffMax": 0.0,
    }
    if args.fullampdiff_nlambda > 0:
        fullampdiff_lam = fullampdiff_lambda_grid(args)
        pairs = parse_pairs(args.fullampdiff_pairs)
        fullampdiff_rows, fullampdiff_kg_coeff, fullampdiff_meta = full_amplitude_difference_rows(
            args.d,
            fullampdiff_lam,
            pairs,
            args.nmu,
            args.jmax,
            matrix_convention=args.fullampdiff_matrix_convention,
            ir_sign=args.fullampdiff_ir_sign,
        )
        if fullampdiff_rows.shape[0]:
            blocks.append(fullampdiff_rows)
            rhs_parts.append(-fullampdiff_kg_coeff)
        fullampdiff_meta = {**fullampdiff_meta, "fullAmpDiffGrid": args.fullampdiff_grid}

    raw_cols = np.vstack(blocks)
    rhs = np.concatenate(rhs_parts)

    nfree = 1 + sum(degree + 1 for _, _, degree, _ in sectors)
    free = np.zeros((raw_cols.shape[0], nfree))
    free[:nlambda_k2, 0] = -(lam**2) * args.y_scale

    row0 = nlambda_k2
    offset = 1
    for _, lamk, degree, nk in sectors:
        rows = slice(row0, row0 + nk)
        for power in range(degree + 1):
            free[rows, offset + power] = -(lamk**power) * args.poly_scale
        offset += degree + 1
        row0 += nk
    row0 = nlambda_k2 + poly_row_count
    if o1_y_coeff is not None:
        rows = slice(row0, row0 + len(o1_y_coeff))
        free[rows, 0] = o1_y_coeff * args.y_scale
        row0 += len(o1_y_coeff)

    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]
    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(raw_cols.shape[0]),
        ]
    )
    return {
        "cols": cols_scaled / row_scales[:, None],
        "free": free / row_scales[:, None],
        "rhs": rhs / row_scales,
        "rowScales": row_scales,
        "colScales": col_scales,
        "lambda": lam,
        "lambdaGrid": args.lambda_grid,
        "lambdaExtra": args.lambda_extra if args.lambda_extra.strip() else "none",
        "nlambdaBase": args.nlambda,
        "nlambdaActual": nlambda_k2,
        "lambdaMaxActual": float(np.max(lam)) if len(lam) else math.nan,
        "polyKs": ",".join(str(k) for k in poly_ks),
        "nlambdaPoly": ",".join(str(nlambda_poly[k]) for k in poly_ks),
        "polyMaster": args.poly_master if args.poly_master > 0 else "none",
        "polyRowMode": args.poly_row_mode if poly_ks else "none",
        "polyProjectedRows": ",".join(f"K{k}:{n}" for k, n in projected_poly_rows) if projected_poly_rows else "none",
        "o1Nlambda": args.o1_nlambda,
        "o1Grid": args.o1_grid if args.o1_nlambda > 0 else "none",
        "o1LambdaExtra": args.o1_lambda_extra if args.o1_lambda_extra.strip() else "none",
        "o1NlambdaActual": len(o1_lam) if args.o1_nlambda > 0 else 0,
        "o1LambdaMaxActual": float(np.max(o1_lam)) if args.o1_nlambda > 0 and len(o1_lam) else math.nan,
        "o1Degree": args.o1_degree if args.o1_nlambda > 0 else "none",
        "o1FreeMinPower": args.o1_free_min_power if args.o1_nlambda > 0 else "none",
        "o1StrictRows": o1_strict_rows,
        "ampDiffNlambda": ampdiff_meta["ampDiffNlambda"],
        "ampDiffGrid": ampdiff_meta["ampDiffGrid"],
        "ampDiffPairs": ampdiff_meta["ampDiffPairs"],
        "ampDiffStrictRows": ampdiff_meta["ampDiffStrictRows"],
        "ampDiffRank": ampdiff_meta["ampDiffRank"],
        "ampDiffMatrixConvention": ampdiff_meta["ampDiffMatrixConvention"],
        "ampDiffSingularMax": ampdiff_meta["ampDiffSingularMax"],
        "ampDiffSingularMin": ampdiff_meta["ampDiffSingularMin"],
        "fullAmpDiffNlambda": fullampdiff_meta["fullAmpDiffNlambda"],
        "fullAmpDiffGrid": fullampdiff_meta["fullAmpDiffGrid"],
        "fullAmpDiffPairs": fullampdiff_meta["fullAmpDiffPairs"],
        "fullAmpDiffStrictRows": fullampdiff_meta["fullAmpDiffStrictRows"],
        "fullAmpDiffRank": fullampdiff_meta["fullAmpDiffRank"],
        "fullAmpDiffMatrixConvention": fullampdiff_meta["fullAmpDiffMatrixConvention"],
        "fullAmpDiffIrSign": fullampdiff_meta["fullAmpDiffIrSign"],
        "fullAmpDiffSingularMax": fullampdiff_meta["fullAmpDiffSingularMax"],
        "fullAmpDiffSingularMin": fullampdiff_meta["fullAmpDiffSingularMin"],
        "fullAmpDiffKgCoeffMax": fullampdiff_meta["fullAmpDiffKgCoeffMax"],
        "polyFreeCount": nfree - 1,
        "rawRows": raw_cols.shape[0],
        "totalColumns": raw_cols.shape[1],
    }


def poly_lp_bound(args: argparse.Namespace) -> float:
    """Return the bound on scaled polynomial LP variables, or <=0 for free."""
    if args.poly_bound <= 0:
        return -1.0
    return args.poly_bound / args.poly_scale


def offgrid_fullampdiff_diagnostics(
    args: argparse.Namespace,
    data: dict,
    selected: np.ndarray,
    xvars: np.ndarray,
) -> dict:
    """Validate full amplitude-difference lambda-independence off grid.

    For each pair A-B this reconstructs

        U_{A-B}(lambda).rho + ir_sign/2 (R_A(lambda)-R_B(lambda)),

    on a dense lambda grid and subtracts the best constant for that pair.
    The remaining deviation is the sampled off-grid lambda-dependence.
    """
    if args.offgrid_fullampdiff_nlambda <= 0:
        return {
            "offGridFullAmpDiffNlambda": 0,
            "offGridFullAmpDiffGrid": "none",
            "offGridFullAmpDiffPairs": 0,
            "offGridFullAmpDiffTrainLambdaMin": math.nan,
            "offGridFullAmpDiffTrainLambdaMax": math.nan,
            "offGridFullAmpDiffMaxAbsR": math.nan,
            "offGridFullAmpDiffRmsR": math.nan,
            "offGridFullAmpDiffRelMaxAbsR": math.nan,
            "offGridFullAmpDiffRelRmsR": math.nan,
            "offGridFullAmpDiffPairAtMaxAbsR": math.nan,
            "offGridFullAmpDiffLambdaAtMaxAbsR": math.nan,
            "offGridFullAmpDiffTrainSpanMaxAbsR": math.nan,
            "offGridFullAmpDiffTrainSpanRmsR": math.nan,
            "offGridFullAmpDiffTrainSpanRelMaxAbsR": math.nan,
            "offGridFullAmpDiffTrainSpanRelRmsR": math.nan,
            "offGridFullAmpDiffTrainSpanPairAtMaxAbsR": math.nan,
            "offGridFullAmpDiffTrainSpanLambdaAtMaxAbsR": math.nan,
        }

    lam = amplitude_difference_lambda_grid(args.offgrid_fullampdiff_nlambda, args.offgrid_fullampdiff_grid)
    train_lam = fullampdiff_lambda_grid(args) if args.fullampdiff_nlambda > 0 else np.array([], dtype=float)
    pair_spec = args.offgrid_fullampdiff_pairs.strip() or args.fullampdiff_pairs
    pairs = parse_pairs(pair_spec)
    matrix_convention = args.offgrid_fullampdiff_matrix_convention or args.fullampdiff_matrix_convention
    ir_sign = args.offgrid_fullampdiff_ir_sign if args.offgrid_fullampdiff_ir_sign is not None else args.fullampdiff_ir_sign
    kernel, _, _ = pair_difference_kernel(
        args.d,
        lam,
        pairs,
        args.nmu,
        args.jmax,
        matrix_convention=matrix_convention,
    )
    nselected = len(selected)
    rho = xvars[:nselected] / data["colScales"][selected]
    values = kernel[:, selected] @ rho
    for pair_index, (x_a, y_a, x_b, y_b) in enumerate(pairs):
        rows = slice(pair_index * len(lam), (pair_index + 1) * len(lam))
        values[rows] += ir_sign * 0.5 * (
            gravity_rational(x_a, y_a, lam) - gravity_rational(x_b, y_b, lam)
        )

    residual = np.empty_like(values)
    centers = []
    scales = []
    for pair_index in range(len(pairs)):
        rows = slice(pair_index * len(lam), (pair_index + 1) * len(lam))
        center = float(np.mean(values[rows]))
        centers.append(center)
        residual[rows] = values[rows] - center
        scales.append(float(np.max(np.abs(values[rows]))))

    abs_residual = np.abs(residual)
    i_abs = int(np.argmax(abs_residual))
    pair_at_max = i_abs // len(lam)
    lambda_at_max = lam[i_abs % len(lam)]
    max_abs = float(abs_residual[i_abs])
    rms = float(np.sqrt(np.mean(residual * residual)))
    scale = max(float(np.max(np.abs(values))), 1e-300)

    train_mask = (
        (lam >= float(np.min(train_lam))) & (lam <= float(np.max(train_lam)))
        if train_lam.size
        else np.zeros(len(lam), dtype=bool)
    )
    if np.any(train_mask):
        span_values = []
        span_residuals = []
        span_lambdas = []
        span_pairs = []
        for pair_index in range(len(pairs)):
            rows = slice(pair_index * len(lam), (pair_index + 1) * len(lam))
            pair_values = values[rows][train_mask]
            pair_lam = lam[train_mask]
            pair_residual = pair_values - float(np.mean(pair_values))
            span_values.append(pair_values)
            span_residuals.append(pair_residual)
            span_lambdas.append(pair_lam)
            span_pairs.append(np.full(pair_residual.shape, pair_index, dtype=int))
        span_values_all = np.concatenate(span_values)
        span_residual_all = np.concatenate(span_residuals)
        span_lam_all = np.concatenate(span_lambdas)
        span_pair_all = np.concatenate(span_pairs)
        span_abs = np.abs(span_residual_all)
        i_span = int(np.argmax(span_abs))
        span_scale = max(float(np.max(np.abs(span_values_all))), 1e-300)
        span_max_abs = float(span_abs[i_span])
        span_rms = float(np.sqrt(np.mean(span_residual_all * span_residual_all)))
        span_rel_max = float(span_max_abs / span_scale)
        span_rel_rms = float(span_rms / span_scale)
        span_pair_at_max = int(span_pair_all[i_span])
        span_lambda_at_max = float(span_lam_all[i_span])
    else:
        span_max_abs = span_rms = span_rel_max = span_rel_rms = math.nan
        span_pair_at_max = math.nan
        span_lambda_at_max = math.nan

    return {
        "offGridFullAmpDiffNlambda": int(len(lam)),
        "offGridFullAmpDiffGrid": args.offgrid_fullampdiff_grid,
        "offGridFullAmpDiffPairs": int(len(pairs)),
        "offGridFullAmpDiffTrainLambdaMin": float(np.min(train_lam)) if train_lam.size else math.nan,
        "offGridFullAmpDiffTrainLambdaMax": float(np.max(train_lam)) if train_lam.size else math.nan,
        "offGridFullAmpDiffMatrixConvention": matrix_convention,
        "offGridFullAmpDiffIrSign": ir_sign,
        "offGridFullAmpDiffMaxAbsR": max_abs,
        "offGridFullAmpDiffRmsR": rms,
        "offGridFullAmpDiffRelMaxAbsR": float(max_abs / scale),
        "offGridFullAmpDiffRelRmsR": float(rms / scale),
        "offGridFullAmpDiffPairAtMaxAbsR": int(pair_at_max),
        "offGridFullAmpDiffLambdaAtMaxAbsR": float(lambda_at_max),
        "offGridFullAmpDiffTrainSpanMaxAbsR": span_max_abs,
        "offGridFullAmpDiffTrainSpanRmsR": span_rms,
        "offGridFullAmpDiffTrainSpanRelMaxAbsR": span_rel_max,
        "offGridFullAmpDiffTrainSpanRelRmsR": span_rel_rms,
        "offGridFullAmpDiffTrainSpanPairAtMaxAbsR": span_pair_at_max,
        "offGridFullAmpDiffTrainSpanLambdaAtMaxAbsR": span_lambda_at_max,
        "offGridFullAmpDiffValueMaxAbs": scale,
        "offGridFullAmpDiffPairValueMaxAbs": ",".join(f"{v:.12g}" for v in scales),
        "offGridFullAmpDiffPairCenters": ",".join(f"{v:.12g}" for v in centers),
    }


def offgrid_polynomiality_diagnostics(
    args: argparse.Namespace,
    data: dict,
    selected: np.ndarray,
    xvars: np.ndarray,
) -> dict:
    """Validate K4/K6/K8 polynomiality off the training nodes.

    For each requested K_k sector this evaluates F_k(lambda)=K_k(lambda).rho
    on a dense lambda grid and subtracts the least-squares polynomial of degree
    k/2.  The residual is a sampled measure of non-polynomiality between rows.
    """
    poly_ks = parse_ints(args.offgrid_poly_ks or args.poly_ks)
    if not poly_ks or args.offgrid_poly_nlambda <= 0:
        return {"offGridPolyNlambda": 0, "offGridPolyGrid": "none"}

    lam = amplitude_difference_lambda_grid(args.offgrid_poly_nlambda, args.offgrid_poly_grid)
    nselected = len(selected)
    rho = xvars[:nselected] / data["colScales"][selected]
    out: dict[str, float | int | str] = {
        "offGridPolyNlambda": int(len(lam)),
        "offGridPolyGrid": args.offgrid_poly_grid,
    }
    for k in poly_ks:
        mat, _, _ = lambda_kernel(
            args.d,
            len(lam),
            args.nmu,
            args.jmax,
            k,
            lambda_grid=lam,
        )
        values = mat[:, selected] @ rho
        degree = k // 2
        vandermonde = np.column_stack([lam**power for power in range(degree + 1)])
        coeffs, *_ = np.linalg.lstsq(vandermonde, values, rcond=None)
        residual = values - vandermonde @ coeffs
        abs_residual = np.abs(residual)
        i_abs = int(np.argmax(abs_residual))
        residual_max = float(abs_residual[i_abs])
        residual_rms = float(np.sqrt(np.mean(residual * residual)))
        value_max = float(np.max(np.abs(values)))
        scale = max(value_max, 1e-300)
        out[f"offGridK{k}PolyResidualMaxAbs"] = residual_max
        out[f"offGridK{k}PolyResidualRms"] = residual_rms
        out[f"offGridK{k}PolyValueMaxAbs"] = value_max
        out[f"offGridK{k}PolyResidualRelMaxAbs"] = float(residual_max / scale)
        out[f"offGridK{k}PolyResidualRelRms"] = float(residual_rms / scale)
        out[f"offGridK{k}PolyLambdaAtMaxAbs"] = float(lam[i_abs])
    return out


def solution_diagnostics(args: argparse.Namespace, data: dict, selected: np.ndarray, xvars: np.ndarray) -> dict:
    eq_scaled, eq_raw = equality_residuals(data, selected, xvars)
    y_lp = float(xvars[len(selected)])
    poly_vars = xvars[len(selected) + 1 :]
    poly_coeffs = poly_vars * args.poly_scale
    poly_max = float(np.max(np.abs(poly_coeffs))) if poly_coeffs.size else 0.0
    if args.poly_bound > 0 and poly_coeffs.size:
        hit_poly = bool(poly_max >= 0.99 * args.poly_bound)
    else:
        hit_poly = False
    out = {
        "eqResidualInfScaled": eq_scaled,
        "eqResidualInfRaw": eq_raw,
        "yLpAbs": abs(y_lp),
        "hitYBound": bool(abs(y_lp) >= 0.99 * (args.y_bound / args.y_scale)),
        "polyCoeffMax": poly_max,
        "hitPolyBound": hit_poly,
    }
    out.update(offgrid_polynomiality_diagnostics(args, data, selected, xvars))
    out.update(offgrid_fullampdiff_diagnostics(args, data, selected, xvars))
    return out


def solve_slice(
    args: argparse.Namespace,
    x: float,
    objective: str,
    seed: np.ndarray,
    seed_ok: bool,
) -> tuple[dict, np.ndarray, bool]:
    data = build_problem(args, x)
    reused_seed = seed.size > 0 and seed_ok
    free_bound = poly_lp_bound(args)
    if not reused_seed:
        seed, phase_obj, phase_iter, phase_status = phase_one(
            data,
            y_scale=args.y_scale,
            y_bound=args.y_bound,
            g_bound=free_bound,
            batch=args.batch,
            max_iter=args.max_iter,
            tol=args.tol,
        )
    else:
        phase_obj, phase_iter, phase_status = 0.0, 0, "reused"

    rec = {
        "status": "phase-I infeasible",
        "phaseStatus": phase_status,
        "d": args.d,
        "nlambda": args.nlambda,
        "lambdaGrid": data["lambdaGrid"],
        "lambdaExtra": data["lambdaExtra"],
        "nlambdaBase": data["nlambdaBase"],
        "nlambdaActual": data["nlambdaActual"],
        "lambdaMaxActual": data["lambdaMaxActual"],
        "polyKs": data["polyKs"],
        "nlambdaPoly": data["nlambdaPoly"],
        "polyMaster": data["polyMaster"],
        "polyRowMode": data["polyRowMode"],
        "polyProjectedRows": data["polyProjectedRows"],
        "o1Nlambda": data["o1Nlambda"],
        "o1Grid": data["o1Grid"],
        "o1LambdaExtra": data["o1LambdaExtra"],
        "o1NlambdaActual": data["o1NlambdaActual"],
        "o1LambdaMaxActual": data["o1LambdaMaxActual"],
        "o1Degree": data["o1Degree"],
        "o1FreeMinPower": data["o1FreeMinPower"],
        "o1StrictRows": data["o1StrictRows"],
        "ampDiffNlambda": data["ampDiffNlambda"],
        "ampDiffGrid": data["ampDiffGrid"],
        "ampDiffPairs": data["ampDiffPairs"],
        "ampDiffStrictRows": data["ampDiffStrictRows"],
        "ampDiffRank": data["ampDiffRank"],
        "ampDiffMatrixConvention": data["ampDiffMatrixConvention"],
        "ampDiffSingularMax": data["ampDiffSingularMax"],
        "ampDiffSingularMin": data["ampDiffSingularMin"],
        "fullAmpDiffNlambda": data["fullAmpDiffNlambda"],
        "fullAmpDiffGrid": data["fullAmpDiffGrid"],
        "fullAmpDiffPairs": data["fullAmpDiffPairs"],
        "fullAmpDiffStrictRows": data["fullAmpDiffStrictRows"],
        "fullAmpDiffRank": data["fullAmpDiffRank"],
        "fullAmpDiffMatrixConvention": data["fullAmpDiffMatrixConvention"],
        "fullAmpDiffIrSign": data["fullAmpDiffIrSign"],
        "fullAmpDiffSingularMax": data["fullAmpDiffSingularMax"],
        "fullAmpDiffSingularMin": data["fullAmpDiffSingularMin"],
        "fullAmpDiffKgCoeffMax": data["fullAmpDiffKgCoeffMax"],
        "polyFreeCount": data["polyFreeCount"],
        "rawRows": data["rawRows"],
        "totalColumns": data["totalColumns"],
        "nmu": args.nmu,
        "jmax": args.jmax,
        "x": x,
        "objective": objective,
        "y": math.nan,
        "selectedColumns": int(len(seed)),
        "phaseArtificialObjective": phase_obj,
        "phaseIterations": phase_iter,
        "objectiveIterations": 0,
        "minReducedCost": math.nan,
        "eqResidualInfScaled": math.nan,
        "eqResidualInfRaw": math.nan,
        "yLpAbs": math.nan,
        "hitYBound": False,
        "polyCoeffMax": math.nan,
        "hitPolyBound": False,
        "usedWarmStart": reused_seed,
        "retriedPhaseOne": False,
    }
    if phase_obj > phase_feasibility_tolerance(args.tol):
        return rec, seed, False

    res, selected, min_rc, opt_iter, status = optimize_y(
        data,
        seed,
        objective=objective,
        y_scale=args.y_scale,
        y_bound=args.y_bound,
        g_bound=free_bound,
        batch=args.batch,
        max_iter=args.max_iter,
        tol=args.tol,
    )

    if reused_seed and (res is None or not res.success or status != "ok"):
        retry_seed, retry_phase_obj, retry_phase_iter, retry_phase_status = phase_one(
            data,
            y_scale=args.y_scale,
            y_bound=args.y_bound,
            g_bound=free_bound,
            batch=args.batch,
            max_iter=args.max_iter,
            tol=args.tol,
        )
        rec.update(
            {
                "retriedPhaseOne": True,
                "phaseArtificialObjective": retry_phase_obj,
                "phaseIterations": retry_phase_iter,
                "phaseStatus": f"{phase_status}; retry={retry_phase_status}",
                "selectedColumns": int(len(retry_seed)),
            }
        )
        if retry_phase_obj > phase_feasibility_tolerance(args.tol):
            return rec, retry_seed, False
        res, selected, min_rc, opt_iter, status = optimize_y(
            data,
            retry_seed,
            objective=objective,
            y_scale=args.y_scale,
            y_bound=args.y_bound,
            g_bound=free_bound,
            batch=args.batch,
            max_iter=args.max_iter,
            tol=args.tol,
        )

    rec.update({"status": status, "objectiveIterations": opt_iter, "minReducedCost": min_rc})
    ok = res is not None and res.success and status == "ok"
    if ok:
        y = float(res.x[len(selected)] * args.y_scale)
        rec.update({"y": y, "selectedColumns": int(len(selected))})
        rec.update(solution_diagnostics(args, data, selected, res.x))
        if rec["eqResidualInfScaled"] > args.max_residual_scaled or rec["eqResidualInfRaw"] > args.max_residual_raw:
            rec.update(
                {
                    "status": "post-solve residual check failed",
                    "residualAcceptScaled": args.max_residual_scaled,
                    "residualAcceptRaw": args.max_residual_raw,
                }
            )
            ok = False
    return rec, selected, ok


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=80)
    p.add_argument("--lambda-min", type=float, default=0.0)
    p.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    p.add_argument(
        "--lambda-extra",
        default="",
        help="Comma-separated extra k=2 lambda rows appended to the base grid, e.g. '0.5,1,1.5,2'.",
    )
    p.add_argument(
        "--lambda-grid",
        choices=[
            "cheb",
            "threshold-angle",
            "threshold-angle-radau",
            "power-angle-125",
            "power-angle-15",
            "power-angle-2",
            "floor-power-angle-125-c1",
            "floor-power-angle-125-c05",
            "floor-power-angle-125-c025",
            "floor-power-angle-15-c1",
            "floor-power-angle-15-c05",
            "floor-power-angle-15-c025",
            "hybrid-angle",
        ],
        default="cheb",
    )
    p.add_argument("--poly-ks", default="")
    p.add_argument("--nlambda-poly", default="")
    p.add_argument("--poly-master", type=int, default=0)
    p.add_argument(
        "--poly-row-mode",
        choices=["free-coeff", "projected-complement"],
        default="free-coeff",
        help=(
            "free-coeff adds explicit polynomial coefficient variables; "
            "projected-complement imposes Q_perp^T K_k rho=0 on the chosen lambda grid."
        ),
    )
    p.add_argument("--o1-nlambda", type=int, default=0)
    p.add_argument("--o1-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--o1-lambda-extra",
        default="",
        help="Comma-separated extra lambda rows for the SDR row above Eq.49. Entries must satisfy lambda < 1/2.",
    )
    p.add_argument("--o1-degree", type=int, default=0)
    p.add_argument("--o1-free-min-power", type=int, default=4)
    p.add_argument("--ampdiff-nlambda", type=int, default=0)
    p.add_argument("--ampdiff-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--ampdiff-pairs",
        default="0.02,0.001,0.01,0.0005",
        help="semicolon-separated kinematic pairs xA,yA,xB,yB for Eq.4 amplitude-difference nulls",
    )
    p.add_argument("--ampdiff-matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument("--fullampdiff-nlambda", type=int, default=0)
    p.add_argument("--fullampdiff-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--fullampdiff-pairs",
        default="0.02,0.001,0.01,0.0005",
        help="semicolon-separated kinematic pairs X_A,Y_A,X_B,Y_B for corrected Eq.4 amplitude differences",
    )
    p.add_argument("--fullampdiff-matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument(
        "--fullampdiff-ir-sign",
        type=float,
        choices=[-1.0, 1.0],
        default=1.0,
        help="Sign multiplying the projected graviton rational term; +1 is the Eq.19/20 convention used in the note.",
    )
    p.add_argument("--nmu", type=int, default=600)
    p.add_argument("--jmax", type=int, default=192)
    p.add_argument("--x-grid", default="-16.0")
    p.add_argument("--objectives", default="min,max")
    p.add_argument("--batch", type=int, default=256)
    p.add_argument("--max-iter", type=int, default=260)
    p.add_argument("--tol", type=float, default=1e-8)
    p.add_argument("--y-scale", type=float, default=200.0)
    p.add_argument("--y-bound", type=float, default=1000.0)
    p.add_argument("--poly-scale", type=float, default=100.0)
    p.add_argument("--poly-bound", type=float, default=-1.0)
    p.add_argument("--g-bound", type=float, default=1e6)
    p.add_argument(
        "--max-residual-scaled",
        type=float,
        default=1e-6,
        help="Reject an otherwise successful row if the independently recomputed scaled equality residual exceeds this.",
    )
    p.add_argument(
        "--max-residual-raw",
        type=float,
        default=1e-5,
        help="Reject an otherwise successful row if the independently recomputed raw equality residual exceeds this.",
    )
    p.add_argument("--offgrid-fullampdiff-nlambda", type=int, default=0)
    p.add_argument(
        "--offgrid-fullampdiff-grid",
        choices=["cheb", "threshold-angle", "threshold-angle-radau"],
        default="threshold-angle",
    )
    p.add_argument(
        "--offgrid-fullampdiff-pairs",
        default="",
        help="Optional validation-only X_A,Y_A,X_B,Y_B pairs; defaults to --fullampdiff-pairs.",
    )
    p.add_argument(
        "--offgrid-fullampdiff-matrix-convention",
        choices=["", "lambda-kernel", "eq20"],
        default="",
        help="Optional validation-only amplitude matrix convention; defaults to --fullampdiff-matrix-convention.",
    )
    p.add_argument(
        "--offgrid-fullampdiff-ir-sign",
        type=float,
        choices=[-1.0, 1.0],
        default=None,
        help="Optional validation-only graviton rational sign; defaults to --fullampdiff-ir-sign.",
    )
    p.add_argument("--offgrid-poly-nlambda", type=int, default=0)
    p.add_argument(
        "--offgrid-poly-grid",
        choices=["cheb", "threshold-angle", "threshold-angle-radau"],
        default="threshold-angle",
    )
    p.add_argument(
        "--offgrid-poly-ks",
        default="",
        help="Optional validation-only K sectors, e.g. '4,6,8'; defaults to --poly-ks.",
    )
    p.add_argument("--output", default="lambda_sdr_combined_poly_active_boundary.csv")
    args = p.parse_args()

    rows = []
    xs = parse_floats(args.x_grid)
    objectives = [item.strip() for item in args.objectives.split(",") if item.strip()]
    selected_cache = {obj: np.zeros(0, dtype=int) for obj in objectives}
    cache_ok = {obj: False for obj in objectives}
    for x in xs:
        print(f"combined-poly active x={x} polyKs={args.poly_ks!r}", flush=True)
        for obj in objectives:
            rec, selected, ok = solve_slice(args, x, obj, selected_cache[obj], cache_ok[obj])
            selected_cache[obj] = selected
            cache_ok[obj] = ok
            print(rec, flush=True)
            rows.append(rec)

    by_obj = {obj: {r["x"]: r for r in rows if r["objective"] == obj} for obj in objectives}
    for obj in objectives:
        ys = [by_obj[obj].get(x, {}).get("y", math.nan) for x in xs]
        slopes = finite_slopes(xs, ys)
        for x, slope in zip(xs, slopes):
            if x in by_obj[obj]:
                by_obj[obj][x]["finiteDifferenceSlope"] = slope

    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    if "finiteDifferenceSlope" not in fields:
        fields.append("finiteDifferenceSlope")
    out = OUT / args.output
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_eq49_primal.py <==
#!/usr/bin/env python3
"""Primal lambda-SDR scan using the two separate Eq. 49 sum rules.

This is the corrected lambda-SDR primal experiment: instead of imposing only
the fixed-a combination

    sum K2 rho = 1/lambda + 2 x + lambda y,

we impose the two coefficient equations that follow from Eq. 49 of
Closed_string_loop.pdf, translated to our sign convention

    M_EFT = 8 pi G grav + g2 (s^2+t^2+u^2) + g3 s t u + ...

and normalized variables

    x = g2/(8 pi G),      y = g3/(8 pi G).

With X=-(st+su+tu), Y=-stu, Eq. 49 uses

    g_{1,0}^{note} = 2 g2,      g_{0,1}^{note} = -g3.

The positive-cone form used here is

    sum_p K_g2(lambda_i,p) rho_p = 1/lambda_i + x,
    sum_p K_g3(lambda_i,p) rho_p = y - 1/lambda_i^2,

or equivalently

    sum_p K_g3(lambda_i,p) rho_p - y = -1/lambda_i^2.

The kernels are Eq. 49 kernels with the sign convention chosen so that in the
G=0 limit they reproduce the standard g2 and g3 spectral representations.
Positive mu- and spin-dependent column rescalings are immaterial for the
positivity-only problem; the implementation uses the same positive quadrature
weights and partial-wave normalization as the other lambda-SDR scripts.
"""

from __future__ import annotations

import argparse
import csv
import math

import numpy as np
from scipy import sparse
from scipy.optimize import linprog
from scipy.special import gammaln

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    gegenbauer_even_and_odd_over_z_from_z2,
    lambda_chebyshev_nodes,
    mu_grid,
    normalized_gegenbauer_even_from_z2,
    normalized_gegenbauer,
    partial_wave_norm,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel


def lambda_nodes_interval(nlambda: int, lam_min: float, lam_max: float) -> np.ndarray:
    i = np.arange(1, nlambda + 1, dtype=float)
    theta = (2.0 * i - 1.0) * math.pi / (2.0 * nlambda)
    return lam_min + 0.5 * (lam_max - lam_min) * (1.0 - np.cos(theta))


def gegenbauer_c_at_one(ell: int, nu: float) -> float:
    if ell < 0:
        return 0.0
    return math.exp(gammaln(ell + 2.0 * nu) - gammaln(2.0 * nu) - gammaln(ell + 1))


def c_prev_over_cj_one(ell: int, nu: float, z: np.ndarray) -> np.ndarray:
    """Return C_{ell-1}^{nu+1}(z) / C_ell^nu(1)."""
    if ell <= 0:
        return np.zeros_like(z)
    ratio = gegenbauer_c_at_one(ell - 1, nu + 1.0) / gegenbauer_c_at_one(ell, nu)
    return ratio * normalized_gegenbauer(ell - 1, nu + 1.0, z)


def c_prev_over_z_over_cj_one_even(ell: int, nu: float, z2: np.ndarray) -> np.ndarray:
    """Return (C_{ell-1}^{nu+1}(z)/z)/C_ell^nu(1) for even ell."""
    if ell <= 0:
        return np.zeros_like(z2)
    _, odd_over_z = gegenbauer_even_and_odd_over_z_from_z2(ell, nu + 1.0, z2)
    return odd_over_z / gegenbauer_c_at_one(ell, nu)


def eq49_kernel(
    d: int,
    nlambda: int,
    nmu: int,
    jmax: int,
    lambda_min: float = 0.0,
    lambda_max: float = 1.0 / 3.0,
    lambda_grid: np.ndarray | None = None,
    mu_values: np.ndarray | None = None,
    mu_weights: np.ndarray | None = None,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, list[int]]:
    """Return K_g2, K_g3, lambda grid, spins.

    Column order is spin-major, then mu, as in the other scripts.
    """
    if d != 6:
        raise NotImplementedError(
            "The direct Eq.49 kernels in this file are validated only for d=6. "
            "Use the combined K2 pipeline for other dimensions, or rederive the "
            "Eq.49 prefactors before enabling this path."
        )
    if lambda_grid is not None:
        lam = np.asarray(lambda_grid, dtype=float)
        nlambda = len(lam)
    elif lambda_min == 0.0 and lambda_max == 1.0 / 3.0:
        lam = lambda_chebyshev_nodes(nlambda)
    else:
        lam = lambda_nodes_interval(nlambda, lambda_min, lambda_max)
    if mu_values is None:
        mu, base_weight = mu_grid(nmu)
    else:
        mu = np.asarray(mu_values, dtype=float)
        nmu = len(mu)
        if mu_weights is None:
            base_weight = np.ones_like(mu)
        else:
            base_weight = np.asarray(mu_weights, dtype=float)
            if base_weight.shape != mu.shape:
                raise ValueError("mu_weights must have the same shape as mu_values")
    spins = list(range(0, jmax + 1, 2))
    ncols = nmu * len(spins)
    kg2 = np.empty((nlambda, ncols), dtype=float)
    kg3 = np.empty((nlambda, ncols), dtype=float)
    nu = 0.5 * (d - 3)
    z_power = (1.0 / mu) ** (d / 2.0 - 3.0)

    la = lam[:, None]
    m = mu[None, :]
    z2 = (m - 3.0 * la) / (m + la)
    z = np.sqrt(np.maximum(z2, 0.0))
    pref = m ** (-2.0 - 0.5 * d)
    denom = (3.0 * la - m) * (la + m)

    col = 0
    for ell in spins:
        if np.any(z2 < 0.0):
            pj = normalized_gegenbauer_even_from_z2(ell, nu, z2)
        else:
            pj = normalized_gegenbauer(ell, nu, z)
        cprev_over_z = c_prev_over_z_over_cj_one_even(ell, nu, z2)
        deriv = -2.0 * (d - 3.0) * m * (3.0 * la + 2.0 * m) * cprev_over_z / ((la + m) ** 2)

        # Eq. 49 plus the overall minus sign in the angle-bracket definition.
        # These are the G=0 spectral kernels for our g2 and g3 convention.
        #
        # The extra positive m^2 factor accounts for the angle-bracket/measure
        # convention difference and puts the rows in the same matrix convention
        # as lambda_kernel.  With this convention,
        # 2 K_g2 + lambda K_g3 equals the old k=2 row.  It is not a separate
        # physical rho -> rho/sigma^2 conversion.
        kx = (m**2) * pref * (m * pj - 0.5 * la * deriv)
        ky = (m**2) * pref * (deriv + 3.0 * pj)

        weight = partial_wave_norm(ell, d) * base_weight * z_power
        kg2[:, col : col + nmu] = kx * weight[None, :]
        kg3[:, col : col + nmu] = ky * weight[None, :]
        col += nmu
    return kg2, kg3, lam, spins


def eq49_sigma2_by_column(nmu: int, spins: list[int]) -> np.ndarray:
    """Return sigma^2 for diagnostics only.

    Older scripts used this as if the code density were related to a physical
    density by rho_code = rho_note/sigma^2.  That interpretation is deprecated:
    the apparent sigma^2 factor is an angle-bracket/measure convention issue.
    Do not use this helper to convert physical rho caps.
    """
    mu, _ = mu_grid(nmu)
    return np.tile(mu**2, len(spins))


def build_rows(
    *,
    d: int,
    nlambda: int,
    nlambda4: int,
    nmu: int,
    jmax: int,
    x: float,
    y_scale: float,
    g_scale: float,
    scale_poles: bool,
    lambda_min: float,
    lambda_max: float,
) -> dict:
    kg2, kg3, lam, _ = eq49_kernel(d, nlambda, nmu, jmax, lambda_min, lambda_max)
    if scale_poles:
        # Direct Eq. 49 with the pole terms multiplied out:
        #
        #   lambda   Kg2.rho = 1 + lambda x,
        #   lambda^2 Kg3.rho - lambda^2 y = -1.
        #
        # This is algebraically equivalent to the unscaled equations, but it
        # avoids putting 1/lambda and 1/lambda^2 into the LP right-hand side.
        blocks = [lam[:, None] * kg2, (lam[:, None] ** 2) * kg3]
    else:
        blocks = [kg2, kg3]
    if nlambda4 > 0:
        k4, lam4, _ = lambda_kernel(d, nlambda4, nmu, jmax, 4, lambda_min=lambda_min, lambda_max=lambda_max)
        blocks.append(k4)
    else:
        lam4 = np.zeros(0)
    raw_cols = np.vstack(blocks)
    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]

    nrows = 2 * nlambda + nlambda4
    rhs = np.zeros(nrows)
    if scale_poles:
        rhs[:nlambda] = 1.0 + lam * x
        rhs[nlambda : 2 * nlambda] = -1.0
    else:
        rhs[:nlambda] = 1.0 / lam + x
        rhs[nlambda : 2 * nlambda] = -1.0 / (lam**2)

    nfree = 1 + (3 if nlambda4 > 0 else 0)
    free = np.zeros((nrows, nfree))
    free[nlambda : 2 * nlambda, 0] = -(lam**2) * y_scale if scale_poles else -y_scale
    if nlambda4 > 0:
        free[2 * nlambda :, 1] = -4.0 * g_scale
        free[2 * nlambda :, 2] = -2.0 * lam4 * g_scale
        free[2 * nlambda :, 3] = -(lam4**2) * g_scale

    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(nrows),
        ]
    )

    return {
        "cols": cols_scaled / row_scales[:, None],
        "free": free / row_scales[:, None],
        "rhs": rhs / row_scales,
        "rowScales": row_scales,
        "colScales": col_scales,
        "lambda": lam,
        "lambda4": lam4,
        "nlambda": nlambda,
        "nlambda4": nlambda4,
        "ncols": raw_cols.shape[1],
        "nfree": nfree,
        "scalePoles": scale_poles,
    }


def eq49_flatness_record(
    *,
    d: int,
    nlambda: int,
    nmu: int,
    jmax: int,
    lambda_min: float,
    lambda_max: float,
    data: dict,
    selected: np.ndarray,
    scaled_rho_vars: np.ndarray,
    x: float,
    y: float,
) -> dict:
    kg2, kg3, lam, _ = eq49_kernel(d, nlambda, nmu, jmax, lambda_min, lambda_max)
    rho = scaled_rho_vars / data["colScales"][selected]
    x_rec = kg2[:, selected] @ rho - 1.0 / lam
    y_rec = kg3[:, selected] @ rho + 1.0 / (lam**2)
    return {
        "eq49TrainXMin": float(np.min(x_rec)),
        "eq49TrainXMax": float(np.max(x_rec)),
        "eq49TrainXSpread": float(np.max(x_rec) - np.min(x_rec)),
        "eq49TrainXErrInf": float(np.max(np.abs(x_rec - x))),
        "eq49TrainXRmsErr": float(np.sqrt(np.mean((x_rec - x) ** 2))),
        "eq49TrainYMin": float(np.min(y_rec)),
        "eq49TrainYMax": float(np.max(y_rec)),
        "eq49TrainYSpread": float(np.max(y_rec) - np.min(y_rec)),
        "eq49TrainYErrInf": float(np.max(np.abs(y_rec - y))),
        "eq49TrainYRmsErr": float(np.sqrt(np.mean((y_rec - y) ** 2))),
    }


def make_restricted_matrix(data: dict, selected: np.ndarray, with_artificial: bool) -> sparse.csr_matrix:
    cols = data["cols"][:, selected]
    free = data["free"]
    if with_artificial:
        nrows = cols.shape[0]
        mat = np.column_stack([cols, free, np.eye(nrows), -np.eye(nrows)])
    else:
        mat = np.column_stack([cols, free])
    return sparse.csr_matrix(mat)


def equality_residuals(data: dict, selected: np.ndarray, xvars: np.ndarray) -> tuple[float, float]:
    scaled = make_restricted_matrix(data, selected, False) @ xvars - data["rhs"]
    raw = scaled * data["rowScales"]
    return float(np.max(np.abs(scaled))), float(np.max(np.abs(raw)))


def solve_restricted(
    data: dict,
    selected: np.ndarray,
    objective: str,
    y_scale: float,
    with_artificial: bool,
    y_bound: float,
    tol: float,
) -> linprog:
    nsel = len(selected)
    nrows = len(data["rhs"])
    nfree = data["free"].shape[1]
    nvars = nsel + nfree + (2 * nrows if with_artificial else 0)
    c = np.zeros(nvars)
    if with_artificial:
        c[nsel + nfree :] = 1.0
    else:
        c[nsel] = y_scale if objective == "min" else -y_scale
    bounds = [(0.0, None)] * nsel + [(-y_bound / y_scale, y_bound / y_scale)]
    bounds += [(None, None)] * (nfree - 1)
    if with_artificial:
        bounds += [(0.0, None)] * (2 * nrows)
    return linprog(
        c,
        A_eq=make_restricted_matrix(data, selected, with_artificial),
        b_eq=data["rhs"],
        bounds=bounds,
        method="highs-ds",
        options={"primal_feasibility_tolerance": tol, "dual_feasibility_tolerance": tol},
    )


def add_columns_by_reduced_cost(
    data: dict,
    selected: np.ndarray,
    marginals: np.ndarray,
    batch: int,
    tol: float,
) -> tuple[np.ndarray, float, int]:
    selected_mask = np.zeros(data["cols"].shape[1], dtype=bool)
    selected_mask[selected] = True
    reduced = -marginals @ data["cols"]
    reduced[selected_mask] = np.inf
    min_reduced = float(np.min(reduced))
    if min_reduced >= -tol:
        return selected, min_reduced, 0
    add = np.argsort(reduced)[:batch]
    add = add[np.isfinite(reduced[add]) & (reduced[add] < -tol)]
    new_selected = np.array(sorted(set(selected.tolist() + add.tolist())), dtype=int)
    return new_selected, min_reduced, int(len(add))


def phase_one(data: dict, args: argparse.Namespace) -> tuple[np.ndarray, float, int, str]:
    selected = np.zeros(0, dtype=int)
    last_obj = math.inf
    for it in range(args.max_iter):
        res = solve_restricted(data, selected, "min", args.y_scale, True, args.y_bound, args.tol)
        if not res.success:
            return selected, math.inf, it, res.message
        last_obj = float(res.fun)
        if last_obj < args.phase_tol:
            return selected, last_obj, it + 1, "ok"
        selected, min_rc, added = add_columns_by_reduced_cost(data, selected, res.eqlin.marginals, args.batch, args.tol)
        if added == 0:
            return selected, last_obj, it + 1, f"phase-I stalled minReduced={min_rc:g}"
    return selected, last_obj, args.max_iter, "phase-I max_iter"


def optimize_y(
    data: dict,
    selected: np.ndarray,
    objective: str,
    args: argparse.Namespace,
) -> tuple[linprog | None, np.ndarray, float, int, str]:
    min_rc = math.nan
    for it in range(args.max_iter):
        res = solve_restricted(data, selected, objective, args.y_scale, False, args.y_bound, args.tol)
        if not res.success:
            return None, selected, math.nan, it, res.message
        selected, min_rc, added = add_columns_by_reduced_cost(data, selected, res.eqlin.marginals, args.batch, args.tol)
        if added == 0:
            return res, selected, min_rc, it + 1, "ok"
    return res, selected, min_rc, args.max_iter, "objective max_iter"


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def solve_point(x: float, objective: str, args: argparse.Namespace) -> dict:
    print(f"eq49 x={x} objective={objective}", flush=True)
    data = build_rows(
        d=args.d,
        nlambda=args.nlambda,
        nlambda4=args.nlambda4,
        nmu=args.nmu,
        jmax=args.jmax,
        x=x,
        y_scale=args.y_scale,
        g_scale=args.g_scale,
        scale_poles=args.scale_poles,
        lambda_min=args.lambda_min,
        lambda_max=args.lambda_max,
    )
    if args.solver == "full":
        mat = np.column_stack([data["cols"], data["free"]])
        nvars = mat.shape[1]
        ncols = data["ncols"]
        nfree = data["nfree"]
        c = np.zeros(nvars)
        c[ncols] = args.y_scale if objective == "min" else -args.y_scale
        bounds = [(0.0, None)] * ncols
        bounds.append((-args.y_bound / args.y_scale, args.y_bound / args.y_scale))
        bounds += [(-args.g_bound / args.g_scale, args.g_bound / args.g_scale)] * (nfree - 1)
        res = linprog(
            c,
            A_eq=mat,
            b_eq=data["rhs"],
            bounds=bounds,
            method=args.lp_method,
            options={"primal_feasibility_tolerance": args.tol, "dual_feasibility_tolerance": args.tol},
        )
        if not res.success:
            return {
                "status": res.message,
                "phaseStatus": "not-used-full-lp",
                "x": x,
                "objective": objective,
                "y": math.nan,
                "selectedColumns": ncols,
                "phaseArtificialObjective": math.nan,
                "phaseIterations": 0,
                "objectiveIterations": 0,
                "minReducedCost": math.nan,
                "eqResidualInfScaled": math.nan,
                "eqResidualInfRaw": math.nan,
            }
        y = float(res.x[ncols] * args.y_scale)
        scaled = mat @ res.x - data["rhs"]
        eq_resid = float(np.max(np.abs(scaled)))
        eq_resid_raw = float(np.max(np.abs(scaled * data["rowScales"])))
        status = "ok" if eq_resid <= args.accept_residual else "bad-residual"
        rec = {
            "status": status,
            "phaseStatus": "not-used-full-lp",
            "x": x,
            "objective": objective,
            "y": y,
            "selectedColumns": ncols,
            "phaseArtificialObjective": 0.0,
            "phaseIterations": 0,
            "objectiveIterations": int(res.nit),
            "minReducedCost": math.nan,
            "eqResidualInfScaled": eq_resid,
            "eqResidualInfRaw": eq_resid_raw,
        }
        rec.update(
            eq49_flatness_record(
                d=args.d,
                nlambda=args.nlambda,
                nmu=args.nmu,
                jmax=args.jmax,
                lambda_min=args.lambda_min,
                lambda_max=args.lambda_max,
                data=data,
                selected=np.arange(ncols, dtype=int),
                scaled_rho_vars=res.x[:ncols],
                x=x,
                y=y,
            )
        )
        return rec

    seed, phase_obj, phase_iter, phase_status = phase_one(data, args)
    if phase_obj > args.phase_tol:
        return {
            "status": "phase-I infeasible",
            "phaseStatus": phase_status,
            "x": x,
            "objective": objective,
            "y": math.nan,
            "selectedColumns": int(len(seed)),
            "phaseArtificialObjective": phase_obj,
            "phaseIterations": phase_iter,
            "objectiveIterations": 0,
            "minReducedCost": math.nan,
            "eqResidualInfScaled": math.nan,
            "eqResidualInfRaw": math.nan,
        }

    res, selected, min_rc, opt_iter, status = optimize_y(data, seed, objective, args)
    y = math.nan
    eq_resid = math.nan
    eq_resid_raw = math.nan
    if res is not None and res.success:
        y = float(res.x[len(selected)] * args.y_scale)
        eq_resid, eq_resid_raw = equality_residuals(data, selected, res.x)
    rec = {
        "status": status,
        "phaseStatus": phase_status,
        "x": x,
        "objective": objective,
        "y": y,
        "selectedColumns": int(len(selected)),
        "phaseArtificialObjective": phase_obj,
        "phaseIterations": phase_iter,
        "objectiveIterations": opt_iter,
        "minReducedCost": min_rc,
        "eqResidualInfScaled": eq_resid,
        "eqResidualInfRaw": eq_resid_raw,
    }
    if res is not None and res.success:
        rec.update(
            eq49_flatness_record(
                d=args.d,
                nlambda=args.nlambda,
                nmu=args.nmu,
                jmax=args.jmax,
                lambda_min=args.lambda_min,
                lambda_max=args.lambda_max,
                data=data,
                selected=selected,
                scaled_rho_vars=res.x[: len(selected)],
                x=x,
                y=y,
            )
        )
    return rec


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=40)
    p.add_argument("--nlambda4", type=int, default=0)
    p.add_argument("--lambda-min", type=float, default=0.0)
    p.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    p.add_argument("--nmu", type=int, default=200)
    p.add_argument("--jmax", type=int, default=96)
    p.add_argument("--x-grid", default="-16.1,-16.0,-15.9")
    p.add_argument("--objectives", default="min,max")
    p.add_argument("--batch", type=int, default=64)
    p.add_argument("--max-iter", type=int, default=100)
    p.add_argument("--tol", type=float, default=1e-9)
    p.add_argument("--phase-tol", type=float, default=1e-8)
    p.add_argument("--y-scale", type=float, default=200.0)
    p.add_argument("--y-bound", type=float, default=1000.0)
    p.add_argument("--g-scale", type=float, default=100.0)
    p.add_argument("--g-bound", type=float, default=1e6)
    p.add_argument("--solver", choices=["full", "cg"], default="full")
    p.add_argument("--lp-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs-ds")
    p.add_argument("--scale-poles", action="store_true")
    p.add_argument("--accept-residual", type=float, default=1e-7)
    p.add_argument("--output", default="lambda_sdr_eq49_primal.csv")
    args = p.parse_args()

    rows = []
    for x in parse_floats(args.x_grid):
        for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
            rec = solve_point(x, objective, args)
            rec.update({
                "d": args.d,
                "nlambda": args.nlambda,
                "nlambda4": args.nlambda4,
                "nmu": args.nmu,
                "jmax": args.jmax,
            })
            print(rec, flush=True)
            rows.append(rec)

    out = OUT / args.output
    fields = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_eq49_primal_poly.py <==
#!/usr/bin/env python3
"""Slope-free direct Eq. 49 primal with higher-k polynomiality constraints.

For fixed x=g2/(8 pi G), this minimizes/maximizes y=g3/(8 pi G) subject to
the two separate Eq. 49 equations

    lambda   K_g2.rho = 1 + lambda x,
    lambda^2 K_g3.rho - lambda^2 y = -1,

and optional polynomiality constraints for k=4,6,8,...

    K_k(lambda).rho is a polynomial in lambda of degree k/2.

The polynomial coefficients are free variables.  Thus the k-sector contributes
only null constraints: the sampled K_k vector must lie in the finite-dimensional
low-energy polynomial span.
"""

from __future__ import annotations

import argparse
import csv
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_chebyshev_nodes,
    lambda_floor_power_angle_nodes,
    lambda_threshold_angle_nodes,
    lambda_threshold_angle_radau_nodes,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel
from lambda_sdr_eq49_primal import eq49_kernel, eq49_sigma2_by_column


@dataclass
class PolySector:
    k: int
    nlambda: int
    lam: np.ndarray
    degree: int
    start: int
    stop: int


def parse_ints(text: str) -> list[int]:
    if not text.strip():
        return []
    return [int(x) for x in text.split(",") if x.strip()]


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def eq49_lambda_grid(
    nlambda: int,
    kind: str,
    lambda_min: float,
    lambda_max: float,
    lambda_values: str = "",
    *,
    d: int = 6,
    jmax: int = 0,
    floor_beta: float = 1.25,
    floor_c: float = 1.0,
) -> np.ndarray | None:
    """Return an explicit Eq.49 lambda grid, or None for the legacy Chebyshev path."""
    if lambda_values.strip():
        vals = np.asarray(parse_floats(lambda_values), dtype=float)
        if vals.size == 0:
            raise ValueError("--lambda-values was supplied but no values were parsed")
        if np.any(vals <= 0.0):
            raise ValueError("--lambda-values entries must be positive")
        if np.any(vals >= 0.5):
            raise ValueError("--lambda-values entries must obey lambda < 1/2")
        return np.sort(np.unique(np.round(vals, 15)))
    if kind == "cheb":
        return None
    if kind == "threshold-angle":
        if abs(lambda_min) > 1e-14 or abs(lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError("threshold-angle grid currently assumes lambda_min=0 and lambda_max=1/3")
        return lambda_threshold_angle_nodes(nlambda)
    if kind == "threshold-angle-radau":
        if abs(lambda_min) > 1e-14 or abs(lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError("threshold-angle-radau grid currently assumes lambda_min=0 and lambda_max=1/3")
        return lambda_threshold_angle_radau_nodes(nlambda)
    if kind == "floor-power-angle":
        if jmax <= 0:
            raise ValueError("floor-power-angle requires a positive jmax")
        if abs(lambda_min) > 1e-14 or abs(lambda_max - 1.0 / 3.0) > 1e-14:
            raise ValueError("floor-power-angle grid currently assumes lambda_min=0 and lambda_max=1/3")
        return lambda_floor_power_angle_nodes(nlambda, jmax=jmax, d=d, beta=floor_beta, c=floor_c)
    if kind == "interval-cheb":
        if abs(lambda_min) < 1e-14 and abs(lambda_max - 1.0 / 3.0) < 1e-14:
            return lambda_chebyshev_nodes(nlambda)
        i = np.arange(1, nlambda + 1, dtype=float)
        theta = (2.0 * i - 1.0) * math.pi / (2.0 * nlambda)
        return lambda_min + 0.5 * (lambda_max - lambda_min) * (1.0 - np.cos(theta))
    raise ValueError(f"unknown Eq.49 lambda grid {kind!r}")


def parse_nlambda_poly(text: str, ks: list[int]) -> dict[int, int]:
    if not ks:
        return {}
    vals = parse_ints(text)
    if len(vals) == 1:
        return {k: vals[0] for k in ks}
    if len(vals) != len(ks):
        raise ValueError("--nlambda-poly must have either one value or one value per --poly-ks entry")
    return dict(zip(ks, vals))


def nested_indices(n: int, master: int) -> np.ndarray:
    if n > master:
        raise ValueError("--nlambda-poly entries must not exceed --poly-master")
    order: list[int] = []
    level = 8
    while len(order) < master:
        raw = np.floor((np.arange(level, dtype=float) + 0.5) * master / level).astype(int)
        raw = np.clip(raw, 0, master - 1)
        for idx in raw:
            item = int(idx)
            if item not in order:
                order.append(item)
                if len(order) == master:
                    break
        level *= 2
    idx = np.array(sorted(order[:n]), dtype=int)
    if len(np.unique(idx)) != n:
        raise ValueError(f"could not build a nested {n}-point subset of master grid {master}")
    return idx


def polynomial_kernel(
    d: int,
    nlambda: int,
    nmu: int,
    jmax: int,
    k: int,
    poly_master: int,
    lambda_min: float,
    lambda_max: float,
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    if poly_master > 0:
        mat, lam, spins = lambda_kernel(d, poly_master, nmu, jmax, k, lambda_min=lambda_min, lambda_max=lambda_max)
        idx = nested_indices(nlambda, poly_master)
        return mat[idx], lam[idx], spins
    return lambda_kernel(d, nlambda, nmu, jmax, k, lambda_min=lambda_min, lambda_max=lambda_max)


def build_problem(
    *,
    d: int,
    nlambda: int,
    poly_ks: list[int],
    nlambda_poly: dict[int, int],
    nmu: int,
    jmax: int,
    x: float,
    y_scale: float,
    poly_scale: float,
    eq49_basis: str,
    lambda_min: float,
    lambda_max: float,
    poly_master: int,
    lambda_grid_kind: str,
    lambda_values: str,
    lambda_floor_beta: float,
    lambda_floor_c: float,
) -> dict:
    explicit_lambda_grid = eq49_lambda_grid(
        nlambda,
        lambda_grid_kind,
        lambda_min,
        lambda_max,
        lambda_values,
        d=d,
        jmax=jmax,
        floor_beta=lambda_floor_beta,
        floor_c=lambda_floor_c,
    )
    kg2, kg3, lam, spins = eq49_kernel(
        d,
        nlambda,
        nmu,
        jmax,
        lambda_min,
        lambda_max,
        lambda_grid=explicit_lambda_grid,
    )
    nlambda = len(lam)
    k2 = None
    if eq49_basis == "direct":
        blocks = [lam[:, None] * kg2, (lam[:, None] ** 2) * kg3]
    elif eq49_basis in ("k2_g2", "k2_g3"):
        k2, lam2, spins2 = lambda_kernel(
            d,
            nlambda,
            nmu,
            jmax,
            2,
            lambda_min=lambda_min,
            lambda_max=lambda_max,
            lambda_grid=lam,
        )
        if np.max(np.abs(lam2 - lam)) > 1e-14 or spins2 != spins:
            raise RuntimeError("K2 grid/spin mismatch in Eq.49 row-basis construction")
        if eq49_basis == "k2_g2":
            blocks = [lam[:, None] * k2, lam[:, None] * kg2]
        else:
            blocks = [lam[:, None] * k2, (lam[:, None] ** 2) * kg3]
    else:
        raise ValueError(eq49_basis)
    sectors: list[PolySector] = []
    for k in poly_ks:
        if k < 4 or k % 2:
            raise ValueError("polynomiality sectors must be even k>=4")
        mat, lamk, _ = polynomial_kernel(d, nlambda_poly[k], nmu, jmax, k, poly_master, lambda_min, lambda_max)
        start = sum(sec.degree + 1 for sec in sectors)
        degree = k // 2
        sectors.append(PolySector(k=k, nlambda=nlambda_poly[k], lam=lamk, degree=degree, start=start, stop=start + degree + 1))
        blocks.append(mat)

    raw_cols = np.vstack(blocks)
    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]

    nrows = raw_cols.shape[0]
    nfree = 1 + sum(sec.degree + 1 for sec in sectors)
    rhs = np.zeros(nrows)
    if eq49_basis == "direct":
        rhs[:nlambda] = 1.0 + lam * x
        rhs[nlambda : 2 * nlambda] = -1.0
    elif eq49_basis == "k2_g2":
        rhs[:nlambda] = 1.0 + 2.0 * lam * x
        rhs[nlambda : 2 * nlambda] = 1.0 + lam * x
    elif eq49_basis == "k2_g3":
        rhs[:nlambda] = 1.0 + 2.0 * lam * x
        rhs[nlambda : 2 * nlambda] = -1.0

    free = np.zeros((nrows, nfree))
    if eq49_basis == "direct":
        free[nlambda : 2 * nlambda, 0] = -(lam**2) * y_scale
    elif eq49_basis == "k2_g2":
        free[:nlambda, 0] = -(lam**2) * y_scale
    elif eq49_basis == "k2_g3":
        free[:nlambda, 0] = -(lam**2) * y_scale
        free[nlambda : 2 * nlambda, 0] = -(lam**2) * y_scale
    row0 = 2 * nlambda
    for sec in sectors:
        rows = slice(row0, row0 + sec.nlambda)
        for power in range(sec.degree + 1):
            free[rows, 1 + sec.start + power] = -(sec.lam**power) * poly_scale
        row0 += sec.nlambda

    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(nrows),
        ]
    )
    return {
        "cols": cols_scaled / row_scales[:, None],
        "free": free / row_scales[:, None],
        "rhs": rhs / row_scales,
        "rowScales": row_scales,
        "colScales": col_scales,
        "sigma2ByColumn": eq49_sigma2_by_column(nmu, spins),
        "lambda": lam,
        "eq49Basis": eq49_basis,
        "sectors": sectors,
        "ncols": raw_cols.shape[1],
        "nfree": nfree,
        "nlambda": nlambda,
        "nmu": nmu,
        "jmax": jmax,
        "d": d,
        "lambdaMin": lambda_min,
        "lambdaMax": lambda_max,
        "polyMaster": poly_master if poly_master > 0 else "none",
        "lambdaGrid": lambda_grid_kind,
        "lambdaValues": "explicit" if lambda_values.strip() else "none",
        "lambdaFloorBeta": lambda_floor_beta if lambda_grid_kind == "floor-power-angle" else "none",
        "lambdaFloorC": lambda_floor_c if lambda_grid_kind == "floor-power-angle" else "none",
        "nlambdaActual": len(lam),
        "lambdaMinActual": float(np.min(lam)) if len(lam) else math.nan,
        "lambdaMaxActual": float(np.max(lam)) if len(lam) else math.nan,
    }


def solve_point(
    *,
    x: float,
    objective: str,
    args: argparse.Namespace,
) -> dict:
    print(f"eq49-poly x={x} objective={objective}", flush=True)
    poly_ks = parse_ints(args.poly_ks)
    nlambda_poly = parse_nlambda_poly(args.nlambda_poly, poly_ks)
    data = build_problem(
        d=args.d,
        nlambda=args.nlambda,
        poly_ks=poly_ks,
        nlambda_poly=nlambda_poly,
        nmu=args.nmu,
        jmax=args.jmax,
        x=x,
        y_scale=args.y_scale,
        poly_scale=args.poly_scale,
        eq49_basis=args.eq49_basis,
        lambda_min=args.lambda_min,
        lambda_max=args.lambda_max,
        poly_master=args.poly_master,
        lambda_grid_kind=args.lambda_grid,
        lambda_values=args.lambda_values,
        lambda_floor_beta=args.lambda_floor_beta,
        lambda_floor_c=args.lambda_floor_c,
    )
    mat = sparse.csr_matrix(np.column_stack([data["cols"], data["free"]]))
    ncols = data["ncols"]
    nvars = mat.shape[1]
    c = np.zeros(nvars)
    c[ncols] = args.y_scale if objective == "min" else -args.y_scale

    if args.rho_upper > 0:
        if args.rho_upper_convention in ("note", "code"):
            code_upper = args.rho_upper * np.ones_like(data["colScales"])
        elif args.rho_upper_convention == "legacy_sigma2":
            code_upper = args.rho_upper / data["sigma2ByColumn"]
        else:
            raise ValueError(args.rho_upper_convention)
        rho_bounds = [(0.0, float(ub * cs)) for ub, cs in zip(code_upper, data["colScales"])]
    else:
        rho_bounds = [(0.0, None)] * ncols
    bounds = rho_bounds
    if args.y_bound > 0:
        bounds.append((-args.y_bound / args.y_scale, args.y_bound / args.y_scale))
    else:
        bounds.append((None, None))
    if args.poly_bound > 0:
        bounds.extend([(-args.poly_bound / args.poly_scale, args.poly_bound / args.poly_scale)] * (data["nfree"] - 1))
    else:
        bounds.extend([(None, None)] * (data["nfree"] - 1))

    res = linprog(
        c,
        A_eq=mat,
        b_eq=data["rhs"],
        bounds=bounds,
        method=args.lp_method,
        options={"primal_feasibility_tolerance": args.tol, "dual_feasibility_tolerance": args.tol},
    )
    rec = {
        "status": res.message,
        "success": bool(res.success),
        "x": x,
        "objective": objective,
        "y": math.nan,
        "hitYBound": math.nan,
        "selectedColumns": ncols,
        "eqResidualInfScaled": math.nan,
        "eq49TrainXSpread": math.nan,
        "eq49TrainXErrInf": math.nan,
        "eq49TrainYSpread": math.nan,
        "eq49TrainYErrInf": math.nan,
        "rhoSupport": math.nan,
        "rhoMax": math.nan,
        "polyCoeffMax": math.nan,
        "nit": int(getattr(res, "nit", 0)),
        "d": args.d,
        "nlambda": args.nlambda,
        "lambdaGrid": args.lambda_grid,
        "lambdaValues": "explicit" if args.lambda_values.strip() else "none",
        "nlambdaActual": data["nlambdaActual"],
        "lambdaMinActual": data["lambdaMinActual"],
        "lambdaMaxActual": data["lambdaMaxActual"],
        "polyKs": args.poly_ks,
        "nlambdaPoly": args.nlambda_poly,
        "polyMaster": args.poly_master if args.poly_master > 0 else "none",
        "nmu": args.nmu,
        "jmax": args.jmax,
        "eq49Basis": args.eq49_basis,
        "rhoUpper": args.rho_upper if args.rho_upper > 0 else "none",
        "rhoUpperConvention": args.rho_upper_convention if args.rho_upper > 0 else "none",
        "yBound": args.y_bound if args.y_bound > 0 else "none",
        "polyBound": args.poly_bound if args.poly_bound > 0 else "none",
        "lpMethod": args.lp_method,
    }
    if not res.success:
        return rec

    y = float(res.x[ncols] * args.y_scale)
    eq_resid = float(np.max(np.abs(mat @ res.x - data["rhs"])))
    rho = res.x[:ncols] / data["colScales"]
    kg2, kg3, lam, _ = eq49_kernel(
        args.d,
        args.nlambda,
        args.nmu,
        args.jmax,
        args.lambda_min,
        args.lambda_max,
        lambda_grid=eq49_lambda_grid(
            args.nlambda,
            args.lambda_grid,
            args.lambda_min,
            args.lambda_max,
            args.lambda_values,
            d=args.d,
            jmax=args.jmax,
            floor_beta=args.lambda_floor_beta,
            floor_c=args.lambda_floor_c,
        ),
    )
    x_rec = kg2 @ rho - 1.0 / lam
    y_rec = kg3 @ rho + 1.0 / (lam**2)
    hit = False
    if args.y_bound > 0:
        hit = abs(abs(y) - args.y_bound) <= max(1e-7, 1e-8 * args.y_bound)
    poly_coeffs = res.x[ncols + 1 :] * args.poly_scale
    rec.update(
        {
            "status": "ok" if eq_resid <= args.accept_residual else "bad-residual",
            "y": y,
            "hitYBound": bool(hit),
            "eqResidualInfScaled": eq_resid,
            "eq49TrainXSpread": float(np.max(x_rec) - np.min(x_rec)),
            "eq49TrainXErrInf": float(np.max(np.abs(x_rec - x))),
            "eq49TrainYSpread": float(np.max(y_rec) - np.min(y_rec)),
            "eq49TrainYErrInf": float(np.max(np.abs(y_rec - y))),
            "rhoSupport": int(np.sum(rho > 1e-10)),
            "rhoMax": float(np.max(rho)) if rho.size else math.nan,
            "rhoPhysicalMax": float(np.max(rho)) if rho.size else math.nan,
            "rhoLegacySigma2Max": float(np.max(rho * data["sigma2ByColumn"])) if rho.size else math.nan,
            "polyCoeffMax": float(np.max(np.abs(poly_coeffs))) if poly_coeffs.size else 0.0,
        }
    )
    if args.save_solution_dir:
        sol_dir = Path(args.save_solution_dir)
        if not sol_dir.is_absolute():
            sol_dir = OUT / sol_dir
        sol_dir.mkdir(parents=True, exist_ok=True)
        x_tag = str(x).replace("-", "m").replace(".", "p")
        y_tag = str(round(y, 12)).replace("-", "m").replace(".", "p")
        path = sol_dir / (
            f"eq49_{args.eq49_basis}_{objective}_x{x_tag}_y{y_tag}"
            f"_N{args.nlambda}_{args.lambda_grid}_mu{args.nmu}_J{args.jmax}.npz"
        )
        np.savez_compressed(
            path,
            rho=rho,
            lpSolution=res.x,
            polyCoeffs=poly_coeffs,
            lambdaTrain=lam,
            xRecTrain=x_rec,
            yRecTrain=y_rec,
            colScales=data["colScales"],
            rowScales=data["rowScales"],
            sigma2ByColumn=data["sigma2ByColumn"],
            x=np.array([x], dtype=float),
            y=np.array([y], dtype=float),
            objective=np.array([objective]),
            d=np.array([args.d], dtype=int),
            nlambda=np.array([args.nlambda], dtype=int),
            lambdaGrid=np.array([args.lambda_grid]),
            lambdaValues=np.array(["explicit" if args.lambda_values.strip() else "none"]),
            nmu=np.array([args.nmu], dtype=int),
            jmax=np.array([args.jmax], dtype=int),
            eq49Basis=np.array([args.eq49_basis]),
            polyKs=np.array([args.poly_ks]),
            nlambdaPoly=np.array([args.nlambda_poly]),
            polyMaster=np.array([args.poly_master], dtype=int),
            rec=np.array([rec], dtype=object),
            lambdaFloorBeta=np.array([args.lambda_floor_beta], dtype=float),
            lambdaFloorC=np.array([args.lambda_floor_c], dtype=float),
        )
        rec["solutionPath"] = str(path)
    return rec


def finite_slopes(rows: list[dict]) -> None:
    for objective in ["min", "max"]:
        pts = [r for r in rows if r["objective"] == objective and r["status"] == "ok" and math.isfinite(float(r["y"]))]
        pts.sort(key=lambda r: float(r["x"]))
        for left, right in zip(pts, pts[1:]):
            slope = (float(right["y"]) - float(left["y"])) / (float(right["x"]) - float(left["x"]))
            left["rightNeighborX"] = right["x"]
            left["rightSlope"] = slope


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=24)
    p.add_argument(
        "--lambda-grid",
        choices=["cheb", "interval-cheb", "threshold-angle", "threshold-angle-radau", "floor-power-angle"],
        default="cheb",
        help="Lambda grid for the two Eq.49 rows. Polynomiality rows keep their own Chebyshev grids.",
    )
    p.add_argument(
        "--lambda-values",
        default="",
        help="Explicit comma-separated lambda values for Eq.49 rows. Overrides --lambda-grid when nonempty.",
    )
    p.add_argument("--lambda-min", type=float, default=0.0)
    p.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    p.add_argument("--lambda-floor-beta", type=float, default=1.25)
    p.add_argument("--lambda-floor-c", type=float, default=1.0)
    p.add_argument("--poly-ks", default="4")
    p.add_argument("--nlambda-poly", default="6")
    p.add_argument("--poly-master", type=int, default=-1, help="Use >0 to take nested subsets of a fixed master polynomiality grid")
    p.add_argument("--nmu", type=int, default=300)
    p.add_argument("--jmax", type=int, default=160)
    p.add_argument("--x-grid", default="-16.1,-16.05,-16.0,-15.95,-15.9")
    p.add_argument("--objectives", default="min,max")
    p.add_argument("--lp-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs-ipm")
    p.add_argument("--tol", type=float, default=1e-9)
    p.add_argument("--accept-residual", type=float, default=1e-6)
    p.add_argument("--y-scale", type=float, default=200.0)
    p.add_argument("--y-bound", type=float, default=500.0, help="Use <=0 to leave y unbounded")
    p.add_argument("--poly-scale", type=float, default=100.0)
    p.add_argument("--poly-bound", type=float, default=-1.0, help="Use <=0 for free polynomial coefficients")
    p.add_argument(
        "--eq49-basis",
        choices=["direct", "k2_g2", "k2_g3"],
        default="direct",
        help=(
            "Row basis for the same two Eq.49 constraints: direct uses g2 and g3; "
            "k2_g2 uses the combined K2 row plus g2; k2_g3 uses K2 plus g3."
        ),
    )
    p.add_argument(
        "--rho-upper",
        type=float,
        default=-1.0,
        help="Use <=0 for no upper bound. A positive value bounds the physical/Tokareva rho convention directly.",
    )
    p.add_argument(
        "--rho-upper-convention",
        choices=["note", "code", "legacy_sigma2"],
        default="note",
        help="'note' and 'code' impose the cap directly. 'legacy_sigma2' reproduces the old rho/sigma^2 debug convention.",
    )
    p.add_argument(
        "--save-solution-dir",
        default="",
        help="If nonempty, save each successful rho solution as an npz in this directory under outputs/ unless absolute.",
    )
    p.add_argument("--output", default="lambda_sdr_eq49_primal_poly.csv")
    args = p.parse_args()

    rows = []
    for x in parse_floats(args.x_grid):
        for obj in [item.strip() for item in args.objectives.split(",") if item.strip()]:
            rec = solve_point(x=x, objective=obj, args=args)
            print(rec, flush=True)
            rows.append(rec)

    finite_slopes(rows)
    fields = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    out = OUT / args.output
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_finite_g_capped_hz_pilot.py <==
#!/usr/bin/env python3
"""Finite-G lambda-SDR primal with the physical cap 0 <= rho <= rho_upper.

This is the non-projective analogue of the combined projective scan.  The
variables are physical spectral weights rho_p, kG=8*pi*G, g2, g3, and optional
free polynomial coefficients.  The pole-scaled k=2 row is

    lambda K2.rho - kG - 2 lambda g2 - lambda^2 g3 = 0.

The optional row immediately above Eq.49 in ``Closed_string_loop.pdf`` is

    K0.rho + 4 lambda kG + 6 lambda^2 g2 + 2 lambda^3 g3
      = polynomial in lambda.

The higher K4,K6,K8 rows are the usual polynomiality rows.  The script is a
calibration/pilot tool: use it only after checking the rho convention in
``EQ49_RHO_CONVENTION.md``.

Important sign convention: all constraints are kept affine in the physical
variables.  The inequalities 0 <= rho <= rho_upper and the optional lower
bound on kG are imposed before any projective division by kG.  Therefore a run
with --kg-lower none does not contain an inequality whose direction would
depend on the sign of G.
"""

from __future__ import annotations

import argparse
import csv
import math
import time
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.optimize import linprog
from scipy.special import gamma, jv

from lambda_sdr_chebyshev_grid_dual import OUT, mu_grid, normalized_gegenbauer, partial_wave_norm
from amplitude_difference_null_audit import (
    amplitude_difference_pole_rows,
    amplitude_difference_null_rows,
    b_kernel as fad_b_kernel,
    full_amplitude_difference_rows,
    null_projector,
    parse_pairs,
    z2_argument as fad_z2_argument,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel
from lambda_sdr_combined_poly_active_boundary import (
    ampdiff_lambda_grid,
    fullampdiff_lambda_grid,
    k2_lambda_grid,
    o1_kernel_from_grid,
    o1_lambda_grid,
    polynomial_null_projector,
)
from lambda_sdr_eq49_primal_poly import parse_ints, parse_nlambda_poly, polynomial_kernel
from bb_blackhole_pilot import bh_m_cut, bh_rho_vector
from bb_elastic_repart_map_audit import qreal_projection_row
from eikonal_sdr_gsource_pilot_20260619 import (
    im_m_eikonal_d6_t,
    im_m_eikonal_d6_t_deriv,
    log_b_grid,
)


def bb_fixed_source_vector(args: argparse.Namespace, lam: np.ndarray, k: int) -> tuple[np.ndarray, dict]:
    """Return the fixed BH source contribution for a K_k row.

    This is intentionally not an optimization sector.  It evaluates a prescribed
    black-disk profile on a separate harmonic mu grid and returns K_k rho_BH.
    The ordinary LP variables remain on the usual grid.
    """
    if args.bb_fixed_source_nmu <= 0:
        return np.zeros_like(lam, dtype=float), {
            "bbFixedSourceEnabled": False,
            "bbFixedSourceActiveMu": 0,
            "bbFixedSourceActiveColumns": 0,
            "bbFixedSourceMaxSpin": 0,
            "bbFixedSourceMassGrid": 0.0,
            "bbFixedSourceCAbs": 0.0,
        }
    if args.o1_nlambda > 0 or args.ampdiff_nlambda > 0 or args.fullampdiff_nlambda > 0:
        raise ValueError("BB fixed source is currently implemented only for K2/K polynomiality rows")
    nsrc = int(args.bb_fixed_source_nmu)
    jsrc = int(args.bb_fixed_source_jmax if args.bb_fixed_source_jmax >= 0 else args.jmax)
    if jsrc < 0 or jsrc % 2:
        raise ValueError("--bb-fixed-source-jmax must be a nonnegative even integer")
    mu_all, w_all = mu_grid(nsrc)
    energy = np.sqrt(mu_all)
    active = (energy >= args.e_min) & (energy <= args.e_max)
    mu = mu_all[active]
    weights = w_all[active]
    if mu.size == 0:
        return np.zeros_like(lam, dtype=float), {
            "bbFixedSourceEnabled": True,
            "bbFixedSourceActiveMu": 0,
            "bbFixedSourceActiveColumns": 0,
            "bbFixedSourceMaxSpin": 0,
            "bbFixedSourceMassGrid": 0.0,
            "bbFixedSourceCAbs": float(args.bb_fixed_source_c_abs),
        }
    mat, _, spins = lambda_kernel(
        args.d,
        len(lam),
        len(mu),
        jsrc,
        k,
        lambda_grid=lam,
        mu_values=mu,
        mu_weights=weights,
    )
    bb_args = argparse.Namespace(**vars(args))
    bb_args.c_abs = float(args.bb_fixed_source_c_abs)
    rho_src, meta = bh_rho_vector(bb_args, mu, spins)
    return mat @ rho_src, {
        "bbFixedSourceEnabled": True,
        "bbFixedSourceActiveMu": int(meta["bhActiveMu"]),
        "bbFixedSourceActiveColumns": int(np.count_nonzero(rho_src > args.bb_window_floor_tol)),
        "bbFixedSourceMaxSpin": int(meta["bhMaxSpin"]),
        "bbFixedSourceMassGrid": float(meta["bhRhoMassGrid"]),
        "bbFixedSourceCAbs": float(args.bb_fixed_source_c_abs),
    }


def elastic_bh_inequality_rows(args: argparse.Namespace, data: dict) -> tuple[list[np.ndarray], list[float], dict]:
    """Return LP-safe full-S_J black-disk box rows.

    The constrained real-part coefficient is q_J=Re f_J, so the elastic disk is

        (1-rho_J)^2 + q_J^2 <= 1.

    The black-disk pilot imposes a box approximation in the BH band:

        |rho_J-1| <= eps_rho,     |q_J| <= eps_q,

    for J>=elastic_bh_jmin.  J=0 is intentionally skipped because the
    angle-independent M0(lambda) subtraction contributes only to J=0.
    """
    if args.elastic_bh_epsilon < 0.0 and args.elastic_bh_q_epsilon < 0.0 and args.elastic_bh_rho_epsilon < 0.0:
        return [], [], {
            "elasticBHEnabled": False,
            "elasticBHRhoRows": 0,
            "elasticBHQRows": 0,
            "elasticBHCells": 0,
            "elasticBHSigmaPoints": 0,
            "elasticBHJMin": int(args.elastic_bh_jmin),
            "elasticBHPvMode": args.elastic_bh_pv_mode,
        }
    if args.bb_c_abs != 0.0:
        raise ValueError(
            "corrected elastic BH constraints should be tested with --bb-c-abs 0; "
            "do not combine them with the old rho-floor mechanism in the first pilot"
        )
    if int(data.get("bTailColumns", 0)):
        raise ValueError("elastic BH q_J constraints are not implemented for b-tail columns; rerun without --b-tail-kind")

    eps_rho = float(args.elastic_bh_rho_epsilon if args.elastic_bh_rho_epsilon >= 0.0 else args.elastic_bh_epsilon)
    eps_q = float(args.elastic_bh_q_epsilon if args.elastic_bh_q_epsilon >= 0.0 else args.elastic_bh_epsilon)
    if eps_rho < 0.0 and eps_q < 0.0:
        raise ValueError("elastic BH constraints need a nonnegative rho or q epsilon")

    n_spectral = int(data["spectralColumns"])
    ncols = data["cols"].shape[1]
    nfree = data["free"].shape[1]
    total_vars = ncols + nfree
    col_scales = np.asarray(data["colScales"], dtype=float)
    rho_floor = np.asarray(data["bbRhoFloor"], dtype=float)
    if rho_floor.shape[0] != n_spectral:
        raise ValueError("BB floor shape does not match spectral columns")

    mu, _ = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    energies = np.sqrt(mu)
    mcut = bh_m_cut(mu, g6=args.g6, eta=args.eta)
    active_mu = np.nonzero((energies >= args.e_min) & (energies <= args.e_max) & (2 * mcut >= args.elastic_bh_jmin))[0]
    if args.elastic_bh_max_sigma_points > 0 and len(active_mu) > args.elastic_bh_max_sigma_points:
        pick = np.linspace(0, len(active_mu) - 1, args.elastic_bh_max_sigma_points)
        active_mu = active_mu[np.unique(np.rint(pick).astype(int))]
    active_pos = {int(imu): pos for pos, imu in enumerate(active_mu)}
    sigma_radius = max(0, int(args.elastic_bh_smear_sigma_radius))
    spin_radius = max(0, int(args.elastic_bh_smear_spin_radius))

    def target_cells(center_imu: int, center_ell: int) -> list[tuple[int, int, int, float]]:
        """Uniform finite-cell average around one resolved BH target.

        With both radii zero this returns exactly the pointwise target cell.  For
        positive radii it averages over neighboring active sigma nodes and even
        spins that remain inside the semiclassical BH band.
        """
        mu_pos = active_pos[int(center_imu)]
        lo_mu = max(0, mu_pos - sigma_radius)
        hi_mu = min(len(active_mu), mu_pos + sigma_radius + 1)
        targets: list[tuple[int, int, int]] = []
        for imu_t in active_mu[lo_mu:hi_mu]:
            max_spin_t = int(2 * mcut[int(imu_t)])
            for spin_index_t, ell_t in enumerate(spins):
                if ell_t < args.elastic_bh_jmin or ell_t > max_spin_t:
                    continue
                if abs(ell_t - center_ell) > spin_radius:
                    continue
                col_t = spin_index_t * args.nmu + int(imu_t)
                if col_t < n_spectral:
                    targets.append((col_t, int(imu_t), int(ell_t)))
        if not targets:
            return []
        w = 1.0 / len(targets)
        return [(col_t, imu_t, ell_t, w) for col_t, imu_t, ell_t in targets]

    qrow_cache: dict[tuple[int, int], np.ndarray] = {}

    def cached_qrow(imu_t: int, ell_t: int) -> np.ndarray:
        key = (int(imu_t), int(ell_t))
        found = qrow_cache.get(key)
        if found is not None:
            return found
        qrow, _qmeta = qreal_projection_row(
            d=args.d,
            nmu=args.nmu,
            jmax=args.jmax,
            sigma_ext=float(mu[imu_t]),
            jout=ell_t,
            z_quad=args.elastic_bh_z_quad,
            pv_mode=args.elastic_bh_pv_mode,
            epsilon=args.elastic_bh_pv_epsilon,
        )
        if qrow.shape[0] != n_spectral:
            raise ValueError(f"qReal row has {qrow.shape[0]} spectral entries, expected {n_spectral}")
        if args.elastic_bh_q_source_jmax >= 0:
            source_spins = len(spins)
            keep_blocks = min(source_spins, args.elastic_bh_q_source_jmax // 2 + 1)
            if keep_blocks < source_spins:
                qrow = qrow.copy()
                qrow[keep_blocks * args.nmu :] = 0.0
        qrow_cache[key] = qrow
        return qrow

    rows: list[np.ndarray] = []
    rhs: list[float] = []
    rho_rows = 0
    q_rows = 0
    cells = 0
    q_linf_max = 0.0
    q_l1_max = 0.0
    q_scale_max = 1.0
    target_count_max = 0
    target_count_sum = 0

    for imu in active_mu:
        max_spin = int(2 * mcut[imu])
        for spin_index, ell in enumerate(spins):
            if ell < args.elastic_bh_jmin or ell > max_spin:
                continue
            col = spin_index * args.nmu + int(imu)
            if col >= n_spectral:
                continue
            targets = target_cells(int(imu), int(ell))
            if not targets:
                continue
            cells += 1
            target_count_max = max(target_count_max, len(targets))
            target_count_sum += len(targets)
            if eps_rho >= 0.0:
                row = np.zeros(total_vars, dtype=float)
                floor_avg = 0.0
                for col_t, _imu_t, _ell_t, weight_t in targets:
                    row[col_t] += weight_t / col_scales[col_t]
                    floor_avg += weight_t * float(rho_floor[col_t])
                rows.append(row)
                rhs.append((1.0 + eps_rho) - floor_avg)
                rows.append(-row)
                rhs.append(-(1.0 - eps_rho) + floor_avg)
                rho_rows += 2
            if eps_q >= 0.0:
                qrow = np.zeros(n_spectral, dtype=float)
                for _col_t, imu_t, ell_t, weight_t in targets:
                    qrow += weight_t * cached_qrow(imu_t, ell_t)
                qrow_linf = float(np.max(np.abs(qrow))) if qrow.size else 0.0
                qrow_l1 = float(np.sum(np.abs(qrow)))
                q_floor = float(qrow @ rho_floor)
                full_row = np.zeros(total_vars, dtype=float)
                full_row[:n_spectral] = qrow / col_scales[:n_spectral]
                # The PV real-part map can have enormous coefficients before
                # row scaling because high-spin threshold columns are probed
                # at analytically continued Gegenbauer argument.  Positive
                # scalar row scaling is LP-equivalent and keeps HiGHS out of
                # model-error territory; unscaled row norms are still reported.
                row_scale = max(1.0, float(np.max(np.abs(full_row))))
                if math.isfinite(args.elastic_bh_q_row_scale_cap) and args.elastic_bh_q_row_scale_cap > 0.0:
                    row_scale = min(row_scale, float(args.elastic_bh_q_row_scale_cap))
                rows.append(full_row / row_scale)
                rhs.append((eps_q - q_floor) / row_scale)
                rows.append(-full_row / row_scale)
                rhs.append((eps_q + q_floor) / row_scale)
                q_rows += 2
                q_linf_max = max(q_linf_max, qrow_linf)
                q_l1_max = max(q_l1_max, qrow_l1)
                q_scale_max = max(q_scale_max, row_scale)

    return rows, rhs, {
        "elasticBHEnabled": True,
        "elasticBHRhoEpsilon": eps_rho,
        "elasticBHQEpsilon": eps_q,
        "elasticBHRhoRows": rho_rows,
        "elasticBHQRows": q_rows,
        "elasticBHCells": cells,
        "elasticBHSigmaPoints": int(len(active_mu)),
        "elasticBHJMin": int(args.elastic_bh_jmin),
        "elasticBHZQuad": int(args.elastic_bh_z_quad),
        "elasticBHPvMode": args.elastic_bh_pv_mode,
        "elasticBHPvEpsilon": float(args.elastic_bh_pv_epsilon),
        "elasticBHQSourceJmax": int(args.elastic_bh_q_source_jmax),
        "elasticBHQRowScaleCap": float(args.elastic_bh_q_row_scale_cap),
        "elasticBHSmearSigmaRadius": int(sigma_radius),
        "elasticBHSmearSpinRadius": int(spin_radius),
        "elasticBHTargetCountMax": int(target_count_max),
        "elasticBHTargetCountMean": float(target_count_sum / cells) if cells else 0.0,
        "elasticBHQRowLinfMax": q_linf_max,
        "elasticBHQRowL1Max": q_l1_max,
        "elasticBHQRowScaleMax": q_scale_max,
    }


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def fixed_eikonal_g6(args: argparse.Namespace) -> float:
    """Return the dimensionless input strength g6=kG/(4*pi)^3.

    This is used only for the prescribed eikonal input profile.  If the user
    does not pass --fixed-eikonal-g6 and kG is fixed in the LP, the input uses
    that fixed kG value.  Otherwise it falls back to --g6, the historical
    dimensionless strength used by the BH/eikonal diagnostic helpers.
    """
    if math.isfinite(args.fixed_eikonal_g6):
        return float(args.fixed_eikonal_g6)
    kg_fixed = kg_lp_fixed(args)
    if kg_fixed is not None:
        kg_physical = kg_fixed * float(args.kg_scale)
        return kg_physical / ((4.0 * math.pi) ** (0.5 * args.d))
    return float(args.g6)


def fixed_eikonal_rho_vector(
    args: argparse.Namespace,
    mu: np.ndarray,
    spins: list[int],
) -> tuple[np.ndarray, dict[str, float | int | str | bool]]:
    """Return a prescribed near-forward eikonal absorptive profile.

    The working D=6 impact-parameter estimate is

        b = 2 (J+nu) / sqrt(sigma),   nu=(D-3)/2,
        chi = G_N sigma / (pi b^2),   G_N = 8*pi^2*g6.

    The "candidate" profile is rho=min(chi^2/2, 1).  It is intentionally
    absorptive and never reflective: rho<=1.  The "weak" profile keeps only
    cells with chi < fixed_eikonal_chi0 and sets rho=chi^2/2 there.
    """
    profile = args.fixed_eikonal_profile
    ncols = len(mu) * len(spins)
    if profile == "none":
        return np.zeros(ncols, dtype=float), {
            "fixedSourceKind": "none",
            "fixedEikonalEnabled": False,
            "fixedEikonalProfile": "none",
            "fixedEikonalSourceMode": "partial-wave",
            "fixedEikonalG6": math.nan,
            "fixedEikonalGNewton": math.nan,
            "fixedEikonalEMin": math.nan,
            "fixedEikonalEMax": math.nan,
            "fixedEikonalChi0": math.nan,
            "fixedEikonalChiMin": math.nan,
            "fixedEikonalChiMax": math.nan,
            "fixedEikonalJMin": math.nan,
            "fixedEikonalBMin": math.nan,
            "fixedEikonalBOverRsMin": math.nan,
            "fixedEikonalActiveColumns": 0,
            "fixedEikonalRhoMax": 0.0,
            "fixedEikonalRhoSum": 0.0,
            "fixedEikonalReflectiveCells": 0,
        }
    if args.d != 6:
        raise ValueError("fixed eikonal input pilot is currently implemented only for D=6")
    if args.bb_c_abs != 0.0:
        raise ValueError("do not combine --bb-c-abs with --fixed-eikonal-profile in the first fixed-source pilot")

    g6_in = fixed_eikonal_g6(args)
    g_newton = 8.0 * math.pi**2 * g6_in
    e_min = args.e_min if not math.isfinite(args.fixed_eikonal_e_min) else args.fixed_eikonal_e_min
    e_max = args.e_max if not math.isfinite(args.fixed_eikonal_e_max) else args.fixed_eikonal_e_max
    if e_max <= e_min:
        raise ValueError("fixed eikonal input energy window is empty")
    chi_min = float(args.fixed_eikonal_chi_min)
    chi_max = float(args.fixed_eikonal_chi_max)
    if chi_max <= chi_min:
        raise ValueError("need --fixed-eikonal-chi-max > --fixed-eikonal-chi-min")
    if float(args.fixed_eikonal_rho_scale) < 0.0:
        raise ValueError("--fixed-eikonal-rho-scale must be nonnegative")
    j_min = float(args.fixed_eikonal_j_min)
    b_min = float(args.fixed_eikonal_b_min)
    b_over_rs_min = float(getattr(args, "fixed_eikonal_b_over_rs_min", 0.0))

    nu = 0.5 * (args.d - 3)
    energy = np.sqrt(mu)
    active_energy = (energy >= e_min) & (energy <= e_max)
    rho = np.zeros(ncols, dtype=float)
    col = 0
    for ell in spins:
        b = 2.0 * (float(ell) + nu) / energy
        chi = g_newton * mu / (math.pi * b**2)
        if g6_in > 0.0:
            rs = (12.0 * math.pi * g6_in) ** (1.0 / 3.0) * mu ** (1.0 / 6.0)
            b_over_rs = b / rs
        else:
            b_over_rs = np.full_like(b, math.inf)
        phase_window = (chi >= chi_min) & (chi < chi_max)
        semiclassical_window = (float(ell) >= j_min) & (b >= b_min) & (b_over_rs >= b_over_rs_min)
        local = 0.5 * chi**2
        if profile == "candidate":
            local = np.minimum(local, 1.0)
            mask = active_energy & phase_window & semiclassical_window
        elif profile == "weak":
            mask = active_energy & phase_window & semiclassical_window & (chi < args.fixed_eikonal_chi0)
        elif profile == "elastic-phase":
            local = 2.0 * np.sin(0.5 * chi) ** 2
            mask = active_energy & phase_window & semiclassical_window
        else:
            raise ValueError(f"unknown --fixed-eikonal-profile {profile!r}")
        rho[col : col + len(mu)] = float(args.fixed_eikonal_rho_scale) * np.where(mask, local, 0.0)
        col += len(mu)

    return rho, {
        "fixedSourceKind": f"eikonal-{profile}",
        "fixedEikonalEnabled": True,
        "fixedEikonalProfile": profile,
        "fixedEikonalRhoScale": float(args.fixed_eikonal_rho_scale),
        "fixedEikonalSourceMode": "partial-wave",
        "fixedEikonalG6": float(g6_in),
        "fixedEikonalGNewton": float(g_newton),
        "fixedEikonalEMin": float(e_min),
        "fixedEikonalEMax": float(e_max),
        "fixedEikonalChi0": float(args.fixed_eikonal_chi0),
        "fixedEikonalChiMin": float(chi_min),
        "fixedEikonalChiMax": float(chi_max),
        "fixedEikonalJMin": float(j_min),
        "fixedEikonalBMin": float(b_min),
        "fixedEikonalBOverRsMin": float(b_over_rs_min),
        "fixedEikonalActiveColumns": int(np.count_nonzero(rho > args.bb_window_floor_tol)),
        "fixedEikonalRhoMax": float(np.max(rho)) if rho.size else 0.0,
        "fixedEikonalRhoSum": float(np.sum(rho)) if rho.size else 0.0,
        "fixedEikonalReflectiveCells": int(np.count_nonzero(rho > 1.0 + 1e-12)),
    }


def fixed_eikonal_amplitude_source_enabled(args: argparse.Namespace) -> bool:
    """Whether the eikonal input is subtracted as amplitude-level row data.

    This mode is a diagnostic alternative to the finite-grid rho-floor source.
    It shifts equality rows but does not populate ``bbRhoFloor`` or alter the
    residual rho inequality box.
    """
    return (
        args.fixed_eikonal_profile != "none"
        and args.fixed_eikonal_source_mode == "amplitude-k2-fad"
    )


def fixed_eikonal_amp_sigma_grid(args: argparse.Namespace) -> tuple[np.ndarray, np.ndarray]:
    """Sigma quadrature for amplitude-level eikonal source rows."""
    n = int(args.fixed_eikonal_amp_nsigma)
    if n <= 0:
        raise ValueError("--fixed-eikonal-amp-nsigma must be positive")
    x, w = np.polynomial.legendre.leggauss(n)
    sigma_max = float(args.fixed_eikonal_amp_sigma_max)
    if sigma_max < 0.0:
        sigma_max = float(args.nmu)
    if sigma_max > 0.0:
        lo = 1.0
        hi = sigma_max
        sigma = 0.5 * (hi - lo) * x + 0.5 * (hi + lo)
        wsigma = 0.5 * (hi - lo) * w
        return sigma, wsigma
    xx = 0.5 * (x + 1.0)
    wx = 0.5 * w
    scale = float(args.fixed_eikonal_amp_sigma_scale)
    sigma = 1.0 + scale * xx / (1.0 - xx)
    jac = scale / (1.0 - xx) ** 2
    return sigma, wx * jac


def fixed_eikonal_endpoint_window(args: argparse.Namespace, q2: np.ndarray, sigma: np.ndarray) -> np.ndarray:
    """Endpoint-control window for the amplitude-level eikonal source.

    The near-forward eikonal formula is controlled when -t/sigma is small, and
    the crossed endpoint is controlled when -u/sigma is small.  This window is
    used only in the explicit endpoint-windowed symmetric source mode.
    """
    r0 = float(args.fixed_eikonal_amp_endpoint_r0)
    power = float(args.fixed_eikonal_amp_endpoint_power)
    if r0 <= 0.0:
        raise ValueError("--fixed-eikonal-amp-endpoint-r0 must be positive")
    if power <= 0.0:
        raise ValueError("--fixed-eikonal-amp-endpoint-power must be positive")
    ratio = np.maximum(np.asarray(q2, dtype=float), 0.0) / np.asarray(sigma, dtype=float)
    return np.exp(-((ratio / r0) ** power))


def fixed_eikonal_amp_k2_shift(args: argparse.Namespace, lam: np.ndarray) -> np.ndarray:
    """Amplitude-level eikonal contribution to the desingularized K2 rows."""
    if not fixed_eikonal_amplitude_source_enabled(args):
        return np.zeros_like(lam, dtype=float)
    if args.d != 6:
        raise ValueError("amplitude-level eikonal source is implemented only for D=6")
    g6_in = fixed_eikonal_g6(args)
    sigma, wsigma = fixed_eikonal_amp_sigma_grid(args)
    b, wb = log_b_grid(
        int(args.fixed_eikonal_amp_nb),
        float(args.fixed_eikonal_amp_u_min),
        float(args.fixed_eikonal_amp_u_max),
    )
    s = sigma[None, :]
    la = lam[:, None]
    z2 = (s - 3.0 * la) / (s + la)
    if np.any(z2 <= 0.0):
        raise ValueError("amplitude-level eikonal K2 source currently requires z2>0")
    z = np.sqrt(z2)
    t_plus = 0.5 * s * (z - 1.0)
    t_minus = 0.5 * s * (-z - 1.0)
    im_plus = np.zeros_like(z2)
    dim_plus = np.zeros_like(z2)
    im_minus = np.zeros_like(z2)
    dim_minus = np.zeros_like(z2)
    for i in range(len(lam)):
        im_plus[i], dim_plus[i] = im_m_eikonal_d6_t_deriv(
            sigma,
            t_plus[i],
            g6_in,
            b,
            wb,
            float(args.fixed_eikonal_amp_t_deriv_rel_step),
        )
        im_minus[i], dim_minus[i] = im_m_eikonal_d6_t_deriv(
            sigma,
            t_minus[i],
            g6_in,
            b,
            wb,
            float(args.fixed_eikonal_amp_t_deriv_rel_step),
        )
    dtdz_plus = s / (4.0 * z)
    dtdz_minus = -s / (4.0 * z)
    if args.fixed_eikonal_amp_branch_mode == "even":
        aval = 0.5 * (im_plus + im_minus)
        daval_dz2 = 0.5 * (dim_plus * dtdz_plus + dim_minus * dtdz_minus)
    elif args.fixed_eikonal_amp_branch_mode == "endpoint-windowed-even":
        w_plus = fixed_eikonal_endpoint_window(args, -t_plus, s)
        w_minus = fixed_eikonal_endpoint_window(args, -t_minus, s)
        dw_plus_dz2 = w_plus * (
            -float(args.fixed_eikonal_amp_endpoint_power)
            * ((np.maximum(-t_plus, 0.0) / s) / float(args.fixed_eikonal_amp_endpoint_r0))
            ** float(args.fixed_eikonal_amp_endpoint_power)
            / np.maximum(-t_plus, 1e-300)
        )
        dw_minus_dz2 = w_minus * (
            -float(args.fixed_eikonal_amp_endpoint_power)
            * ((np.maximum(-t_minus, 0.0) / s) / float(args.fixed_eikonal_amp_endpoint_r0))
            ** float(args.fixed_eikonal_amp_endpoint_power)
            / np.maximum(-t_minus, 1e-300)
        )
        # d(-t)/d(z^2) has the opposite sign from dt/d(z^2).
        aval = w_plus * im_plus + w_minus * im_minus
        daval_dz2 = (
            w_plus * dim_plus * dtdz_plus
            - im_plus * dw_plus_dz2 * dtdz_plus
            + w_minus * dim_minus * dtdz_minus
            - im_minus * dw_minus_dz2 * dtdz_minus
        )
    elif args.fixed_eikonal_amp_branch_mode in {"near-forward-even", "plus"}:
        aval = im_plus
        daval_dz2 = dim_plus * dtdz_plus
    else:
        raise ValueError(f"unknown --fixed-eikonal-amp-branch-mode {args.fixed_eikonal_amp_branch_mode!r}")
    k0 = 1.0 / (s + la) - 3.0 / s
    kx = -2.0 / (s**3)
    ky = 3.0 / (s**4)
    dz2_dx = 4.0 * la / (s**2 * (s + la))
    dz2_dy = 4.0 / (s**2 * (s + la))
    cx = -np.sum((kx * aval + k0 * daval_dz2 * dz2_dx) * wsigma[None, :], axis=1) / math.pi
    cy = -np.sum((ky * aval + k0 * daval_dz2 * dz2_dy) * wsigma[None, :], axis=1) / math.pi
    return lam * (cx - lam * cy)


def fixed_eikonal_amp_fad_shift(
    args: argparse.Namespace,
    lam: np.ndarray,
    pairs: list[tuple[float, float, float, float]],
    contact_degree: int,
) -> np.ndarray:
    """Projected amplitude-level eikonal source for full-amplitude-difference rows."""
    if not fixed_eikonal_amplitude_source_enabled(args):
        strict_rows = len(pairs) * max(len(lam) - (contact_degree + 1), 0)
        return np.zeros(strict_rows, dtype=float)
    if args.d != 6:
        raise ValueError("amplitude-level eikonal source is implemented only for D=6")
    g6_in = fixed_eikonal_g6(args)
    sigma, wsigma = fixed_eikonal_amp_sigma_grid(args)
    b, wb = log_b_grid(
        int(args.fixed_eikonal_amp_nb),
        float(args.fixed_eikonal_amp_u_min),
        float(args.fixed_eikonal_amp_u_max),
    )
    unprojected = np.zeros(len(pairs) * len(lam), dtype=float)
    for pidx, (xa, ya, xb, yb) in enumerate(pairs):
        blocks = []
        for xval, yval in [(xa, ya), (xb, yb)]:
            z2 = fad_z2_argument(xval, yval, sigma, lam)
            if np.any(z2 <= 0.0):
                raise ValueError("amplitude-level eikonal FAD source currently requires z2>0")
            z = np.sqrt(z2)
            t_plus = 0.5 * sigma[None, :] * (z - 1.0)
            t_minus = 0.5 * sigma[None, :] * (-z - 1.0)
            pref = fad_b_kernel(xval, yval, sigma, lam)
            vals = np.zeros(len(lam), dtype=float)
            for i in range(len(lam)):
                im_plus = im_m_eikonal_d6_t(sigma, t_plus[i], g6_in, b, wb)
                if args.fixed_eikonal_amp_branch_mode == "even":
                    im_minus = im_m_eikonal_d6_t(sigma, t_minus[i], g6_in, b, wb)
                    im = 0.5 * (im_plus + im_minus)
                elif args.fixed_eikonal_amp_branch_mode == "endpoint-windowed-even":
                    im_minus = im_m_eikonal_d6_t(sigma, t_minus[i], g6_in, b, wb)
                    w_plus = fixed_eikonal_endpoint_window(args, -t_plus[i], sigma)
                    w_minus = fixed_eikonal_endpoint_window(args, -t_minus[i], sigma)
                    im = w_plus * im_plus + w_minus * im_minus
                elif args.fixed_eikonal_amp_branch_mode in {"near-forward-even", "plus"}:
                    im = im_plus
                else:
                    raise ValueError(
                        f"unknown --fixed-eikonal-amp-branch-mode {args.fixed_eikonal_amp_branch_mode!r}"
                    )
                vals[i] = float(np.sum(pref[i] * im * wsigma) / math.pi)
            blocks.append(vals)
        start = pidx * len(lam)
        unprojected[start : start + len(lam)] = blocks[0] - blocks[1]
    basis = np.zeros((len(pairs) * len(lam), len(pairs) * (contact_degree + 1)), dtype=float)
    for pidx in range(len(pairs)):
        start = pidx * len(lam)
        stop = start + len(lam)
        for power in range(contact_degree + 1):
            basis[start:stop, pidx * (contact_degree + 1) + power] = lam**power
    q, _, _ = null_projector(basis)
    return q @ unprojected


def highspin_threshold_cap_vector(args: argparse.Namespace, n_spectral: int) -> np.ndarray:
    """Return multiplicative threshold-barrier cap factors for spectral columns.

    The physical upper bound is later applied as rho_upper * factor.  The
    diagnostic choices are

        radial-l:   r(mu)^(alpha ell)
        radial-2l:  r(mu)^(2 alpha ell)

    with r(mu)=(sqrt(mu)-sqrt(mu0))/(sqrt(mu)+sqrt(mu0)).
    """
    kind = getattr(args, "highspin_threshold_cap", "none")
    if kind == "none":
        return np.ones(n_spectral, dtype=float)
    mu0 = float(getattr(args, "highspin_threshold_mu0", 1.0))
    alpha = float(getattr(args, "highspin_threshold_alpha", 1.0))
    if mu0 <= 0.0:
        raise ValueError("--highspin-threshold-mu0 must be positive")
    if alpha < 0.0:
        raise ValueError("--highspin-threshold-alpha must be nonnegative")
    mu, _ = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    if len(spins) * len(mu) != n_spectral:
        raise ValueError("threshold cap shape mismatch")
    r = (np.sqrt(mu) - math.sqrt(mu0)) / (np.sqrt(mu) + math.sqrt(mu0))
    r = np.clip(r, 0.0, 1.0)
    factors = []
    for ell in spins:
        power = alpha * ell if kind == "radial-l" else 2.0 * alpha * ell
        factors.append(r**power)
    if kind not in {"radial-l", "radial-2l"}:
        raise ValueError(f"unknown --highspin-threshold-cap {kind!r}")
    return np.concatenate(factors)


def parse_contrast_packets(text: str) -> list[tuple[float, float, float, float]]:
    """Parse sigma,z,width,weight packets for absorptive contrast objectives.

    The contrast objective is a localized linear functional of the absorptive
    partial-wave density.  Each packet contributes

        weight * exp[-(mu-sigma)^2/(2 width^2)] * A_abs(mu,z)

    evaluated on the discretized positive spectral grid.  This is a pilot
    observable; it deliberately avoids the subtraction polynomial M0 because
    it acts only on the absorptive data.
    """
    out: list[tuple[float, float, float, float]] = []
    if not text.strip():
        return out
    for item in text.split(";"):
        vals = [float(x) for x in item.split(",") if x.strip()]
        if len(vals) != 4:
            raise ValueError("--contrast-packets entries must be sigma,z,width,weight")
        sigma, z, width, weight = vals
        if sigma <= 0.0 or width <= 0.0:
            raise ValueError("contrast packet sigma and width must be positive")
        if abs(z) > 1.0:
            raise ValueError("contrast packet z must be in the physical interval [-1,1]")
        out.append((sigma, z, width, weight))
    return out


def compress_homogeneous_rows(
    rows: np.ndarray,
    tol_factor: float = 1.0e3,
    normalize_rows: bool = False,
) -> tuple[np.ndarray, np.ndarray, int, np.ndarray]:
    """Return an independent SVD row basis and the matching left map.

    If ``rows = U S Vh`` has rank ``r``, the homogeneous constraint
    ``rows @ x = 0`` is equivalent to ``S[:r] Vh[:r] @ x = 0``.  For an affine
    row ``rows @ x + c = 0``, the matching compressed affine coefficient is
    ``U[:, :r].T @ c``.

    Keeping the singular values is important.  The older normalized basis
    ``Vh[:r]`` is algebraically equivalent in exact arithmetic, but it weakens
    large-singular-value directions at finite LP tolerance.
    """
    if rows.size == 0:
        return rows, np.zeros((0, rows.shape[0]), dtype=float), 0, np.array([])
    if normalize_rows:
        norms = np.linalg.norm(rows, axis=1)
        row_scale = np.ones_like(norms)
        mask = norms > 0.0
        row_scale[mask] = 1.0 / norms[mask]
        svd_rows = row_scale[:, None] * rows
    else:
        row_scale = np.ones(rows.shape[0], dtype=float)
        svd_rows = rows
    u, s, vh = np.linalg.svd(svd_rows, full_matrices=False)
    tol = tol_factor * max(svd_rows.shape) * np.finfo(float).eps * (float(s[0]) if s.size else 1.0)
    rank = int(np.sum(s > tol))
    if rank == 0:
        return np.zeros((0, rows.shape[1]), dtype=float), np.zeros((0, rows.shape[0]), dtype=float), 0, s
    left = u[:, :rank].T * row_scale[None, :]
    return s[:rank, None] * vh[:rank], left, rank, s


def pad_spectral_spin_columns(rows: np.ndarray, nmu: int, source_jmax: int, target_jmax: int) -> np.ndarray:
    """Pad even-spin spectral columns from ``source_jmax`` to ``target_jmax``.

    Spectral columns are spin-major: all ``nmu`` masses for ell=0, then ell=2,
    etc.  This helper lets an off-sheet diagnostic row act only on low spins
    while the LP still contains the full continuum up to ``target_jmax``.
    """
    if source_jmax == target_jmax:
        return rows
    if source_jmax > target_jmax:
        raise ValueError("source_jmax cannot exceed target_jmax")
    if source_jmax % 2 or target_jmax % 2:
        raise ValueError("spin cutoffs must be even")
    source_cols = nmu * (source_jmax // 2 + 1)
    target_cols = nmu * (target_jmax // 2 + 1)
    if rows.shape[1] != source_cols:
        raise ValueError(f"expected {source_cols} spectral columns, got {rows.shape[1]}")
    out = np.zeros((rows.shape[0], target_cols), dtype=rows.dtype)
    out[:, :source_cols] = rows
    return out


def absorptive_contrast_vector(args: argparse.Namespace) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Return the continuum-rho objective vector for packeted Im M contrasts."""
    packets = parse_contrast_packets(args.contrast_packets)
    n_spectral = args.nmu * (args.jmax // 2 + 1)
    if not packets:
        return np.zeros(n_spectral, dtype=float), {
            "contrastPackets": "none",
            "contrastPacketCount": 0,
            "contrastVectorMaxAbs": 0.0,
        }
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    nu = 0.5 * (args.d - 3)
    vec = np.zeros(n_spectral, dtype=float)
    col = 0
    for ell in spins:
        coeff = np.zeros_like(mu)
        for sigma0, z0, width, weight in packets:
            envelope = np.exp(-0.5 * ((mu - sigma0) / width) ** 2)
            # Physical absorptive expansion convention:
            # A_abs(mu,z)=mu^{-(D-4)/2} sum_l n_l rho_l(mu) G_l(z).
            coeff += (
                weight
                * base_weight
                * envelope
                * (mu ** (-(args.d - 4.0) / 2.0))
                * partial_wave_norm(ell, args.d)
                * normalized_gegenbauer(ell, nu, np.asarray([z0]))[0]
            )
        vec[col : col + args.nmu] = coeff
        col += args.nmu
    return vec, {
        "contrastPackets": args.contrast_packets,
        "contrastPacketCount": len(packets),
        "contrastVectorMaxAbs": float(np.max(np.abs(vec))) if vec.size else 0.0,
    }


def bh_region_observable_vectors(args: argparse.Namespace) -> tuple[np.ndarray, np.ndarray, dict[str, float | int | str]]:
    """Return normalized black-hole interior and edge observable vectors.

    The vectors act directly on the finite-grid ``rho_J(mu)`` variables in
    spin-major order.  With the default uniform weights, ``fill_vec @ rho`` is
    the average value of rho over the resolved BH interior mask, so 0 means
    empty, 1 means black-disk-like absorption in the project convention
    ``rho=1-Re S_J``, and 2 means saturation of the SDR cap.

    ``edge_vec`` is the corresponding normalized average in the annulus just
    outside the BH impact-parameter cutoff.  The disk contrast is
    ``fill_vec @ rho - edge_vec @ rho``.
    """
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    mcut = bh_m_cut(mu, g6=args.g6, eta=args.eta)
    jcut = 2.0 * mcut.astype(float)
    energy = np.sqrt(mu)
    obs_e_min = args.e_min if not math.isfinite(args.bh_obs_e_min) else args.bh_obs_e_min
    obs_e_max = args.e_max if not math.isfinite(args.bh_obs_e_max) else args.bh_obs_e_max
    active_energy = (energy >= obs_e_min) & (energy <= obs_e_max)
    use_xi_bin = math.isfinite(args.bh_xi_min) or math.isfinite(args.bh_xi_max)
    xi_min = args.bh_xi_min if math.isfinite(args.bh_xi_min) else -math.inf
    xi_max = args.bh_xi_max if math.isfinite(args.bh_xi_max) else math.inf
    fill = np.zeros(len(mu) * len(spins), dtype=float)
    edge = np.zeros_like(fill)
    col = 0
    smooth = float(args.bh_mask_smooth_dj)
    edge_width = float(args.bh_edge_width)
    if args.bh_observable_weight == "uniform":
        energy_weights = np.ones_like(mu)
    elif args.bh_observable_weight == "mu-measure":
        energy_weights = base_weight.copy()
    else:
        raise ValueError(args.bh_observable_weight)
    for ell in spins:
        ell_f = float(ell)
        if smooth > 0.0:
            inside = 0.5 * (1.0 + np.tanh((jcut - ell_f) / smooth))
            above = 0.5 * (1.0 + np.tanh((ell_f - jcut) / smooth))
            below_outer = 0.5 * (1.0 + np.tanh((jcut + edge_width - ell_f) / smooth))
            edge_mask = above * below_outer
        else:
            inside = (ell_f <= jcut).astype(float)
            edge_mask = ((ell_f > jcut) & (ell_f <= jcut + edge_width)).astype(float)
        if use_xi_bin:
            xi = np.full_like(jcut, math.inf, dtype=float)
            np.divide(ell_f, jcut, out=xi, where=jcut > 0.0)
            xi_mask = ((jcut > 0.0) & (xi >= xi_min) & (xi < xi_max)).astype(float)
            inside = inside * xi_mask
        fill[col : col + args.nmu] = active_energy * energy_weights * inside
        edge[col : col + args.nmu] = active_energy * energy_weights * edge_mask
        col += args.nmu
    fill_den = float(np.sum(fill))
    edge_den = float(np.sum(edge))
    if fill_den > 0.0:
        fill = fill / fill_den
    if edge_den > 0.0:
        edge = edge / edge_den
    return fill, edge, {
        "bhObservableWeight": args.bh_observable_weight,
        "bhObsEMin": obs_e_min,
        "bhObsEMax": obs_e_max,
        "bhXiMin": xi_min,
        "bhXiMax": xi_max,
        "bhMaskSmoothDj": smooth,
        "bhEdgeWidth": edge_width,
        "bhFillDenominator": fill_den,
        "bhEdgeDenominator": edge_den,
        "bhFillActiveColumns": int(np.count_nonzero(fill)),
        "bhEdgeActiveColumns": int(np.count_nonzero(edge)),
        "bhObservableMaxJcut": float(np.max(jcut[active_energy])) if np.any(active_energy) else math.nan,
        "bhObservableActiveMu": int(np.sum(active_energy)),
    }


def eikonal_zone_observable_vector(args: argparse.Namespace) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Return a normalized residual-mass observable in an eikonal zone.

    This vector acts on the ordinary continuum spectral columns.  In a BB run
    those columns are the residual variables, so ``vec @ rho`` is the average
    residual absorptive weight in the selected impact-parameter region.
    """
    if args.d != 6:
        raise ValueError("eikonal-zone diagnostics are currently normalized only for D=6")
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    nu = 0.5 * (args.d - 3)
    energy = np.sqrt(mu)
    g6_in = fixed_eikonal_g6(args)
    g_newton = 8.0 * math.pi**2 * g6_in
    rs = (3.0 * g6_in * energy / (2.0 * math.pi)) ** (1.0 / 3.0)
    obs_e_min = args.e_min if not math.isfinite(args.eik_obs_e_min) else args.eik_obs_e_min
    obs_e_max = args.e_max if not math.isfinite(args.eik_obs_e_max) else args.eik_obs_e_max
    active_energy = (energy >= obs_e_min) & (energy <= obs_e_max)
    if args.eikonal_weight == "uniform":
        energy_weights = np.ones_like(mu)
    elif args.eikonal_weight == "mu-measure":
        energy_weights = base_weight.copy()
    else:
        raise ValueError(args.eikonal_weight)
    vec = np.zeros(len(mu) * len(spins), dtype=float)
    col = 0
    for ell in spins:
        b = 2.0 * (float(ell) + nu) / energy
        chi = g_newton * mu / (math.pi * b**2)
        b_over_rs = b / rs
        if args.eikonal_zone == "core":
            mask = b_over_rs < 1.0
        elif args.eikonal_zone == "annulus-chi-ge-1":
            mask = (b_over_rs >= 1.0) & (chi >= 1.0)
        elif args.eikonal_zone == "outside-chi-lt-1":
            mask = chi < 1.0
        elif args.eikonal_zone == "weak-chi-lt":
            mask = chi < args.eik_chi_max
        elif args.eikonal_zone == "chi-window":
            mask = (chi >= args.eik_chi_min) & (chi < args.eik_chi_max)
        elif args.eikonal_zone == "b-over-rs-window":
            mask = (b_over_rs >= args.eik_b_over_rs_min) & (b_over_rs < args.eik_b_over_rs_max)
        else:
            raise ValueError(args.eikonal_zone)
        vec[col : col + args.nmu] = active_energy * energy_weights * mask.astype(float)
        col += args.nmu
    den = float(np.sum(vec))
    if den > 0.0:
        vec = vec / den
    return vec, {
        "eikonalZone": args.eikonal_zone,
        "eikonalWeight": args.eikonal_weight,
        "eikObsEMin": obs_e_min,
        "eikObsEMax": obs_e_max,
        "eikChiMin": float(args.eik_chi_min),
        "eikChiMax": float(args.eik_chi_max),
        "eikBOverRSMin": float(args.eik_b_over_rs_min),
        "eikBOverRSMax": float(args.eik_b_over_rs_max),
        "eikonalDiagnosticG6": float(g6_in),
        "eikDenominator": den,
        "eikActiveColumns": int(np.count_nonzero(vec)),
    }


def weak_eikonal_upper_vector(args: argparse.Namespace, n_spectral: int) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Return a physical upper cap for weak large-impact-parameter cells.

    This pilot implements the Haring-Zhiboedov-inspired semiclassical input

        rho_J(sigma) <= C_weak * chi_eik(sigma,J)^2 / 2

    on cells with chi_eik < chi0 and b/R_S >= bmin.  Cells outside that region
    receive +infinity and are not affected.  The cap is applied to the total
    physical density rho_total = rho_BH + rho_residual.
    """
    if args.weak_eikonal_cweak <= 0.0 or not math.isfinite(args.weak_eikonal_cweak):
        return np.full(n_spectral, math.inf, dtype=float), {
            "weakEikonalCapEnabled": False,
            "weakEikonalCweak": math.inf,
            "weakEikonalChi0": float(args.weak_eikonal_chi0),
            "weakEikonalBOverRSMin": float(args.weak_eikonal_b_over_rs_min),
            "weakEikonalActiveColumns": 0,
            "weakEikonalUpperMin": math.nan,
            "weakEikonalUpperMax": math.nan,
        }
    if args.d != 6:
        raise ValueError("weak eikonal cap pilot is currently implemented only for D=6")
    mu, _base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"weak eikonal cap length mismatch: expected {expected}, got {n_spectral}")
    nu = 0.5 * (args.d - 3)
    energy = np.sqrt(mu)
    g6_in = fixed_eikonal_g6(args)
    g_newton = 8.0 * math.pi**2 * g6_in
    rs = (3.0 * g6_in * energy / (2.0 * math.pi)) ** (1.0 / 3.0)
    cap = np.full(n_spectral, math.inf, dtype=float)
    col = 0
    for ell in spins:
        b = 2.0 * (float(ell) + nu) / energy
        chi = g_newton * mu / (math.pi * b**2)
        b_over_rs = b / rs
        mask = (chi < args.weak_eikonal_chi0) & (b_over_rs >= args.weak_eikonal_b_over_rs_min)
        cap[col : col + args.nmu][mask] = float(args.weak_eikonal_cweak) * 0.5 * chi[mask] ** 2
        col += args.nmu
    active = np.isfinite(cap)
    return cap, {
        "weakEikonalCapEnabled": True,
        "weakEikonalCweak": float(args.weak_eikonal_cweak),
        "weakEikonalChi0": float(args.weak_eikonal_chi0),
        "weakEikonalBOverRSMin": float(args.weak_eikonal_b_over_rs_min),
        "weakEikonalG6": float(g6_in),
        "weakEikonalActiveColumns": int(np.count_nonzero(active)),
        "weakEikonalUpperMin": float(np.min(cap[active])) if np.any(active) else math.nan,
        "weakEikonalUpperMax": float(np.max(cap[active])) if np.any(active) else math.nan,
    }


def strong_eikonal_annulus_rows(
    args: argparse.Namespace,
    data: dict,
    ncols: int,
    nfree: int,
) -> tuple[list[np.ndarray], list[float], dict[str, float | int | str]]:
    """Return binned strong-annulus average constraints.

    This is the second Haring-Zhiboedov-style pilot layer.  In the region

        b/R_S >= bmin,  chi_min <= chi_eik < chi_max,

    the eikonal phase can oscillate, so imposing a pointwise value for rho is
    too strong.  Instead each (energy, log-chi) bin obeys

        average_bin(rho_total) <= 1 + delta.

    The rows are ordinary LP inequalities on the residual variables because
    rho_total = rho_residual + rho_BH.
    """
    if args.strong_eikonal_delta < 0.0:
        return [], [], {
            "strongEikonalEnabled": False,
            "strongEikonalDelta": math.nan,
            "strongEikonalRows": 0,
            "strongEikonalActiveColumns": 0,
            "strongEikonalMinBinWeight": math.nan,
            "strongEikonalMaxBinWeight": math.nan,
        }
    if args.d != 6:
        raise ValueError("strong eikonal annulus pilot is currently implemented only for D=6")
    n_spectral = int(data["spectralColumns"])
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"strong annulus length mismatch: expected {expected}, got {n_spectral}")
    if args.strong_eikonal_chi_min <= 0 or args.strong_eikonal_chi_max <= args.strong_eikonal_chi_min:
        raise ValueError("need 0 < --strong-eikonal-chi-min < --strong-eikonal-chi-max")
    if args.strong_eikonal_energy_bins <= 0 or args.strong_eikonal_chi_bins <= 0:
        raise ValueError("strong eikonal bin counts must be positive")

    nu = 0.5 * (args.d - 3)
    energy = np.sqrt(mu)
    g6_in = fixed_eikonal_g6(args)
    g_newton = 8.0 * math.pi**2 * g6_in
    rs = (3.0 * g6_in * energy / (2.0 * math.pi)) ** (1.0 / 3.0)
    obs_e_min = args.e_min if not math.isfinite(args.strong_eikonal_e_min) else args.strong_eikonal_e_min
    obs_e_max = args.e_max if not math.isfinite(args.strong_eikonal_e_max) else args.strong_eikonal_e_max
    if obs_e_max <= obs_e_min:
        raise ValueError("strong eikonal energy window is empty")
    loge_edges = np.linspace(math.log(obs_e_min), math.log(obs_e_max), args.strong_eikonal_energy_bins + 1)
    logchi_edges = np.linspace(
        math.log(args.strong_eikonal_chi_min),
        math.log(args.strong_eikonal_chi_max),
        args.strong_eikonal_chi_bins + 1,
    )
    if args.strong_eikonal_weight == "uniform":
        energy_weights = np.ones_like(mu)
    elif args.strong_eikonal_weight == "mu-measure":
        energy_weights = base_weight.copy()
    else:
        raise ValueError(args.strong_eikonal_weight)

    bin_vectors: dict[tuple[int, int], np.ndarray] = {}
    active_columns = 0
    col = 0
    for ell in spins:
        b = 2.0 * (float(ell) + nu) / energy
        chi = g_newton * mu / (math.pi * b**2)
        b_over_rs = b / rs
        mask = (
            (energy >= obs_e_min)
            & (energy <= obs_e_max)
            & (b_over_rs >= args.strong_eikonal_b_over_rs_min)
            & (chi >= args.strong_eikonal_chi_min)
            & (chi < args.strong_eikonal_chi_max)
        )
        active_columns += int(np.count_nonzero(mask))
        if np.any(mask):
            ebin = np.searchsorted(loge_edges, np.log(energy[mask]), side="right") - 1
            cbin = np.searchsorted(logchi_edges, np.log(chi[mask]), side="right") - 1
            indices = np.nonzero(mask)[0]
            for imu, ib_e, ib_c in zip(indices, ebin, cbin):
                if ib_e < 0 or ib_e >= args.strong_eikonal_energy_bins:
                    continue
                if ib_c < 0 or ib_c >= args.strong_eikonal_chi_bins:
                    continue
                key = (int(ib_e), int(ib_c))
                vec = bin_vectors.get(key)
                if vec is None:
                    vec = np.zeros(n_spectral, dtype=float)
                    bin_vectors[key] = vec
                vec[col + int(imu)] = float(energy_weights[int(imu)])
        col += args.nmu

    rows: list[np.ndarray] = []
    rhs: list[float] = []
    bin_weights: list[float] = []
    col_scales = np.asarray(data["colScales"], dtype=float)
    rho_floor = np.asarray(data["bbRhoFloor"], dtype=float)
    for key in sorted(bin_vectors):
        vec = bin_vectors[key]
        weight = float(np.sum(vec))
        if weight <= 0.0:
            continue
        row = np.zeros(ncols + nfree, dtype=float)
        row[:n_spectral] = vec / col_scales[:n_spectral]
        rows.append(row)
        rhs.append((1.0 + float(args.strong_eikonal_delta)) * weight - float(vec @ rho_floor))
        bin_weights.append(weight)
    return rows, rhs, {
        "strongEikonalEnabled": True,
        "strongEikonalDelta": float(args.strong_eikonal_delta),
        "strongEikonalRows": len(rows),
        "strongEikonalActiveColumns": active_columns,
        "strongEikonalChiMin": float(args.strong_eikonal_chi_min),
        "strongEikonalChiMax": float(args.strong_eikonal_chi_max),
        "strongEikonalBOverRSMin": float(args.strong_eikonal_b_over_rs_min),
        "strongEikonalG6": float(g6_in),
        "strongEikonalEnergyBins": int(args.strong_eikonal_energy_bins),
        "strongEikonalChiBins": int(args.strong_eikonal_chi_bins),
        "strongEikonalWeight": args.strong_eikonal_weight,
        "strongEikonalMinBinWeight": float(np.min(bin_weights)) if bin_weights else math.nan,
        "strongEikonalMaxBinWeight": float(np.max(bin_weights)) if bin_weights else math.nan,
    }


def high_energy_positive_t_coefficients(
    args: argparse.Namespace,
    data: dict,
) -> tuple[np.ndarray, np.ndarray, dict[str, float | int | str]]:
    """Return unscaled positive fixed-t high-energy coefficients.

    This is a deliberately simple Haring-Zhiboedov-inspired diagnostic.  For
    fixed positive t, z = 1 + 2 t / sigma lies outside the physical angular
    interval.  Even Gegenbauer polynomials are positive there, so the sampled
    absorptive integral

        int d sigma A_abs(sigma,t) rho(sigma) / sigma^p

    is a positive linear functional of the spectral density.  Bounding it tests
    directly whether an LP solution is hiding forbidden high-energy growth.

    The code grid uses x=1/sigma with the project measure proportional to
    d sigma / sigma^2.  Therefore the finite-grid row carries the additional
    factor sigma^{-(p-2)}, not sigma^{-p}.  The row acts on total
    rho = rho_residual + rho_BH, so the fixed BB floor is shifted to the
    right-hand side just like the other physical inequalities.
    """
    if args.high_energy_tplus == "":
        return np.zeros((0, int(data["spectralColumns"])), dtype=float), np.zeros(0, dtype=float), {
            "highEnergyCapEnabled": False,
            "highEnergyTplusCount": 0,
            "highEnergyCap": math.nan,
            "highEnergySigmaMin": math.nan,
            "highEnergySigmaMax": math.nan,
            "highEnergyCoeffMax": math.nan,
            "highEnergyBBShiftMax": math.nan,
            "highEnergyQuadratureWindowWeight": math.nan,
            "highEnergyQuadratureWindowWeightExact": math.nan,
            "highEnergyQuadratureMoment1": math.nan,
            "highEnergyQuadratureMoment1Exact": math.nan,
            "highEnergyQuadratureMoment2": math.nan,
            "highEnergyQuadratureMoment2Exact": math.nan,
            "highEnergyGegenbauerAtOneMaxErr": math.nan,
        }
    if args.high_energy_sigma_max <= args.high_energy_sigma_min:
        raise ValueError("need --high-energy-sigma-max > --high-energy-sigma-min")
    t_values = parse_floats(args.high_energy_tplus)
    if any(t <= 0.0 for t in t_values):
        raise ValueError("--high-energy-tplus entries must be positive")

    n_spectral = int(data["spectralColumns"])
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"high-energy cap length mismatch: expected {expected}, got {n_spectral}")

    nu = 0.5 * (args.d - 3)
    sigma_mask = (mu >= args.high_energy_sigma_min) & (mu <= args.high_energy_sigma_max)
    if not np.any(sigma_mask):
        raise ValueError("high-energy cap has no active sigma nodes")
    if args.high_energy_power < 2.0:
        raise ValueError("--high-energy-power is interpreted in d sigma/sigma^p and must be >=2")
    sigma_power = mu ** (-(args.high_energy_power - 2.0 + 0.5 * (args.d - 4)))
    rho_floor = np.asarray(data["bbRhoFloor"], dtype=float)
    coeffs: list[np.ndarray] = []
    shifts: list[float] = []
    coeff_max = 0.0
    bb_shift_max = 0.0
    active_columns = 0
    gegenbauer_one_err = 0.0
    for tplus in t_values:
        coeff = np.zeros(n_spectral, dtype=float)
        col = 0
        z = 1.0 + 2.0 * float(tplus) / mu
        for ell in spins:
            gegenbauer_one_err = max(
                gegenbauer_one_err,
                float(abs(normalized_gegenbauer(ell, nu, np.asarray([1.0]))[0] - 1.0)),
            )
            gvals = normalized_gegenbauer(ell, nu, z)
            block = base_weight * sigma_power * partial_wave_norm(ell, args.d) * gvals
            block = np.where(sigma_mask, block, 0.0)
            coeff[col : col + args.nmu] = block
            col += args.nmu
        shift = float(coeff @ rho_floor)
        coeffs.append(coeff)
        shifts.append(shift)
        active_columns += int(np.count_nonzero(coeff))
        coeff_max = max(coeff_max, float(np.max(np.abs(coeff))) if coeff.size else 0.0)
        bb_shift_max = max(bb_shift_max, abs(shift))

    smin = float(args.high_energy_sigma_min)
    smax = float(args.high_energy_sigma_max)
    window_weight = float(np.sum(base_weight[sigma_mask]))
    moment1 = float(np.sum(base_weight[sigma_mask] * mu[sigma_mask] ** -1))
    moment2 = float(np.sum(base_weight[sigma_mask] * mu[sigma_mask] ** -2))
    exact_weight = (1.0 / math.pi) * (1.0 / smin - 1.0 / smax)
    exact_moment1 = (1.0 / (2.0 * math.pi)) * (smin**-2 - smax**-2)
    exact_moment2 = (1.0 / (3.0 * math.pi)) * (smin**-3 - smax**-3)
    return np.vstack(coeffs), np.asarray(shifts, dtype=float), {
        "highEnergyCapEnabled": True,
        "highEnergyTplusCount": len(t_values),
        "highEnergyCap": float(args.high_energy_cap) if args.high_energy_cap >= 0.0 else math.nan,
        "highEnergyPower": float(args.high_energy_power),
        "highEnergySigmaMin": float(args.high_energy_sigma_min),
        "highEnergySigmaMax": float(args.high_energy_sigma_max),
        "highEnergyCoeffMax": coeff_max,
        "highEnergyBBShiftMax": bb_shift_max,
        "highEnergyActiveColumns": active_columns,
        "highEnergyQuadratureWindowWeight": window_weight,
        "highEnergyQuadratureWindowWeightExact": exact_weight,
        "highEnergyQuadratureMoment1": moment1,
        "highEnergyQuadratureMoment1Exact": exact_moment1,
        "highEnergyQuadratureMoment2": moment2,
        "highEnergyQuadratureMoment2Exact": exact_moment2,
        "highEnergyGegenbauerAtOneMaxErr": gegenbauer_one_err,
    }


def high_energy_positive_t_rows(
    args: argparse.Namespace,
    data: dict,
    ncols: int,
    nfree: int,
) -> tuple[list[np.ndarray], list[float], dict[str, float | int | str]]:
    """Return optional global positive fixed-t high-energy cap rows."""
    coeffs, shifts, meta = high_energy_positive_t_coefficients(args, data)
    if coeffs.shape[0] == 0 or args.high_energy_cap < 0.0 or args.high_energy_disable_global_row:
        return [], [], {
            **meta,
            "highEnergyRows": 0,
            "highEnergyGlobalRowDisabled": bool(args.high_energy_disable_global_row),
            "highEnergyRowNormalize": bool(args.high_energy_row_normalize),
            "highEnergyRowScales": "",
            "highEnergyBBShifts": "",
        }

    n_spectral = int(data["spectralColumns"])
    col_scales = np.asarray(data["colScales"], dtype=float)
    rows: list[np.ndarray] = []
    rhs: list[float] = []
    row_scales: list[float] = []
    row_shifts: list[float] = []
    for coeff, shift in zip(coeffs, shifts):
        norm = 1.0
        if args.high_energy_row_normalize:
            norm = float(np.max(np.abs(coeff)))
            if norm <= 0.0:
                norm = 1.0
        row = np.zeros(ncols + nfree, dtype=float)
        row[:n_spectral] = (coeff / norm) / col_scales[:n_spectral]
        rows.append(row)
        rhs.append((float(args.high_energy_cap) - shift) / norm)
        row_scales.append(norm)
        row_shifts.append(shift)

    return rows, rhs, {
        **meta,
        "highEnergyRows": len(rows),
        "highEnergyGlobalRowDisabled": False,
        "highEnergyRowNormalize": bool(args.high_energy_row_normalize),
        "highEnergyRowScales": ",".join(f"{x:.17g}" for x in row_scales),
        "highEnergyBBShifts": ",".join(f"{x:.17g}" for x in row_shifts),
    }


def high_energy_column_cap_upper_vector(
    args: argparse.Namespace,
    data: dict,
    n_spectral: int,
) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Return residual upper bounds implied columnwise by the high-energy cap.

    For each positive high-energy budget row sum_p c_p rho_p <= C_HE with
    c_p >= 0, every single column must obey rho_p <= C_HE / c_p.  This is only
    a necessary condition for the full budget, but it is numerically stable and
    exactly captures the desired high-spin/high-energy truncation pressure.
    """
    if not args.high_energy_column_cap or args.high_energy_tplus == "" or args.high_energy_cap < 0.0:
        return np.full(n_spectral, math.inf, dtype=float), {
            "highEnergyColumnCapEnabled": False,
            "highEnergyColumnCapActiveColumns": 0,
            "highEnergyColumnCapUpperMin": math.nan,
            "highEnergyColumnCapUpperMax": math.nan,
            "highEnergyColumnCapResidualUpperMin": math.nan,
            "highEnergyColumnCapInfeasibleColumns": 0,
        }
    coeffs, shifts, _meta = high_energy_positive_t_coefficients(args, data)
    total_upper = np.full(n_spectral, math.inf, dtype=float)
    residual_upper = np.full(n_spectral, math.inf, dtype=float)
    active = np.zeros(n_spectral, dtype=bool)
    cap = float(args.high_energy_cap)
    infeasible_budget_rows = int(np.count_nonzero(np.asarray(shifts, dtype=float) > cap + 1e-12))
    for coeff, shift in zip(coeffs, shifts):
        residual_budget = cap - float(shift)
        mask = coeff > 0.0
        active |= mask
        total_upper[mask] = np.minimum(total_upper[mask], cap / coeff[mask])
        if residual_budget >= 0.0:
            residual_upper[mask] = np.minimum(residual_upper[mask], residual_budget / coeff[mask])
        else:
            residual_upper[mask] = np.minimum(residual_upper[mask], residual_budget / coeff[mask])
    finite = np.isfinite(total_upper)
    infeasible = int(np.count_nonzero(finite & (residual_upper < -1e-12)))
    return residual_upper, {
        "highEnergyColumnCapEnabled": True,
        "highEnergyColumnCapActiveColumns": int(np.count_nonzero(active)),
        "highEnergyColumnCapUpperMin": float(np.min(total_upper[finite])) if np.any(finite) else math.nan,
        "highEnergyColumnCapUpperMax": float(np.max(total_upper[finite])) if np.any(finite) else math.nan,
        "highEnergyColumnCapResidualUpperMin": float(np.min(residual_upper[finite])) if np.any(finite) else math.nan,
        "highEnergyColumnCapInfeasibleColumns": infeasible,
        "highEnergyColumnCapInfeasibleBudgetRows": infeasible_budget_rows,
    }


def reflection_excess_weight_vector(args: argparse.Namespace, n_spectral: int) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Weights for the lexicographic no-reflection diagnostic.

    The auxiliary LP variables introduced in ``solve`` represent

        r_p >= max(rho_total,p - 1, 0).

    This vector sets the linear objective ``sum_p w_p r_p``.  A zero minimum
    means the pinned-G face contains a representative with rho_total <= 1 on
    every resolved continuum cell; a positive minimum means reflective
    rho_total > 1 support is forced by the finite LP constraints.
    """
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"reflection vector length mismatch: expected {expected}, got {n_spectral}")
    if args.reflection_weight == "uniform":
        energy_weights = np.ones_like(mu)
    elif args.reflection_weight == "mu-measure":
        energy_weights = base_weight.copy()
    else:
        raise ValueError(args.reflection_weight)
    weights = np.zeros(n_spectral, dtype=float)
    col = 0
    for _ell in spins:
        weights[col : col + args.nmu] = energy_weights
        col += args.nmu
    den = float(np.sum(weights))
    if den > 0.0:
        weights = weights / den
    return weights, {
        "reflectionWeight": args.reflection_weight,
        "reflectionWeightDenominator": den,
        "reflectionAuxColumns": int(n_spectral),
        "reflectionActiveColumns": int(np.count_nonzero(weights)),
    }


def rho_sum_weight_vector(args: argparse.Namespace, n_spectral: int) -> tuple[np.ndarray, dict[str, float | int | str]]:
    """Normalized weights for minimizing total residual spectral mass."""
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"rho-sum vector length mismatch: expected {expected}, got {n_spectral}")
    if args.rho_sum_weight == "uniform":
        energy_weights = np.ones_like(mu)
    elif args.rho_sum_weight == "mu-measure":
        energy_weights = base_weight.copy()
    else:
        raise ValueError(args.rho_sum_weight)
    weights = np.zeros(n_spectral, dtype=float)
    col = 0
    for _ell in spins:
        weights[col : col + args.nmu] = energy_weights
        col += args.nmu
    den = float(np.sum(weights))
    if den > 0.0:
        weights = weights / den
    return weights, {
        "rhoSumWeight": args.rho_sum_weight,
        "rhoSumWeightDenominator": den,
        "rhoSumActiveColumns": int(np.count_nonzero(weights)),
    }


def total_variation_pairs(args: argparse.Namespace, n_spectral: int) -> tuple[np.ndarray, np.ndarray, np.ndarray, dict[str, float | int | str]]:
    """Nearest-neighbor total-variation pairs on the resolved (spin, mu) grid.

    This is a numerical cleanup objective, not a new physical inequality.  The
    LP adds auxiliary variables t_ij >= |rho_i-rho_j| and minimizes their
    weighted average.  The spectral columns are spin-major:

        (ell=0, all mu), (ell=2, all mu), ...
    """
    mu, base_weight = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    expected = len(mu) * len(spins)
    if expected != n_spectral:
        raise ValueError(f"TV vector length mismatch: expected {expected}, got {n_spectral}")
    left: list[int] = []
    right: list[int] = []
    weights: list[float] = []
    for spin_idx, _ell in enumerate(spins):
        offset = spin_idx * args.nmu
        for i in range(args.nmu - 1):
            left.append(offset + i)
            right.append(offset + i + 1)
            if args.tv_weight == "mu-measure":
                weights.append(float(0.5 * (base_weight[i] + base_weight[i + 1])))
            elif args.tv_weight == "uniform":
                weights.append(1.0)
            else:
                raise ValueError(args.tv_weight)
    for spin_idx in range(len(spins) - 1):
        offset = spin_idx * args.nmu
        next_offset = (spin_idx + 1) * args.nmu
        for i in range(args.nmu):
            left.append(offset + i)
            right.append(next_offset + i)
            if args.tv_weight == "mu-measure":
                weights.append(float(base_weight[i]))
            elif args.tv_weight == "uniform":
                weights.append(1.0)
            else:
                raise ValueError(args.tv_weight)
    w = np.asarray(weights, dtype=float)
    den = float(np.sum(w))
    if den > 0.0:
        w = w / den
    return np.asarray(left, dtype=int), np.asarray(right, dtype=int), w, {
        "tvWeight": args.tv_weight,
        "tvPairCount": int(len(w)),
        "tvWeightDenominator": den,
        "tvMuPairs": int(len(spins) * max(args.nmu - 1, 0)),
        "tvSpinPairs": int(max(len(spins) - 1, 0) * args.nmu),
    }


def bessel_tail_matrix(lam: np.ndarray, params: np.ndarray, nu: float) -> np.ndarray:
    """Impact-parameter endpoint tail columns for the desingularized K2 row.

    This is the same positive Bessel tail used in the threshold-angle
    projective diagnostics.  The parameter ``b`` is an impact-parameter-like
    label, and every column is normalized to one at lambda=0.
    """
    x = 2.0 * np.sqrt(np.maximum(lam[:, None], 0.0)) * params[None, :]
    out = np.ones_like(x)
    mask = np.abs(x) > 1.0e-8
    out[mask] = gamma(nu + 1.0) * (2.0 / x[mask]) ** nu * jv(nu, x[mask])
    if np.any(~mask):
        out[~mask] = 1.0 - (x[~mask] ** 2) / (4.0 * (nu + 1.0))
    return out


def finite_g_tail_matrix(args: argparse.Namespace, lam: np.ndarray) -> tuple[np.ndarray, np.ndarray, str]:
    """Return optional endpoint-tail K2 columns and their parameter values.

    These columns are appended only to the desingularized K2 equality block
    ``lambda*K2``.  They deliberately do not yet contribute to K4/K6/K8
    polynomiality rows, so any run with this sector is a diagnostic until the
    corresponding higher-K tail columns are derived.
    """
    if args.b_tail_kind == "none":
        return np.zeros((len(lam), 0), dtype=float), np.asarray([], dtype=float), "none"
    params = np.asarray(parse_floats(args.b_tail_params), dtype=float)
    if params.size == 0:
        raise ValueError("--b-tail-params must contain at least one value when --b-tail-kind is enabled")
    nu = 0.5 * (args.d - 3)
    if args.b_tail_kind == "bessel":
        return bessel_tail_matrix(lam, params, nu), params, (
            "diagnostic endpoint tail in K2 rows only; no K4/K6/K8 tail columns"
        )
    raise ValueError(args.b_tail_kind)


def poly_lp_bound(args: argparse.Namespace) -> float | None:
    if args.poly_bound <= 0:
        return None
    return args.poly_bound / args.poly_scale


def kg_lp_lower(args: argparse.Namespace) -> float | None:
    """Return the lower bound for the scaled LP variable kG/kg_scale."""
    if args.kg_lower == "none":
        return None
    return float(args.kg_lower) / args.kg_scale


def kg_lp_fixed(args: argparse.Namespace) -> float | None:
    """Return a fixed value for the scaled LP variable kG/kg_scale, if requested."""
    if args.kg_fixed == "none":
        return None
    return float(args.kg_fixed) / args.kg_scale


def wilson_lp_bound_value(text: str, scale: float) -> float | None:
    """Return a bound for a scaled Wilson-coefficient LP variable."""
    if text == "none":
        return None
    return float(text) / scale


def fixed_or_interval_bounds(
    fixed_text: str,
    lower_text: str,
    upper_text: str,
    scale: float,
) -> tuple[float | None, float | None]:
    """Return LP-variable bounds for a physical coefficient divided by scale."""
    fixed = wilson_lp_bound_value(fixed_text, scale)
    if fixed is not None:
        return (fixed, fixed)
    return (
        wilson_lp_bound_value(lower_text, scale),
        wilson_lp_bound_value(upper_text, scale),
    )


def residue_lp_bound_value(text: str, scale: float) -> float | None:
    """Return a bound for the scaled isolated-pole residue LP variable."""
    if text == "none":
        return None
    return float(text) / scale


def isolated_pole_active(args: argparse.Namespace) -> bool:
    return args.isolated_sigma > 0.0


def isolated_pole_column(args: argparse.Namespace, lam: np.ndarray, k: int) -> np.ndarray:
    """Return the isolated even-spin pole column at sigma=isolated_sigma.

    This deliberately uses ``mu_weights=[1]`` rather than the continuum
    quadrature weight ``1/(pi Nmu)``.  The variable multiplying this column is
    the integrated delta-function residue G_J, not a pointwise continuum
    density.
    """
    if args.isolated_sigma <= 0.0:
        raise ValueError("--isolated-sigma must be positive when the isolated pole is enabled")
    if args.isolated_spin < 0 or args.isolated_spin % 2:
        raise ValueError("--isolated-spin must be a nonnegative even integer")
    mat, _, spins = lambda_kernel(
        args.d,
        len(lam),
        1,
        args.isolated_spin,
        k,
        lambda_grid=lam,
        mu_values=np.asarray([args.isolated_sigma], dtype=float),
        mu_weights=np.asarray([1.0], dtype=float),
    )
    try:
        spin_index = spins.index(args.isolated_spin)
    except ValueError as exc:
        raise RuntimeError("isolated pole helper did not build the requested spin column") from exc
    return mat[:, spin_index]


def spectral_normalization_row(args: argparse.Namespace, ncols: int) -> np.ndarray | None:
    """Return a positive row used to remove the homogeneous zero solution.

    ``rho-sum`` fixes the raw discretized sum of spectral variables.  It is useful
    as a debugging normalization, but it depends strongly on how many grid atoms
    are present.  ``weighted-rho-sum`` fixes the positive spectral-measure weighted
    sum using the same column weights that enter the SDR kernels; this is the
    default normalization for finite-G sign diagnostics.
    """
    mode = args.normalization
    if mode == "none":
        return None
    if mode == "rho-sum":
        return np.ones(ncols, dtype=float)
    if mode == "weighted-rho-sum":
        mu, base_weight = mu_grid(args.nmu)
        spins = list(range(0, args.jmax + 1, 2))
        z_power = (1.0 / mu) ** (args.d / 2.0 - 3.0)
        rows = [
            partial_wave_norm(ell, args.d) * base_weight * z_power
            for ell in spins
        ]
        weights = np.concatenate(rows).astype(float)
        if len(weights) != ncols:
            raise ValueError(f"normalization row has {len(weights)} entries but expected {ncols}")
        return weights
    raise ValueError(f"unknown normalization mode {mode!r}")


def build_problem(args: argparse.Namespace) -> dict:
    use_pole = isolated_pole_active(args)
    if use_pole and args.o1_nlambda > 0:
        raise ValueError(
            "isolated-pole columns are currently implemented for K2/K polynomiality "
            "and amplitude-difference rows only; rerun with --o1-nlambda 0"
        )
    explicit_lambda_grid = k2_lambda_grid(args)
    k2, lam, _ = lambda_kernel(
        args.d,
        args.nlambda,
        args.nmu,
        args.jmax,
        2,
        lambda_min=args.lambda_min,
        lambda_max=args.lambda_max,
        lambda_grid=explicit_lambda_grid,
    )
    nlambda_k2 = len(lam)
    blocks = [lam[:, None] * k2]
    rhs_parts = [np.zeros_like(lam)]
    fixed_parts: list[np.ndarray] = []
    fixed_k2, fixed_meta = bb_fixed_source_vector(args, lam, 2)
    fixed_parts.append(lam * fixed_k2 + fixed_eikonal_amp_k2_shift(args, lam))
    pole_k2 = isolated_pole_column(args, lam, 2) if use_pole else None
    tail_k2, tail_params, tail_convention = finite_g_tail_matrix(args, lam)

    poly_ks = parse_ints(args.poly_ks)
    nlambda_poly = parse_nlambda_poly(args.nlambda_poly, poly_ks)
    sectors: list[tuple[int, np.ndarray, int, int]] = []
    poly_sector_rows: list[tuple[int, int]] = []
    pole_poly_column_max: dict[int, float] = {}
    poly_strict_rows = 0
    poly_row_count = 0
    for k in poly_ks:
        if k < 4 or k % 2:
            raise ValueError("polynomiality sectors must be even k>=4")
        mat, lamk, _ = polynomial_kernel(
            args.d,
            nlambda_poly[k],
            args.nmu,
            args.jmax,
            k,
            args.poly_master,
            args.lambda_min,
            args.lambda_max,
        )
        fixed_poly, _ = bb_fixed_source_vector(args, lamk, k)
        pole_poly = isolated_pole_column(args, lamk, k) if use_pole else None
        if pole_poly is not None:
            pole_poly_column_max[k] = float(np.max(np.abs(pole_poly)))
        degree = k // 2
        if args.poly_null_project:
            projector = polynomial_null_projector(lamk, range(degree + 1))
            strict = projector.shape[0]
            poly_strict_rows += strict
            if strict:
                projected = projector @ mat
                blocks.append(projected)
                rhs_parts.append(np.zeros(strict))
                fixed_parts.append(projector @ fixed_poly)
                if use_pole:
                    assert pole_poly is not None
                    sectors.append((k, projector @ pole_poly, -1, strict))
                poly_sector_rows.append((k, strict))
                poly_row_count += strict
        else:
            sectors.append((k, lamk, degree, nlambda_poly[k]))
            blocks.append(mat)
            rhs_parts.append(np.zeros(nlambda_poly[k]))
            fixed_parts.append(fixed_poly)
            poly_sector_rows.append((k, nlambda_poly[k]))
            poly_row_count += nlambda_poly[k]

    o1_powers: list[int] = []
    o1_free_coeffs: tuple[np.ndarray, np.ndarray, np.ndarray] | None = None
    o1_strict_rows = 0
    if args.o1_nlambda > 0:
        if args.o1_degree < args.o1_free_min_power:
            raise ValueError("--o1-degree must be at least --o1-free-min-power when --o1-nlambda > 0")
        o1_lam = o1_lambda_grid(args)
        mat0, o1_lam, _ = o1_kernel_from_grid(args.d, o1_lam, args.nmu, args.jmax)
        o1_powers = list(range(args.o1_free_min_power, args.o1_degree + 1))
        projector = polynomial_null_projector(o1_lam, o1_powers)
        o1_strict_rows = projector.shape[0]
        if o1_strict_rows:
            blocks.append(projector @ mat0)
            rhs_parts.append(np.zeros(o1_strict_rows))
            fixed_parts.append(np.zeros(o1_strict_rows))
            o1_free_coeffs = (
                projector @ (4.0 * o1_lam),
                projector @ (6.0 * o1_lam**2),
                projector @ (2.0 * o1_lam**3),
            )

    ampdiff_meta = {
        "ampDiffNlambda": 0,
        "ampDiffGrid": "none",
        "ampDiffPairs": 0,
        "ampDiffJmax": args.jmax,
        "ampDiffStrictRows": 0,
        "ampDiffRank": 0,
        "ampDiffMatrixConvention": "none",
        "ampDiffSingularMax": math.nan,
        "ampDiffSingularMin": math.nan,
    }
    ampdiff_row_count = 0
    ampdiff_pole_rows: np.ndarray | None = None
    ampdiff_pole_column_max = math.nan
    if args.ampdiff_nlambda > 0:
        ampdiff_lam = ampdiff_lambda_grid(args)
        pairs = parse_pairs(args.ampdiff_pairs)
        ampdiff_jmax = args.ampdiff_jmax if args.ampdiff_jmax >= 0 else args.jmax
        if ampdiff_jmax > args.jmax:
            raise ValueError("--ampdiff-jmax cannot exceed --jmax")
        ampdiff_rows, ampdiff_meta = amplitude_difference_null_rows(
            args.d,
            ampdiff_lam,
            pairs,
            args.nmu,
            ampdiff_jmax,
            matrix_convention=args.ampdiff_matrix_convention,
            pv_mode=args.ampdiff_pv,
        )
        ampdiff_rows = pad_spectral_spin_columns(ampdiff_rows, args.nmu, ampdiff_jmax, args.jmax)
        ampdiff_meta = {**ampdiff_meta, "ampDiffJmax": ampdiff_jmax}
        ampdiff_left_map = None
        ampdiff_original_rows = ampdiff_rows.shape[0]
        if args.ampdiff_row_compress:
            ampdiff_rows, ampdiff_left_map, ampdiff_compressed_rank, ampdiff_compressed_s = compress_homogeneous_rows(
                ampdiff_rows,
                normalize_rows=args.ampdiff_row_normalize_compress,
            )
            ampdiff_meta = {
                **ampdiff_meta,
                "ampDiffUncompressedRows": ampdiff_original_rows,
                "ampDiffCompressedRank": ampdiff_compressed_rank,
                "ampDiffCompressedSingularMax": float(ampdiff_compressed_s[0]) if ampdiff_compressed_s.size else math.nan,
                "ampDiffCompressedSingularMin": (
                    float(ampdiff_compressed_s[ampdiff_compressed_rank - 1])
                    if ampdiff_compressed_rank
                    else math.nan
                ),
                "ampDiffRowNormalizeCompress": args.ampdiff_row_normalize_compress,
            }
        else:
            ampdiff_meta = {
                **ampdiff_meta,
                "ampDiffUncompressedRows": ampdiff_original_rows,
                "ampDiffCompressedRank": 0,
                "ampDiffCompressedSingularMax": math.nan,
                "ampDiffCompressedSingularMin": math.nan,
                "ampDiffRowNormalizeCompress": False,
            }
        ampdiff_row_count = ampdiff_rows.shape[0]
        ampdiff_meta = {**ampdiff_meta, "ampDiffStrictRows": ampdiff_row_count}
        if ampdiff_row_count:
            blocks.append(ampdiff_rows)
            rhs_parts.append(np.zeros(ampdiff_row_count))
            fixed_parts.append(np.zeros(ampdiff_row_count))
            if use_pole:
                if args.isolated_spin <= ampdiff_jmax:
                    ampdiff_pole_rows = amplitude_difference_pole_rows(
                        args.d,
                        ampdiff_lam,
                        pairs,
                        args.isolated_sigma,
                        args.isolated_spin,
                        matrix_convention=args.ampdiff_matrix_convention,
                    )
                else:
                    ampdiff_pole_rows = np.zeros(ampdiff_original_rows, dtype=float)
                if ampdiff_left_map is not None:
                    ampdiff_pole_rows = ampdiff_left_map @ ampdiff_pole_rows
                ampdiff_pole_column_max = float(np.max(np.abs(ampdiff_pole_rows)))
        ampdiff_meta = {**ampdiff_meta, "ampDiffGrid": args.ampdiff_grid}

    fullampdiff_meta = {
        "fullAmpDiffNlambda": 0,
        "fullAmpDiffGrid": "none",
        "fullAmpDiffPairs": 0,
        "fullAmpDiffJmax": args.jmax,
        "fullAmpDiffStrictRows": 0,
        "fullAmpDiffRank": 0,
        "fullAmpDiffMatrixConvention": "none",
        "fullAmpDiffIrSign": math.nan,
        "fullAmpDiffSingularMax": math.nan,
        "fullAmpDiffSingularMin": math.nan,
        "fullAmpDiffKgCoeffMax": 0.0,
    }
    fullampdiff_kg_coeff: np.ndarray | None = None
    fullampdiff_pole_rows: np.ndarray | None = None
    fullampdiff_pole_column_max = math.nan
    fullampdiff_row_count = 0
    if args.fullampdiff_nlambda > 0:
        fullampdiff_lam = fullampdiff_lambda_grid(args)
        pairs = parse_pairs(args.fullampdiff_pairs)
        fullampdiff_jmax = args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else args.jmax
        if fullampdiff_jmax > args.jmax:
            raise ValueError("--fullampdiff-jmax cannot exceed --jmax")
        fullampdiff_rows, fullampdiff_kg_coeff, fullampdiff_meta = full_amplitude_difference_rows(
            args.d,
            fullampdiff_lam,
            pairs,
            args.nmu,
            fullampdiff_jmax,
            matrix_convention=args.fullampdiff_matrix_convention,
            ir_sign=args.fullampdiff_ir_sign,
            contact_degree=args.fullampdiff_contact_degree,
            pv_mode=args.fullampdiff_pv,
        )
        fullampdiff_fixed_source = fixed_eikonal_amp_fad_shift(
            args,
            fullampdiff_lam,
            pairs,
            args.fullampdiff_contact_degree,
        )
        fullampdiff_rows = pad_spectral_spin_columns(fullampdiff_rows, args.nmu, fullampdiff_jmax, args.jmax)
        fullampdiff_meta = {**fullampdiff_meta, "fullAmpDiffJmax": fullampdiff_jmax}
        fullampdiff_left_map = None
        fullampdiff_original_rows = fullampdiff_rows.shape[0]
        if args.fullampdiff_row_compress:
            fullampdiff_rows, fullampdiff_left_map, fullampdiff_compressed_rank, fullampdiff_compressed_s = compress_homogeneous_rows(
                fullampdiff_rows,
                normalize_rows=args.fullampdiff_row_normalize_compress,
            )
            fullampdiff_kg_coeff = fullampdiff_left_map @ fullampdiff_kg_coeff
            fullampdiff_fixed_source = fullampdiff_left_map @ fullampdiff_fixed_source
            fullampdiff_meta = {
                **fullampdiff_meta,
                "fullAmpDiffUncompressedRows": fullampdiff_original_rows,
                "fullAmpDiffCompressedRank": fullampdiff_compressed_rank,
                "fullAmpDiffCompressedSingularMax": (
                    float(fullampdiff_compressed_s[0]) if fullampdiff_compressed_s.size else math.nan
                ),
                "fullAmpDiffCompressedSingularMin": (
                    float(fullampdiff_compressed_s[fullampdiff_compressed_rank - 1])
                    if fullampdiff_compressed_rank
                    else math.nan
                ),
                "fullAmpDiffRowNormalizeCompress": args.fullampdiff_row_normalize_compress,
            }
        else:
            fullampdiff_meta = {
                **fullampdiff_meta,
                "fullAmpDiffUncompressedRows": fullampdiff_original_rows,
                "fullAmpDiffCompressedRank": 0,
                "fullAmpDiffCompressedSingularMax": math.nan,
                "fullAmpDiffCompressedSingularMin": math.nan,
                "fullAmpDiffRowNormalizeCompress": False,
            }
        fullampdiff_row_count = fullampdiff_rows.shape[0]
        fullampdiff_meta = {**fullampdiff_meta, "fullAmpDiffStrictRows": fullampdiff_row_count}
        if fullampdiff_row_count:
            blocks.append(fullampdiff_rows)
            rhs_parts.append(np.zeros(fullampdiff_row_count))
            fixed_parts.append(fullampdiff_fixed_source)
            if use_pole:
                if args.isolated_spin <= fullampdiff_jmax:
                    fullampdiff_pole_rows = amplitude_difference_pole_rows(
                        args.d,
                        fullampdiff_lam,
                        pairs,
                        args.isolated_sigma,
                        args.isolated_spin,
                        matrix_convention=args.fullampdiff_matrix_convention,
                    )
                else:
                    fullampdiff_pole_rows = np.zeros(fullampdiff_original_rows, dtype=float)
                if fullampdiff_left_map is not None:
                    fullampdiff_pole_rows = fullampdiff_left_map @ fullampdiff_pole_rows
                fullampdiff_pole_column_max = float(np.max(np.abs(fullampdiff_pole_rows)))
        fullampdiff_meta = {
            **fullampdiff_meta,
            "fullAmpDiffGrid": args.fullampdiff_grid,
            "fullAmpDiffLambdaMinActual": float(np.min(fullampdiff_lam)) if fullampdiff_lam.size else math.nan,
            "fullAmpDiffLambdaMaxActual": float(np.max(fullampdiff_lam)) if fullampdiff_lam.size else math.nan,
        }

    raw_cols = np.vstack(blocks)
    rhs = np.concatenate(rhs_parts)
    fixed_shift = np.concatenate(fixed_parts) if fixed_parts else np.zeros_like(rhs)
    if fixed_shift.shape != rhs.shape:
        raise RuntimeError(f"fixed BH source shift has shape {fixed_shift.shape}, expected {rhs.shape}")
    rhs = rhs - fixed_shift
    n_spectral_cols = raw_cols.shape[1]
    mu, _ = mu_grid(args.nmu)
    spins = list(range(0, args.jmax + 1, 2))
    if args.bb_c_abs != 0.0:
        bb_args = argparse.Namespace(**vars(args))
        bb_args.c_abs = args.bb_c_abs
        rho_bh, bh_meta = bh_rho_vector(bb_args, mu, spins)
    else:
        rho_bh, bh_meta = (
            np.zeros(n_spectral_cols, dtype=float),
            {
                "bhActiveMu": 0,
                "bhMaxM": 0,
                "bhMaxSpin": 0,
                "bhRhoMassGrid": 0.0,
                "bhRhoMax": 0.0,
            },
        )
    if fixed_eikonal_amplitude_source_enabled(args):
        rho_eikonal = np.zeros(n_spectral_cols, dtype=float)
        eikonal_input_meta = {
            "fixedSourceKind": "eikonal-amplitude-k2-fad",
            "fixedEikonalEnabled": True,
            "fixedEikonalProfile": args.fixed_eikonal_profile,
            "fixedEikonalSourceMode": args.fixed_eikonal_source_mode,
            "fixedSourceInequalityConvention": (
                "equality-row source only; not a fixed partial-wave rho floor"
            ),
            "fixedSourceConeCertified": False,
            "fixedEikonalG6": float(fixed_eikonal_g6(args)),
            "fixedEikonalGNewton": float(8.0 * math.pi**2 * fixed_eikonal_g6(args)),
            "fixedEikonalEMin": math.nan,
            "fixedEikonalEMax": math.nan,
            "fixedEikonalChi0": math.nan,
            "fixedEikonalChiMin": math.nan,
            "fixedEikonalChiMax": math.nan,
            "fixedEikonalActiveColumns": 0,
            "fixedEikonalRhoMax": 0.0,
            "fixedEikonalRhoSum": 0.0,
            "fixedEikonalReflectiveCells": 0,
        }
    else:
        rho_eikonal, eikonal_input_meta = fixed_eikonal_rho_vector(args, mu, spins)
        eikonal_input_meta = {
            **eikonal_input_meta,
            "fixedSourceInequalityConvention": (
                "fixed partial-wave rho floor; residual cap is rho_upper minus this floor"
            ),
            "fixedSourceConeCertified": True,
        }
    if np.any(rho_bh > 0.0) and np.any(rho_eikonal > 0.0):
        raise ValueError("internal error: BH floor and fixed eikonal input are both nonzero")
    rho_fixed = rho_bh + rho_eikonal
    if rho_bh.shape[0] != n_spectral_cols:
        raise ValueError(f"BB floor has {rho_bh.shape[0]} columns, expected {n_spectral_cols}")
    if rho_fixed.shape[0] != n_spectral_cols:
        raise ValueError(f"fixed source floor has {rho_fixed.shape[0]} columns, expected {n_spectral_cols}")
    n_tail_cols = tail_k2.shape[1]
    if n_tail_cols:
        tail_cols = np.zeros((raw_cols.shape[0], n_tail_cols), dtype=float)
        tail_cols[:nlambda_k2, :] = tail_k2
        raw_cols = np.hstack([raw_cols, tail_cols])

    # Free variables are kG, g2, g3, optional isolated-pole residue, then
    # optional polynomial coefficients.
    base_free = 4 if use_pole else 3
    nfree = base_free + sum(degree + 1 for _, _, degree, _ in sectors if degree >= 0)
    free = np.zeros((raw_cols.shape[0], nfree))
    idx_kg, idx_g2, idx_g3 = 0, 1, 2
    idx_pole = 3 if use_pole else None
    free[:nlambda_k2, idx_kg] = -args.kg_scale
    free[:nlambda_k2, idx_g2] = -2.0 * lam * args.g_scale
    free[:nlambda_k2, idx_g3] = -(lam**2) * args.g_scale
    if use_pole:
        assert pole_k2 is not None and idx_pole is not None
        free[:nlambda_k2, idx_pole] = args.isolated_scale * lam * pole_k2

    row0 = nlambda_k2
    offset = base_free
    for _, lamk_or_col, degree, nk in sectors:
        rows = slice(row0, row0 + nk)
        if degree == -1:
            if use_pole:
                assert idx_pole is not None
                free[rows, idx_pole] = args.isolated_scale * np.asarray(lamk_or_col, dtype=float)
        else:
            lamk = np.asarray(lamk_or_col, dtype=float)
            if use_pole:
                pole_col = isolated_pole_column(args, lamk, _)
                assert idx_pole is not None
                free[rows, idx_pole] = args.isolated_scale * pole_col
            for power in range(degree + 1):
                free[rows, offset + power] = -(lamk**power) * args.poly_scale
            offset += degree + 1
        row0 += nk
    row0 = nlambda_k2 + poly_row_count

    if o1_free_coeffs is not None:
        kg_coeff, g2_coeff, g3_coeff = o1_free_coeffs
        rows = slice(row0, row0 + len(kg_coeff))
        free[rows, idx_kg] = kg_coeff * args.kg_scale
        free[rows, idx_g2] = g2_coeff * args.g_scale
        free[rows, idx_g3] = g3_coeff * args.g_scale
        row0 += len(kg_coeff)

    if ampdiff_pole_rows is not None and ampdiff_row_count:
        rows = slice(row0, row0 + ampdiff_row_count)
        assert idx_pole is not None
        free[rows, idx_pole] = args.isolated_scale * ampdiff_pole_rows
    row0 += ampdiff_row_count

    if fullampdiff_kg_coeff is not None and fullampdiff_row_count:
        rows = slice(row0, row0 + fullampdiff_row_count)
        free[rows, idx_kg] = fullampdiff_kg_coeff * args.kg_scale
        if fullampdiff_pole_rows is not None:
            assert idx_pole is not None
            free[rows, idx_pole] = args.isolated_scale * fullampdiff_pole_rows
        row0 += fullampdiff_row_count

    norm_row = spectral_normalization_row(args, n_spectral_cols)
    normalization_rows = 0
    if norm_row is not None:
        if n_tail_cols:
            norm_row = np.concatenate([norm_row, np.zeros(n_tail_cols, dtype=float)])
        raw_cols = np.vstack([raw_cols, norm_row[None, :]])
        free = np.vstack([free, np.zeros((1, nfree))])
        rhs = np.concatenate([rhs, np.asarray([args.normalization_value], dtype=float)])
        normalization_rows = 1

    # Fixed-source convention: the optimized ordinary spectral variables are
    # the residual density r>=0, while every physical equality row is imposed
    # on rho_total = rho_fixed + r.  Therefore A r + free =
    # rhs - A rho_fixed.  Tail columns, if present, are not part of the
    # finite-grid fixed source.
    rhs = rhs - raw_cols[:, :n_spectral_cols] @ rho_fixed

    if getattr(args, "scaling", "column") == "row":
        col_scales = np.ones(raw_cols.shape[1])
        cols_scaled = raw_cols
    else:
        col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
        cols_scaled = raw_cols / col_scales[None, :]
    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(raw_cols.shape[0]),
        ]
    )
    if args.k2_enforce_scale <= 0:
        raise ValueError("--k2-enforce-scale must be positive")
    if args.poly_enforce_scale <= 0:
        raise ValueError("--poly-enforce-scale must be positive")
    if args.ampdiff_enforce_scale <= 0:
        raise ValueError("--ampdiff-enforce-scale must be positive")
    if args.fullampdiff_enforce_scale <= 0:
        raise ValueError("--fullampdiff-enforce-scale must be positive")
    if nlambda_k2 and args.k2_enforce_scale != 1.0:
        k2_rows = slice(0, nlambda_k2)
        # Same convention as poly_enforce_scale: this is a numerical equality
        # conditioning knob, not a change to the physical K2 equation.
        row_scales[k2_rows] = row_scales[k2_rows] / args.k2_enforce_scale
    if poly_row_count and args.poly_enforce_scale != 1.0:
        poly_rows = slice(nlambda_k2, nlambda_k2 + poly_row_count)
        # This is an equality-row conditioning knob, not a physics change:
        # dividing the row divisor by beta asks HiGHS to satisfy these rows
        # beta times more accurately in the original unscaled units.
        row_scales[poly_rows] = row_scales[poly_rows] / args.poly_enforce_scale
    row_enforce = nlambda_k2 + poly_row_count + int(o1_strict_rows)
    if ampdiff_row_count and args.ampdiff_enforce_scale != 1.0:
        rows = slice(row_enforce, row_enforce + ampdiff_row_count)
        row_scales[rows] = row_scales[rows] / args.ampdiff_enforce_scale
    row_enforce += ampdiff_row_count
    if fullampdiff_row_count and args.fullampdiff_enforce_scale != 1.0:
        rows = slice(row_enforce, row_enforce + fullampdiff_row_count)
        row_scales[rows] = row_scales[rows] / args.fullampdiff_enforce_scale
    return {
        "cols": cols_scaled / row_scales[:, None],
        "free": free / row_scales[:, None],
        "rhs": rhs / row_scales,
        "rowScales": row_scales,
        "colScales": col_scales,
        "polyKs": ",".join(str(k) for k in poly_ks),
        "lambdaExtra": args.lambda_extra if args.lambda_extra.strip() else "none",
        "nlambdaBase": args.nlambda,
        "nlambdaActual": nlambda_k2,
        "lambdaMaxActual": float(np.max(lam)) if len(lam) else math.nan,
        "nlambdaPoly": ",".join(str(nlambda_poly[k]) for k in poly_ks),
        "k2Rows": nlambda_k2,
        "k2EnforceScale": float(args.k2_enforce_scale),
        "polyRows": poly_row_count,
        "polyEnforceScale": float(args.poly_enforce_scale),
        "polyMaster": args.poly_master if args.poly_master > 0 else "none",
        "polyNullProject": bool(args.poly_null_project),
        "scaling": getattr(args, "scaling", "column"),
        "polyStrictRows": poly_strict_rows,
        "polySectorRows": ",".join(f"K{k}:{n}" for k, n in poly_sector_rows),
        "polySectorRowsList": poly_sector_rows,
        "o1Nlambda": args.o1_nlambda,
        "o1Grid": args.o1_grid if args.o1_nlambda > 0 else "none",
        "o1LambdaExtra": args.o1_lambda_extra if args.o1_lambda_extra.strip() else "none",
        "o1NlambdaActual": len(o1_lam) if args.o1_nlambda > 0 else 0,
        "o1LambdaMaxActual": float(np.max(o1_lam)) if args.o1_nlambda > 0 and len(o1_lam) else math.nan,
        "o1Degree": args.o1_degree if args.o1_nlambda > 0 else "none",
        "o1FreeMinPower": args.o1_free_min_power if args.o1_nlambda > 0 else "none",
        "o1StrictRows": o1_strict_rows,
        "ampDiffNlambda": ampdiff_meta["ampDiffNlambda"],
        "ampDiffGrid": ampdiff_meta["ampDiffGrid"],
        "ampDiffPairs": ampdiff_meta["ampDiffPairs"],
        "ampDiffJmax": ampdiff_meta.get("ampDiffJmax", args.jmax),
        "ampDiffStrictRows": ampdiff_meta["ampDiffStrictRows"],
        "ampDiffRank": ampdiff_meta["ampDiffRank"],
        "ampDiffMatrixConvention": ampdiff_meta["ampDiffMatrixConvention"],
        "ampDiffPvMode": ampdiff_meta.get("ampDiffPvMode", "none"),
        "ampDiffSingularMax": ampdiff_meta["ampDiffSingularMax"],
        "ampDiffSingularMin": ampdiff_meta["ampDiffSingularMin"],
        "ampDiffRowCompress": args.ampdiff_row_compress,
        "ampDiffRowNormalizeCompress": ampdiff_meta.get("ampDiffRowNormalizeCompress", False),
        "ampDiffEnforceScale": float(args.ampdiff_enforce_scale),
        "ampDiffUncompressedRows": ampdiff_meta.get("ampDiffUncompressedRows", 0),
        "ampDiffCompressedRank": ampdiff_meta.get("ampDiffCompressedRank", 0),
        "ampDiffCompressedSingularMax": ampdiff_meta.get("ampDiffCompressedSingularMax", math.nan),
        "ampDiffCompressedSingularMin": ampdiff_meta.get("ampDiffCompressedSingularMin", math.nan),
        "isolatedAmpDiffColumnMaxAbs": ampdiff_pole_column_max,
        "fullAmpDiffNlambda": fullampdiff_meta["fullAmpDiffNlambda"],
        "fullAmpDiffGrid": fullampdiff_meta["fullAmpDiffGrid"],
        "fullAmpDiffLambdaMinActual": fullampdiff_meta.get("fullAmpDiffLambdaMinActual", math.nan),
        "fullAmpDiffLambdaMaxActual": fullampdiff_meta.get("fullAmpDiffLambdaMaxActual", math.nan),
        "fullAmpDiffPairs": fullampdiff_meta["fullAmpDiffPairs"],
        "fullAmpDiffJmax": fullampdiff_meta.get("fullAmpDiffJmax", args.jmax),
        "fullAmpDiffStrictRows": fullampdiff_meta["fullAmpDiffStrictRows"],
        "fullAmpDiffRank": fullampdiff_meta["fullAmpDiffRank"],
        "fullAmpDiffContactDegree": fullampdiff_meta.get("fullAmpDiffContactDegree", 0),
        "fullAmpDiffMatrixConvention": fullampdiff_meta["fullAmpDiffMatrixConvention"],
        "fullAmpDiffPvMode": fullampdiff_meta.get("fullAmpDiffPvMode", "none"),
        "fullAmpDiffIrSign": fullampdiff_meta["fullAmpDiffIrSign"],
        "fullAmpDiffSingularMax": fullampdiff_meta["fullAmpDiffSingularMax"],
        "fullAmpDiffSingularMin": fullampdiff_meta["fullAmpDiffSingularMin"],
        "fullAmpDiffRowCompress": args.fullampdiff_row_compress,
        "fullAmpDiffRowNormalizeCompress": fullampdiff_meta.get("fullAmpDiffRowNormalizeCompress", False),
        "fullAmpDiffEnforceScale": float(args.fullampdiff_enforce_scale),
        "fullAmpDiffUncompressedRows": fullampdiff_meta.get("fullAmpDiffUncompressedRows", 0),
        "fullAmpDiffCompressedRank": fullampdiff_meta.get("fullAmpDiffCompressedRank", 0),
        "fullAmpDiffCompressedSingularMax": fullampdiff_meta.get("fullAmpDiffCompressedSingularMax", math.nan),
        "fullAmpDiffCompressedSingularMin": fullampdiff_meta.get("fullAmpDiffCompressedSingularMin", math.nan),
        "fullAmpDiffKgCoeffMax": fullampdiff_meta["fullAmpDiffKgCoeffMax"],
        "isolatedFullAmpDiffColumnMaxAbs": fullampdiff_pole_column_max,
        "normalization": args.normalization,
        "normalizationValue": args.normalization_value,
        "normalizationRows": normalization_rows,
        "spectralColumns": n_spectral_cols,
        "bbEnabled": bool(args.bb_c_abs != 0.0),
        "bbRhoFloor": rho_fixed,
        "bbRhoFloorLegacyBHOnly": rho_bh,
        "fixedRhoFloor": rho_fixed,
        "bbCAbs": float(args.bb_c_abs),
        "bbRhoBD": float(args.rho_bd),
        "bbProfile": args.profile,
        "bbG6": float(args.g6),
        "bbEta": float(args.eta),
        "bbEMin": float(args.e_min),
        "bbEMax": float(args.e_max),
        "bbWindowEpsilon": float(args.bb_window_epsilon),
        "bbWindowFloorTol": float(args.bb_window_floor_tol),
        "bbWindowActiveColumns": int(np.sum(rho_fixed > args.bb_window_floor_tol)) if args.bb_window_epsilon >= 0.0 else 0,
        "fixedSourceActiveColumns": int(np.sum(rho_fixed > args.bb_window_floor_tol)),
        "fixedSourceRhoMax": float(np.max(rho_fixed)) if rho_fixed.size else 0.0,
        "fixedSourceRhoSum": float(np.sum(rho_fixed)) if rho_fixed.size else 0.0,
        **eikonal_input_meta,
        **{f"bb{k[2:]}": v for k, v in bh_meta.items() if k.startswith("bh")},
        **fixed_meta,
        "bTailKind": args.b_tail_kind,
        "bTailColumns": n_tail_cols,
        "bTailParams": ",".join(f"{x:g}" for x in tail_params) if n_tail_cols else "none",
        "bTailMassCap": args.b_tail_mass_cap if n_tail_cols else math.nan,
        "bTailMomentPower": args.b_tail_moment_power if n_tail_cols else math.nan,
        "bTailMomentCap": args.b_tail_moment_cap if n_tail_cols else math.nan,
        "bTailConvention": tail_convention,
        "isolatedPoleEnabled": bool(use_pole),
        "isolatedSpin": int(args.isolated_spin) if use_pole else "none",
        "isolatedSigma": float(args.isolated_sigma) if use_pole else math.nan,
        "isolatedScale": float(args.isolated_scale) if use_pole else math.nan,
        "isolatedResidueConvention": (
            "integrated delta-function residue; not capped by rho_upper and no continuum 1/(pi Nmu) quadrature factor"
            if use_pole
            else "none"
        ),
        "isolatedK2ColumnMaxAbs": float(np.max(np.abs(pole_k2))) if use_pole and pole_k2 is not None else math.nan,
        "isolatedK4ColumnMaxAbs": pole_poly_column_max.get(4, math.nan),
        "isolatedK6ColumnMaxAbs": pole_poly_column_max.get(6, math.nan),
        "isolatedK8ColumnMaxAbs": pole_poly_column_max.get(8, math.nan),
        "spin4Enabled": bool(use_pole and args.isolated_spin == 4),
        "spin4Sigma": float(args.isolated_sigma) if use_pole and args.isolated_spin == 4 else math.nan,
        "spin4J": 4 if use_pole and args.isolated_spin == 4 else "none",
        "spin4Scale": float(args.isolated_scale) if use_pole and args.isolated_spin == 4 else math.nan,
        "spin4ResidueConvention": (
            "integrated delta-function residue; not capped by rho_upper and no continuum 1/(pi Nmu) quadrature factor"
            if use_pole and args.isolated_spin == 4
            else "none"
        ),
        "spin4K2ColumnMaxAbs": float(np.max(np.abs(pole_k2))) if use_pole and args.isolated_spin == 4 and pole_k2 is not None else math.nan,
        "spin4K4ColumnMaxAbs": pole_poly_column_max.get(4, math.nan) if use_pole and args.isolated_spin == 4 else math.nan,
        "spin4K6ColumnMaxAbs": pole_poly_column_max.get(6, math.nan) if use_pole and args.isolated_spin == 4 else math.nan,
        "spin4K8ColumnMaxAbs": pole_poly_column_max.get(8, math.nan) if use_pole and args.isolated_spin == 4 else math.nan,
        "rawRows": raw_cols.shape[0],
        "totalColumns": raw_cols.shape[1],
        "nfree": nfree,
        "baseFree": base_free,
    }


def solve(args: argparse.Namespace) -> dict:
    data = build_problem(args)
    mat = sparse.csr_matrix(np.column_stack([data["cols"], data["free"]]))
    ncols = data["cols"].shape[1]
    nfree = data["free"].shape[1]
    c = np.zeros(ncols + nfree)
    idx_pole = 3 if data["isolatedPoleEnabled"] else None
    eikonal_obj_vec = np.zeros(0, dtype=float)
    eikonal_obj_meta: dict[str, float | int | str] = {
        "eikonalZone": "none",
        "eikonalWeight": "none",
        "eikObsEMin": math.nan,
        "eikObsEMax": math.nan,
        "eikChiMin": math.nan,
        "eikChiMax": math.nan,
        "eikBOverRSMin": math.nan,
        "eikBOverRSMax": math.nan,
        "eikDenominator": 0.0,
        "eikActiveColumns": 0,
    }
    reflection_weights = np.zeros(0, dtype=float)
    reflection_meta: dict[str, float | int | str] = {
        "reflectionWeight": "none",
        "reflectionWeightDenominator": 0.0,
        "reflectionAuxColumns": 0,
        "reflectionActiveColumns": 0,
    }
    reflection_aux_count = 0
    rho_sum_obj_vec = np.zeros(0, dtype=float)
    rho_sum_meta: dict[str, float | int | str] = {
        "rhoSumWeight": "none",
        "rhoSumWeightDenominator": 0.0,
        "rhoSumActiveColumns": 0,
    }
    tv_left = np.zeros(0, dtype=int)
    tv_right = np.zeros(0, dtype=int)
    tv_weights = np.zeros(0, dtype=float)
    tv_meta: dict[str, float | int | str] = {
        "tvWeight": "none",
        "tvPairCount": 0,
        "tvWeightDenominator": 0.0,
        "tvMuPairs": 0,
        "tvSpinPairs": 0,
        "tvAuxColumns": 0,
    }
    tv_aux_count = 0
    tv_aux_start = -1
    if args.objective == "min":
        c[ncols] = args.kg_scale
    elif args.objective == "max":
        c[ncols] = -args.kg_scale
    elif args.objective == "feas":
        pass
    elif args.objective == "phase1-eq":
        pass
    elif args.objective in ("max-g4", "max-residue"):
        if idx_pole is None:
            raise ValueError("--objective max-residue requires --isolated-sigma > 0")
        c[ncols + idx_pole] = -args.isolated_scale
    elif args.objective in ("min-g4", "min-residue"):
        if idx_pole is None:
            raise ValueError("--objective min-residue requires --isolated-sigma > 0")
        c[ncols + idx_pole] = args.isolated_scale
    elif args.objective in ("max-contrast", "min-contrast"):
        contrast_vec, _ = absorptive_contrast_vector(args)
        if len(contrast_vec) != int(data["spectralColumns"]):
            raise ValueError("contrast vector length does not match continuum spectral columns")
        sign = -1.0 if args.objective == "max-contrast" else 1.0
        c[: int(data["spectralColumns"])] = sign * contrast_vec / data["colScales"][: int(data["spectralColumns"])]
    elif args.objective in ("max-bh-fill", "min-bh-fill", "max-bh-disk-contrast", "min-bh-disk-contrast"):
        fill_vec, edge_vec, bh_obs_meta = bh_region_observable_vectors(args)
        if len(fill_vec) != int(data["spectralColumns"]):
            raise ValueError("BH observable vector length does not match continuum spectral columns")
        if args.objective.endswith("bh-fill"):
            obj_vec = fill_vec
        else:
            obj_vec = fill_vec - edge_vec
        if not np.any(np.abs(obj_vec) > 0.0):
            raise ValueError("BH objective vector is zero; increase nmu or adjust the BH energy/spin mask")
        sign = -1.0 if args.objective.startswith("max-") else 1.0
        c[: int(data["spectralColumns"])] = sign * obj_vec / data["colScales"][: int(data["spectralColumns"])]
    elif args.objective in ("max-eikonal-zone", "min-eikonal-zone"):
        eikonal_obj_vec, eikonal_obj_meta = eikonal_zone_observable_vector(args)
        if len(eikonal_obj_vec) != int(data["spectralColumns"]):
            raise ValueError("eikonal-zone vector length does not match continuum spectral columns")
        if not np.any(np.abs(eikonal_obj_vec) > 0.0):
            raise ValueError("eikonal-zone objective vector is zero; adjust the zone or energy window")
        sign = -1.0 if args.objective.startswith("max-") else 1.0
        c[: int(data["spectralColumns"])] = sign * eikonal_obj_vec / data["colScales"][: int(data["spectralColumns"])]
    elif args.objective == "min-reflection-excess":
        reflection_weights, reflection_meta = reflection_excess_weight_vector(args, int(data["spectralColumns"]))
    elif args.objective == "min-rho-sum":
        rho_sum_obj_vec, rho_sum_meta = rho_sum_weight_vector(args, int(data["spectralColumns"]))
        c[: int(data["spectralColumns"])] = rho_sum_obj_vec / data["colScales"][: int(data["spectralColumns"])]
    elif args.objective in ("min-tv-residual", "min-tv-total"):
        tv_left, tv_right, tv_weights, tv_meta = total_variation_pairs(args, int(data["spectralColumns"]))
    else:
        raise ValueError(args.objective)

    # The LP variable for each ordinary spectral column is rho_p * colScale_p,
    # so this is the direct physical cap.  With a BB floor enabled the LP
    # variable is the residual r_p * colScale_p and the cap is
    # 0 <= r_p <= rho_upper - rho_BH,p.  Endpoint-tail columns are separate
    # nonnegative weights controlled by mass/moment caps.
    n_spectral = int(data["spectralColumns"])
    n_tail = int(data["bTailColumns"])
    weak_eikonal_upper, weak_eikonal_meta = weak_eikonal_upper_vector(args, n_spectral)
    if args.rho_upper <= 0:
        residual_upper = np.full(n_spectral, math.inf, dtype=float)
    else:
        threshold_factor = highspin_threshold_cap_vector(args, n_spectral)
        physical_upper = args.rho_upper * threshold_factor
        physical_upper = np.minimum(physical_upper, weak_eikonal_upper)
        residual_upper = physical_upper - data["bbRhoFloor"]
        if np.any(residual_upper < -1e-12):
            min_margin = float(np.min(residual_upper))
            raise ValueError(f"BB floor exceeds rho cap; min(rho_upper*threshold-rho_BH)={min_margin:g}")
        residual_upper = np.maximum(residual_upper, 0.0)
    high_energy_column_upper, high_energy_column_meta = high_energy_column_cap_upper_vector(
        args,
        data,
        n_spectral,
    )
    if high_energy_column_meta.get("highEnergyColumnCapInfeasibleColumns", 0):
        min_margin = float(high_energy_column_meta["highEnergyColumnCapResidualUpperMin"])
        raise ValueError(f"BB floor exceeds high-energy column cap; min(C_HE/c-rho_BH)={min_margin:g}")
    residual_upper = np.minimum(residual_upper, np.maximum(high_energy_column_upper, 0.0))
    if args.bb_window_epsilon >= 0.0:
        bh_mask = data["bbRhoFloor"] > args.bb_window_floor_tol
        residual_upper[bh_mask] = np.minimum(
            residual_upper[bh_mask],
            float(args.bb_window_epsilon),
        )
    spectral_bounds = [
        (0.0, None if math.isinf(float(ub)) else float(ub) * float(cs))
        for ub, cs in zip(residual_upper, data["colScales"][:n_spectral])
    ]
    tail_bounds = [(0.0, None) for _ in range(n_tail)]

    # The free LP variable is kG/kg_scale.  Convert any physical lower bound
    # here; zero and "none" are unchanged, which is why earlier production runs
    # were not affected by this scaling detail.
    kg_fixed = kg_lp_fixed(args)
    if kg_fixed is None:
        kg_lower = kg_lp_lower(args)
        kg_bound = (kg_lower, None)
    else:
        kg_bound = (kg_fixed, kg_fixed)
    g2_bound = fixed_or_interval_bounds(
        args.g2_fixed,
        args.g2_lower,
        args.g2_upper,
        args.g_scale,
    )
    g3_bound = fixed_or_interval_bounds(
        args.g3_fixed,
        args.g3_lower,
        args.g3_upper,
        args.g_scale,
    )
    free_bounds: list[tuple[float | None, float | None]] = [kg_bound, g2_bound, g3_bound]
    if data["isolatedPoleEnabled"]:
        pole_fixed = residue_lp_bound_value(args.isolated_fixed, args.isolated_scale)
        if pole_fixed is None:
            pole_lower = residue_lp_bound_value(args.isolated_lower, args.isolated_scale)
            pole_upper = residue_lp_bound_value(args.isolated_upper, args.isolated_scale)
            free_bounds.append((pole_lower, pole_upper))
        else:
            free_bounds.append((pole_fixed, pole_fixed))
    pbound = poly_lp_bound(args)
    free_bounds += [
        (-pbound, pbound) if pbound is not None else (None, None)
        for _ in range(nfree - data["baseFree"])
    ]
    bounds = spectral_bounds + tail_bounds + free_bounds

    aub_rows: list[np.ndarray] = []
    bub_rows: list[float] = []
    if n_tail:
        tail_params = np.asarray(parse_floats(str(data["bTailParams"])), dtype=float)
        tail_slice = slice(n_spectral, n_spectral + n_tail)
        if args.b_tail_mass_cap >= 0:
            row = np.zeros(ncols + nfree, dtype=float)
            row[tail_slice] = 1.0 / data["colScales"][tail_slice]
            aub_rows.append(row)
            bub_rows.append(float(args.b_tail_mass_cap))
        if args.b_tail_moment_cap >= 0:
            row = np.zeros(ncols + nfree, dtype=float)
            row[tail_slice] = tail_params ** args.b_tail_moment_power / data["colScales"][tail_slice]
            aub_rows.append(row)
            bub_rows.append(float(args.b_tail_moment_cap))
    elastic_rows, elastic_rhs, elastic_meta = elastic_bh_inequality_rows(args, data)
    aub_rows.extend(elastic_rows)
    bub_rows.extend(elastic_rhs)
    strong_rows, strong_rhs, strong_meta = strong_eikonal_annulus_rows(args, data, ncols, nfree)
    aub_rows.extend(strong_rows)
    bub_rows.extend(strong_rhs)
    high_energy_rows, high_energy_rhs, high_energy_meta = high_energy_positive_t_rows(args, data, ncols, nfree)
    high_energy_meta = {**high_energy_meta, **high_energy_column_meta}
    aub_rows.extend(high_energy_rows)
    bub_rows.extend(high_energy_rhs)
    extra_ub_mats: list[sparse.csr_matrix] = []
    extra_ub_rhs: list[np.ndarray] = []
    reflection_rows_needed = args.objective == "min-reflection-excess" or args.reflection_excess_upper >= 0.0
    if reflection_rows_needed:
        # Add one auxiliary variable e_p per resolved continuum cell:
        #
        #     e_p >= rho_total,p - 1 = rho_residual,p + rho_BH,p - 1,
        #     e_p >= 0.
        #
        # The LP spectral variable is rho_residual,p * colScale_p, hence the
        # 1/colScale coefficient below.  These rows do not rotate or combine
        # any physical inequality; they only linearize the positive part.
        reflection_aux_count = n_spectral
        if reflection_weights.size == 0:
            reflection_weights, reflection_meta = reflection_excess_weight_vector(args, n_spectral)
        old_var_count = ncols + nfree
        if aub_rows:
            aub_rows = [np.pad(row, (0, reflection_aux_count)) for row in aub_rows]
        mat = sparse.hstack(
            [mat, sparse.csr_matrix((mat.shape[0], reflection_aux_count))],
            format="csr",
        )
        c = np.concatenate([c, reflection_weights])
        bounds = bounds + [(0.0, None) for _ in range(reflection_aux_count)]
        row_idx = np.concatenate([np.arange(n_spectral), np.arange(n_spectral)])
        col_idx = np.concatenate([np.arange(n_spectral), old_var_count + np.arange(n_spectral)])
        vals = np.concatenate(
            [
                1.0 / np.asarray(data["colScales"][:n_spectral], dtype=float),
                -np.ones(n_spectral, dtype=float),
            ]
        )
        reflection_aub = sparse.csr_matrix(
            (vals, (row_idx, col_idx)),
            shape=(n_spectral, old_var_count + reflection_aux_count),
        )
        reflection_rhs = 1.0 - np.asarray(data["bbRhoFloor"], dtype=float)
        extra_ub_mats.append(reflection_aub)
        extra_ub_rhs.append(reflection_rhs)
        if args.reflection_excess_upper >= 0.0:
            cap_cols = old_var_count + np.arange(n_spectral)
            cap_vals = np.asarray(reflection_weights, dtype=float)
            cap_row = sparse.csr_matrix(
                (cap_vals, (np.zeros(n_spectral, dtype=int), cap_cols)),
                shape=(1, old_var_count + reflection_aux_count),
            )
            extra_ub_mats.append(cap_row)
            extra_ub_rhs.append(np.asarray([float(args.reflection_excess_upper)], dtype=float))
    tv_rows_needed = args.objective in ("min-tv-residual", "min-tv-total")
    if tv_rows_needed:
        # Add one auxiliary variable t_ij per nearest-neighbor grid pair.
        #
        # For min-tv-residual:
        #     t_ij >= |rho_residual,i - rho_residual,j|.
        #
        # For min-tv-total:
        #     t_ij >= |rho_total,i - rho_total,j|
        #          = |rho_residual,i - rho_residual,j + floor_i - floor_j|.
        #
        # This is a lexicographic cleanup objective.  It does not rotate or
        # combine any physical inequality row.
        tv_aux_count = int(tv_weights.size)
        tv_aux_start = mat.shape[1]
        if aub_rows:
            aub_rows = [np.pad(row, (0, tv_aux_count)) for row in aub_rows]
        mat = sparse.hstack(
            [mat, sparse.csr_matrix((mat.shape[0], tv_aux_count))],
            format="csr",
        )
        if extra_ub_mats:
            target_cols = mat.shape[1]
            extra_ub_mats = [
                sparse.hstack(
                    [block, sparse.csr_matrix((block.shape[0], target_cols - block.shape[1]))],
                    format="csr",
                )
                if block.shape[1] < target_cols
                else block
                for block in extra_ub_mats
            ]
        c = np.concatenate([c, tv_weights])
        bounds = bounds + [(0.0, None) for _ in range(tv_aux_count)]
        row_count = 2 * tv_aux_count
        row_idx = np.concatenate(
            [
                np.arange(tv_aux_count),
                np.arange(tv_aux_count),
                np.arange(tv_aux_count),
                tv_aux_count + np.arange(tv_aux_count),
                tv_aux_count + np.arange(tv_aux_count),
                tv_aux_count + np.arange(tv_aux_count),
            ]
        )
        col_idx = np.concatenate(
            [
                tv_left,
                tv_right,
                tv_aux_start + np.arange(tv_aux_count),
                tv_left,
                tv_right,
                tv_aux_start + np.arange(tv_aux_count),
            ]
        )
        inv_scales = 1.0 / np.asarray(data["colScales"][:n_spectral], dtype=float)
        vals = np.concatenate(
            [
                inv_scales[tv_left],
                -inv_scales[tv_right],
                -np.ones(tv_aux_count, dtype=float),
                -inv_scales[tv_left],
                inv_scales[tv_right],
                -np.ones(tv_aux_count, dtype=float),
            ]
        )
        tv_aub = sparse.csr_matrix(
            (vals, (row_idx, col_idx)),
            shape=(row_count, tv_aux_start + tv_aux_count),
        )
        floor_diff = np.asarray(data["bbRhoFloor"], dtype=float)[tv_left] - np.asarray(data["bbRhoFloor"], dtype=float)[tv_right]
        if args.objective == "min-tv-total":
            tv_rhs = np.concatenate([-floor_diff, floor_diff])
        else:
            tv_rhs = np.zeros(row_count, dtype=float)
        extra_ub_mats.append(tv_aub)
        extra_ub_rhs.append(tv_rhs)
        tv_meta = {**tv_meta, "tvAuxColumns": tv_aux_count}
    a_ub_blocks: list[sparse.csr_matrix] = []
    if aub_rows:
        a_ub_blocks.append(sparse.csr_matrix(np.vstack(aub_rows)))
    a_ub_blocks.extend(extra_ub_mats)
    a_ub = sparse.vstack(a_ub_blocks, format="csr") if a_ub_blocks else None
    b_parts: list[np.ndarray] = []
    if bub_rows:
        b_parts.append(np.asarray(bub_rows, dtype=float))
    b_parts.extend(extra_ub_rhs)
    b_ub = np.concatenate(b_parts) if b_parts else None

    phase1_eq = args.objective == "phase1-eq"
    relaxed_eq = (not phase1_eq) and args.eq_slack_upper >= 0.0
    if relaxed_eq:
        # Optional lexicographic stage-two constraint.  If a previous Phase-I
        # run found raw equality slack tau_*, this enforces
        #
        #     |raw residual_i| <= eq_slack_upper
        #
        # while optimizing another linear objective, e.g. min-rho-sum or
        # min-reflection-excess.  The stored equality matrix is scaled by
        # rowScales, so the corresponding scaled allowance is
        # eq_slack_upper / rowScales_i.
        slack_scaled = float(args.eq_slack_upper) / np.asarray(data["rowScales"], dtype=float)
        slack_rows = sparse.vstack([mat, -mat], format="csr")
        slack_rhs = np.concatenate([data["rhs"] + slack_scaled, -data["rhs"] + slack_scaled])
        if a_ub is not None:
            a_ub = sparse.vstack([a_ub, slack_rows], format="csr")
            b_ub = np.concatenate([b_ub, slack_rhs])
        else:
            a_ub = slack_rows
            b_ub = slack_rhs
    if phase1_eq:
        # Phase-I equality slack in original row units.  The stored equality
        # matrix is scaled by rowScales, so |raw residual_i| <= tau becomes
        # |scaled residual_i| <= tau / rowScales_i.
        inv_row_scale = np.asarray(1.0 / data["rowScales"], dtype=float)
        tau_col = sparse.csr_matrix((-inv_row_scale)[:, None])
        phase_rows = sparse.vstack(
            [
                sparse.hstack([mat, tau_col], format="csr"),
                sparse.hstack([-mat, tau_col], format="csr"),
            ],
            format="csr",
        )
        phase_rhs = np.concatenate([data["rhs"], -data["rhs"]])
        if a_ub is not None:
            zero_col = sparse.csr_matrix((a_ub.shape[0], 1))
            a_ub = sparse.vstack(
                [sparse.hstack([a_ub, zero_col], format="csr"), phase_rows],
                format="csr",
            )
            b_ub = np.concatenate([b_ub, phase_rhs])
        else:
            a_ub = phase_rows
            b_ub = phase_rhs
        c = np.zeros(ncols + nfree + 1)
        c[-1] = 1.0
        bounds = bounds + [(0.0, None)]

    options = {
        "primal_feasibility_tolerance": args.tol,
        "dual_feasibility_tolerance": args.tol,
    }
    if args.time_limit is not None:
        options["time_limit"] = args.time_limit
    if args.method in {"highs-ipm", "highs"}:
        options["ipm_optimality_tolerance"] = max(args.tol, 1e-12)

    t0 = time.perf_counter()
    res = linprog(
        c,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=None if (phase1_eq or relaxed_eq) else mat,
        b_eq=None if (phase1_eq or relaxed_eq) else data["rhs"],
        bounds=bounds,
        method=args.method,
        options=options,
    )
    elapsed = time.perf_counter() - t0
    norm = (4.0 * math.pi) ** (0.5 * args.d)
    rec = {
        "status": res.message,
        "success": bool(res.success),
        "d": args.d,
        "nlambda": args.nlambda,
        "lambdaGrid": args.lambda_grid,
        "lambdaExtra": data["lambdaExtra"],
        "nlambdaBase": data["nlambdaBase"],
        "nlambdaActual": data["nlambdaActual"],
        "lambdaMaxActual": data["lambdaMaxActual"],
        "scaling": data["scaling"],
        "k2EnforceScale": data["k2EnforceScale"],
        "polyKs": data["polyKs"],
        "nlambdaPoly": data["nlambdaPoly"],
        "polyMaster": data["polyMaster"],
        "polyNullProject": data["polyNullProject"],
        "polyStrictRows": data["polyStrictRows"],
        "polySectorRows": data["polySectorRows"],
        "polyEnforceScale": data["polyEnforceScale"],
        "o1Nlambda": data["o1Nlambda"],
        "o1Grid": data["o1Grid"],
        "o1LambdaExtra": data["o1LambdaExtra"],
        "o1NlambdaActual": data["o1NlambdaActual"],
        "o1LambdaMaxActual": data["o1LambdaMaxActual"],
        "o1Degree": data["o1Degree"],
        "o1StrictRows": data["o1StrictRows"],
        "ampDiffNlambda": data["ampDiffNlambda"],
        "ampDiffGrid": data["ampDiffGrid"],
        "ampDiffPairs": data["ampDiffPairs"],
        "ampDiffJmax": data["ampDiffJmax"],
        "ampDiffStrictRows": data["ampDiffStrictRows"],
        "ampDiffRank": data["ampDiffRank"],
        "ampDiffMatrixConvention": data["ampDiffMatrixConvention"],
        "ampDiffPvMode": data["ampDiffPvMode"],
        "ampDiffSingularMax": data["ampDiffSingularMax"],
        "ampDiffSingularMin": data["ampDiffSingularMin"],
        "ampDiffRowNormalizeCompress": data["ampDiffRowNormalizeCompress"],
        "ampDiffEnforceScale": data["ampDiffEnforceScale"],
        "isolatedAmpDiffColumnMaxAbs": data["isolatedAmpDiffColumnMaxAbs"],
        "fullAmpDiffNlambda": data["fullAmpDiffNlambda"],
        "fullAmpDiffGrid": data["fullAmpDiffGrid"],
        "fullAmpDiffPairs": data["fullAmpDiffPairs"],
        "fullAmpDiffJmax": data["fullAmpDiffJmax"],
        "fullAmpDiffStrictRows": data["fullAmpDiffStrictRows"],
        "fullAmpDiffRank": data["fullAmpDiffRank"],
        "fullAmpDiffMatrixConvention": data["fullAmpDiffMatrixConvention"],
        "fullAmpDiffPvMode": data["fullAmpDiffPvMode"],
        "fullAmpDiffIrSign": data["fullAmpDiffIrSign"],
        "fullAmpDiffSingularMax": data["fullAmpDiffSingularMax"],
        "fullAmpDiffSingularMin": data["fullAmpDiffSingularMin"],
        "fullAmpDiffRowNormalizeCompress": data["fullAmpDiffRowNormalizeCompress"],
        "fullAmpDiffEnforceScale": data["fullAmpDiffEnforceScale"],
        "fullAmpDiffKgCoeffMax": data["fullAmpDiffKgCoeffMax"],
        "isolatedFullAmpDiffColumnMaxAbs": data["isolatedFullAmpDiffColumnMaxAbs"],
        "normalization": data["normalization"],
        "normalizationValue": data["normalizationValue"],
        "normalizationRows": data["normalizationRows"],
        "spectralColumns": data["spectralColumns"],
        "bbEnabled": data["bbEnabled"],
        "bbCAbs": data["bbCAbs"],
        "bbRhoBD": data["bbRhoBD"],
        "bbProfile": data["bbProfile"],
        "bbG6": data["bbG6"],
        "bbEta": data["bbEta"],
        "bbEMin": data["bbEMin"],
        "bbEMax": data["bbEMax"],
        "bbWindowEpsilon": data["bbWindowEpsilon"],
        "bbWindowFloorTol": data["bbWindowFloorTol"],
        "bbWindowActiveColumns": data["bbWindowActiveColumns"],
        "bbActiveMu": data["bbActiveMu"],
        "bbMaxM": data["bbMaxM"],
        "bbMaxSpin": data["bbMaxSpin"],
        "bbRhoMassGrid": data["bbRhoMassGrid"],
        "bbRhoMax": data["bbRhoMax"],
        "bbFixedSourceEnabled": data["bbFixedSourceEnabled"],
        "bbFixedSourceActiveMu": data["bbFixedSourceActiveMu"],
        "bbFixedSourceActiveColumns": data["bbFixedSourceActiveColumns"],
        "bbFixedSourceMaxSpin": data["bbFixedSourceMaxSpin"],
        "bbFixedSourceMassGrid": data["bbFixedSourceMassGrid"],
        "bbFixedSourceCAbs": data["bbFixedSourceCAbs"],
        "fixedSourceKind": data["fixedSourceKind"],
        "fixedSourceActiveColumns": data["fixedSourceActiveColumns"],
        "fixedSourceRhoMax": data["fixedSourceRhoMax"],
        "fixedSourceRhoSum": data["fixedSourceRhoSum"],
        "fixedSourceInequalityConvention": data["fixedSourceInequalityConvention"],
        "fixedSourceConeCertified": data["fixedSourceConeCertified"],
        "fixedEikonalEnabled": data["fixedEikonalEnabled"],
        "fixedEikonalProfile": data["fixedEikonalProfile"],
        "fixedEikonalSourceMode": data["fixedEikonalSourceMode"],
        "fixedEikonalG6": data["fixedEikonalG6"],
        "fixedEikonalGNewton": data["fixedEikonalGNewton"],
        "fixedEikonalEMin": data["fixedEikonalEMin"],
        "fixedEikonalEMax": data["fixedEikonalEMax"],
        "fixedEikonalChi0": data["fixedEikonalChi0"],
        "fixedEikonalChiMin": data["fixedEikonalChiMin"],
        "fixedEikonalChiMax": data["fixedEikonalChiMax"],
        "fixedEikonalActiveColumns": data["fixedEikonalActiveColumns"],
        "fixedEikonalRhoMax": data["fixedEikonalRhoMax"],
        "fixedEikonalRhoSum": data["fixedEikonalRhoSum"],
        "fixedEikonalReflectiveCells": data["fixedEikonalReflectiveCells"],
        "fixedEikonalAmpNsigma": args.fixed_eikonal_amp_nsigma,
        "fixedEikonalAmpNb": args.fixed_eikonal_amp_nb,
        "fixedEikonalAmpSigmaMax": args.fixed_eikonal_amp_sigma_max,
        "fixedEikonalAmpBranchMode": args.fixed_eikonal_amp_branch_mode,
        "fixedEikonalAmpEndpointR0": args.fixed_eikonal_amp_endpoint_r0,
        "fixedEikonalAmpEndpointPower": args.fixed_eikonal_amp_endpoint_power,
        "bTailKind": data["bTailKind"],
        "bTailColumns": data["bTailColumns"],
        "bTailParams": data["bTailParams"],
        "bTailMassCap": data["bTailMassCap"],
        "bTailMomentPower": data["bTailMomentPower"],
        "bTailMomentCap": data["bTailMomentCap"],
        "bTailConvention": data["bTailConvention"],
        "bTailMass": math.nan,
        "bTailMoment": math.nan,
        "bTailMeanParam": math.nan,
        "bTailEffectiveParam": math.nan,
        "bTailSupportCount1eMinus10": -1,
        "hitBTailMassCap": False,
        "hitBTailMomentCap": False,
        "isolatedPoleEnabled": data["isolatedPoleEnabled"],
        "isolatedSpin": data["isolatedSpin"],
        "isolatedSigma": data["isolatedSigma"],
        "isolatedScale": data["isolatedScale"],
        "isolatedResidueConvention": data["isolatedResidueConvention"],
        "isolatedK2ColumnMaxAbs": data["isolatedK2ColumnMaxAbs"],
        "isolatedK4ColumnMaxAbs": data["isolatedK4ColumnMaxAbs"],
        "isolatedK6ColumnMaxAbs": data["isolatedK6ColumnMaxAbs"],
        "isolatedK8ColumnMaxAbs": data["isolatedK8ColumnMaxAbs"],
        "spin4Enabled": data["spin4Enabled"],
        "spin4Sigma": data["spin4Sigma"],
        "spin4J": data["spin4J"],
        "spin4Scale": data["spin4Scale"],
        "spin4ResidueConvention": data["spin4ResidueConvention"],
        "spin4K2ColumnMaxAbs": data["spin4K2ColumnMaxAbs"],
        "spin4K4ColumnMaxAbs": data["spin4K4ColumnMaxAbs"],
        "spin4K6ColumnMaxAbs": data["spin4K6ColumnMaxAbs"],
        "spin4K8ColumnMaxAbs": data["spin4K8ColumnMaxAbs"],
        "nmu": args.nmu,
        "jmax": args.jmax,
        "rhoUpper": args.rho_upper,
        "highspinThresholdCap": args.highspin_threshold_cap,
        "highspinThresholdMu0": float(args.highspin_threshold_mu0),
        "highspinThresholdAlpha": float(args.highspin_threshold_alpha),
        **weak_eikonal_meta,
        "rhoUpperConvention": "physical rho cap, not divided by kG",
        "kgLower": args.kg_lower,
        "kgFixed": args.kg_fixed,
        "kgLowerConvention": "physical kG lower bound; 'none' allows either sign",
        "g2Lower": args.g2_lower,
        "g2Upper": args.g2_upper,
        "g2Fixed": args.g2_fixed,
        "g3Lower": args.g3_lower,
        "g3Upper": args.g3_upper,
        "g3Fixed": args.g3_fixed,
        "g23BoundConvention": "physical Wilson coefficients; LP variables are divided by g_scale",
        "isolatedLower": args.isolated_lower,
        "isolatedUpper": args.isolated_upper,
        "isolatedFixed": args.isolated_fixed,
        "spin4Lower": args.spin4_lower,
        "spin4Upper": args.spin4_upper,
        "spin4Fixed": args.spin4_fixed,
        "projectiveDivisionInInequalities": False,
        "objective": args.objective,
        "eqSlackUpper": float(args.eq_slack_upper),
        "rawRows": data["rawRows"],
        "totalColumns": data["totalColumns"],
        "solveSec": elapsed,
        "kgMax": math.nan,
        "kgMaxNorm": math.nan,
        "kgValue": math.nan,
        "kgNorm": math.nan,
        "isolatedResidueMax": math.nan,
        "isolatedResidueMin": math.nan,
        "isolatedResidueValue": math.nan,
        "spin4G4Max": math.nan,
        "spin4G4Min": math.nan,
        "spin4G4Value": math.nan,
        "g2At": math.nan,
        "g3At": math.nan,
        "eqResidualInfScaled": math.nan,
        "eqResidualInfRaw": math.nan,
        "phase1TauRaw": math.nan,
        "rhoMax": math.nan,
        "rhoCapActive": math.nan,
        "polyCoeffMax": math.nan,
        "hitPolyBound": False,
        "supportCsv": "",
        "supportCount": 0,
        "contrastPackets": "none",
        "contrastPacketCount": 0,
        "contrastVectorMaxAbs": 0.0,
        "contrastValue": math.nan,
        "bhFillValue": math.nan,
        "bhEdgeValue": math.nan,
        "bhDiskContrastValue": math.nan,
        "reflectionExcessObjective": math.nan,
        "reflectionExcessDirect": math.nan,
        "reflectionExcessRawSum": math.nan,
        "reflectionExcessMax": math.nan,
        "reflectionExcessCellCount": math.nan,
        "reflectionExcessUpper": args.reflection_excess_upper,
        "rhoSumObjective": math.nan,
        "rhoSumDirect": math.nan,
        "rhoSumRawSum": math.nan,
        "tvObjective": math.nan,
        "tvDirectResidual": math.nan,
        "tvDirectTotal": math.nan,
        "tvRawResidual": math.nan,
        "tvRawTotal": math.nan,
        "weakEikonalRatioMax": math.nan,
        "weakEikonalHitCount": 0,
        "weakEikonalRhoMean": math.nan,
        "strongEikonalMaxMean": math.nan,
        "highEnergyDirectMax": math.nan,
        "highEnergyViolationMax": math.nan,
        **reflection_meta,
        **rho_sum_meta,
        **tv_meta,
        **elastic_meta,
        **strong_meta,
        **high_energy_meta,
    }
    rec.update(bh_region_observable_vectors(args)[2])
    if not res.success:
        return rec

    phase1_tau_raw = float(res.x[-1]) if phase1_eq else math.nan
    x = np.asarray(res.x[: ncols + nfree], dtype=float)
    x_eq = np.asarray(res.x[: mat.shape[1]], dtype=float)
    reflection_aux = (
        np.asarray(res.x[ncols + nfree : ncols + nfree + reflection_aux_count], dtype=float)
        if reflection_aux_count
        else np.zeros(0, dtype=float)
    )
    tv_aux = (
        np.asarray(res.x[tv_aux_start : tv_aux_start + tv_aux_count], dtype=float)
        if tv_aux_count
        else np.zeros(0, dtype=float)
    )
    column_values = x[:ncols] / data["colScales"]
    n_spectral = int(data["spectralColumns"])
    n_tail = int(data["bTailColumns"])
    rho = column_values[:n_spectral]
    rho_total = rho + data["bbRhoFloor"]
    weak_active = np.isfinite(weak_eikonal_upper)
    if np.any(weak_active):
        weak_ratio = np.zeros_like(rho_total)
        np.divide(
            rho_total,
            weak_eikonal_upper,
            out=weak_ratio,
            where=weak_active & (weak_eikonal_upper > 0.0),
        )
        weak_ratio_max = float(np.max(weak_ratio[weak_active]))
        weak_hit_count = int(np.count_nonzero(weak_ratio[weak_active] > 0.99))
        weak_rho_mean = float(np.mean(rho_total[weak_active]))
    else:
        weak_ratio_max = math.nan
        weak_hit_count = 0
        weak_rho_mean = math.nan
    if high_energy_rows:
        scales = parse_floats(high_energy_meta.get("highEnergyRowScales", ""))
        shifts = parse_floats(high_energy_meta.get("highEnergyBBShifts", ""))
        direct_vals = []
        violation_vals = []
        for idx_he, row in enumerate(high_energy_rows):
            scale = float(scales[idx_he]) if idx_he < len(scales) else 1.0
            shift = float(shifts[idx_he]) if idx_he < len(shifts) else 0.0
            residual_scaled = float(row[: ncols + nfree] @ x)
            direct = residual_scaled * scale + shift
            direct_vals.append(direct)
            violation_vals.append(direct - float(args.high_energy_cap))
        high_energy_direct_max = float(np.max(direct_vals)) if direct_vals else math.nan
        high_energy_violation_max = float(np.max(violation_vals)) if violation_vals else math.nan
    elif args.high_energy_tplus != "":
        coeffs, _shifts, _meta = high_energy_positive_t_coefficients(args, data)
        direct_vals = [float(coeff @ rho_total) for coeff in coeffs]
        violation_vals = (
            [val - float(args.high_energy_cap) for val in direct_vals]
            if args.high_energy_cap >= 0.0
            else [math.nan for _ in direct_vals]
        )
        high_energy_direct_max = float(np.max(direct_vals)) if direct_vals else math.nan
        high_energy_violation_max = float(np.max(violation_vals)) if violation_vals else math.nan
    else:
        high_energy_direct_max = math.nan
        high_energy_violation_max = math.nan
    tail_w = column_values[n_spectral : n_spectral + n_tail]
    contrast_vec, contrast_meta = absorptive_contrast_vector(args)
    contrast_value = float(contrast_vec @ rho_total) if contrast_vec.size else math.nan
    bh_fill_vec, bh_edge_vec, bh_obs_meta = bh_region_observable_vectors(args)
    bh_fill_value = float(bh_fill_vec @ rho_total) if bh_fill_vec.size else math.nan
    bh_edge_value = float(bh_edge_vec @ rho_total) if bh_edge_vec.size else math.nan
    bh_disk_contrast_value = bh_fill_value - bh_edge_value
    eikonal_zone_value = float(eikonal_obj_vec @ rho) if eikonal_obj_vec.size else math.nan
    reflective_excess = np.maximum(rho_total - 1.0, 0.0)
    reflection_excess_direct = float(reflection_weights @ reflective_excess) if reflection_weights.size else math.nan
    reflection_excess_objective = float(reflection_weights @ reflection_aux) if reflection_aux.size else math.nan
    reflection_excess_raw_sum = float(np.sum(reflective_excess)) if reflective_excess.size else math.nan
    reflection_excess_max = float(np.max(reflective_excess)) if reflective_excess.size else math.nan
    reflection_excess_count = int(np.count_nonzero(reflective_excess > 1.0e-9)) if reflective_excess.size else 0
    rho_sum_direct = float(rho_sum_obj_vec @ rho) if rho_sum_obj_vec.size else math.nan
    rho_sum_raw_sum = float(np.sum(rho)) if rho.size else math.nan
    if tv_weights.size:
        tv_residual_diffs = np.abs(rho[tv_left] - rho[tv_right])
        tv_total_diffs = np.abs(rho_total[tv_left] - rho_total[tv_right])
        tv_direct_residual = float(tv_weights @ tv_residual_diffs)
        tv_direct_total = float(tv_weights @ tv_total_diffs)
        tv_raw_residual = float(np.sum(tv_residual_diffs))
        tv_raw_total = float(np.sum(tv_total_diffs))
        tv_objective = float(tv_weights @ tv_aux) if tv_aux.size else math.nan
    else:
        tv_direct_residual = math.nan
        tv_direct_total = math.nan
        tv_raw_residual = math.nan
        tv_raw_total = math.nan
        tv_objective = math.nan
    free = x[ncols:]
    residual_scaled = mat @ x_eq - data["rhs"]
    residual_raw = residual_scaled * data["rowScales"]
    k2_rows = int(data["k2Rows"])
    poly_rows = int(data["polyRows"])
    o1_rows = int(data["o1StrictRows"])
    ampdiff_rows = int(data["ampDiffStrictRows"])
    fullamp_rows = int(data["fullAmpDiffStrictRows"])
    norm_rows = int(data["normalizationRows"])

    def block_inf(start: int, count: int) -> float:
        if count <= 0:
            return math.nan
        return float(np.max(np.abs(residual_raw[start : start + count])))

    row0 = 0
    residual_k2 = block_inf(row0, k2_rows)
    row0 += k2_rows
    residual_poly = block_inf(row0, poly_rows)
    poly_sector_residuals: dict[int, float] = {}
    poly_sector_start = row0
    for k, count in data["polySectorRowsList"]:
        poly_sector_residuals[k] = block_inf(poly_sector_start, count)
        poly_sector_start += count
    row0 += poly_rows
    residual_o1 = block_inf(row0, o1_rows)
    row0 += o1_rows
    residual_ampdiff = block_inf(row0, ampdiff_rows)
    row0 += ampdiff_rows
    residual_fullampdiff = block_inf(row0, fullamp_rows)
    row0 += fullamp_rows
    residual_normalization = block_inf(row0, norm_rows)
    poly_coeffs = free[data["baseFree"] :] * args.poly_scale
    poly_max = float(np.max(np.abs(poly_coeffs))) if poly_coeffs.size else 0.0
    if n_tail:
        tail_params = np.asarray(parse_floats(str(data["bTailParams"])), dtype=float)
        tail_mass = float(np.sum(tail_w))
        tail_moment = float(np.sum(tail_w * tail_params ** args.b_tail_moment_power))
        tail_mean = float(np.sum(tail_w * tail_params) / tail_mass) if tail_mass > 0 else 0.0
        tail_eff = (
            float((tail_moment / tail_mass) ** (1.0 / args.b_tail_moment_power))
            if tail_mass > 0 and args.b_tail_moment_power > 0
            else 0.0
        )
    else:
        tail_mass = math.nan
        tail_moment = math.nan
        tail_mean = math.nan
        tail_eff = math.nan
    rec.update(
        {
            "status": "ok",
            "kgMax": float(free[0] * args.kg_scale) if args.objective == "max" else math.nan,
            "kgMaxNorm": float(free[0] * args.kg_scale / norm) if args.objective == "max" else math.nan,
            "kgValue": float(free[0] * args.kg_scale),
            "kgNorm": float(free[0] * args.kg_scale / norm),
            "isolatedResidueMax": (
                float(free[idx_pole] * args.isolated_scale)
                if args.objective in ("max-g4", "max-residue") and idx_pole is not None
                else math.nan
            ),
            "isolatedResidueMin": (
                float(free[idx_pole] * args.isolated_scale)
                if args.objective in ("min-g4", "min-residue") and idx_pole is not None
                else math.nan
            ),
            "isolatedResidueValue": (
                float(free[idx_pole] * args.isolated_scale) if idx_pole is not None else math.nan
            ),
            "spin4G4Max": (
                float(free[idx_pole] * args.isolated_scale)
                if args.objective in ("max-g4", "max-residue") and idx_pole is not None and data["spin4Enabled"]
                else math.nan
            ),
            "spin4G4Min": (
                float(free[idx_pole] * args.isolated_scale)
                if args.objective in ("min-g4", "min-residue") and idx_pole is not None and data["spin4Enabled"]
                else math.nan
            ),
            "spin4G4Value": (
                float(free[idx_pole] * args.isolated_scale)
                if idx_pole is not None and data["spin4Enabled"]
                else math.nan
            ),
            "g2At": float(free[1] * args.g_scale),
            "g3At": float(free[2] * args.g_scale),
            "eqResidualInfScaled": float(np.max(np.abs(residual_scaled))),
            "eqResidualInfRaw": float(np.max(np.abs(residual_raw))),
            "phase1TauRaw": phase1_tau_raw,
            "eqResidualInfRawK2": residual_k2,
            "eqResidualInfRawPoly": residual_poly,
            "eqResidualInfRawK4": poly_sector_residuals.get(4, math.nan),
            "eqResidualInfRawK6": poly_sector_residuals.get(6, math.nan),
            "eqResidualInfRawK8": poly_sector_residuals.get(8, math.nan),
            "eqResidualInfRawO1": residual_o1,
            "eqResidualInfRawAmpDiff": residual_ampdiff,
            "eqResidualInfRawFullAmpDiff": residual_fullampdiff,
            "eqResidualInfRawNormalization": residual_normalization,
            "rhoResidualMax": float(np.max(rho)) if rho.size else math.nan,
            "rhoResidualSupport": int(np.count_nonzero(rho > 1.0e-10)) if rho.size else 0,
            "rhoMax": float(np.max(rho_total)) if rho_total.size else math.nan,
            "rhoCapActive": int(np.sum(rho_total > 0.99 * args.rho_upper)) if args.rho_upper > 0 else 0,
            "weakEikonalRatioMax": weak_ratio_max,
            "weakEikonalHitCount": weak_hit_count,
            "weakEikonalRhoMean": weak_rho_mean,
            "highEnergyDirectMax": high_energy_direct_max,
            "highEnergyViolationMax": high_energy_violation_max,
            "bTailMass": tail_mass,
            "bTailMoment": tail_moment,
            "bTailMeanParam": tail_mean,
            "bTailEffectiveParam": tail_eff,
            "bTailSupportCount1eMinus10": int(np.count_nonzero(tail_w > 1.0e-10)) if n_tail else 0,
            "hitBTailMassCap": bool(n_tail and args.b_tail_mass_cap >= 0 and tail_mass >= 0.99 * args.b_tail_mass_cap),
            "hitBTailMomentCap": bool(n_tail and args.b_tail_moment_cap >= 0 and tail_moment >= 0.99 * args.b_tail_moment_cap),
            "polyCoeffMax": poly_max,
            "hitPolyBound": bool(args.poly_bound > 0 and poly_max >= 0.99 * args.poly_bound),
            "contrastPackets": contrast_meta["contrastPackets"],
            "contrastPacketCount": contrast_meta["contrastPacketCount"],
            "contrastVectorMaxAbs": contrast_meta["contrastVectorMaxAbs"],
            "contrastValue": contrast_value,
            "bhFillValue": bh_fill_value,
            "bhEdgeValue": bh_edge_value,
            "bhDiskContrastValue": bh_disk_contrast_value,
            **bh_obs_meta,
            "eikonalZoneValue": eikonal_zone_value,
            **eikonal_obj_meta,
            "reflectionExcessObjective": reflection_excess_objective,
            "reflectionExcessDirect": reflection_excess_direct,
            "reflectionExcessRawSum": reflection_excess_raw_sum,
            "reflectionExcessMax": reflection_excess_max,
            "reflectionExcessCellCount": reflection_excess_count,
            "reflectionExcessUpper": args.reflection_excess_upper,
            **reflection_meta,
            "rhoSumObjective": rho_sum_direct,
            "rhoSumDirect": rho_sum_direct,
            "rhoSumRawSum": rho_sum_raw_sum,
            **rho_sum_meta,
            "tvObjective": tv_objective,
            "tvDirectResidual": tv_direct_residual,
            "tvDirectTotal": tv_direct_total,
            "tvRawResidual": tv_raw_residual,
            "tvRawTotal": tv_raw_total,
            **tv_meta,
        }
    )
    if args.write_support:
        mu, _ = mu_grid(args.nmu)
        spins = list(range(0, args.jmax + 1, 2))
        support_name = args.support_output.strip()
        if not support_name:
            support_name = f"{Path(args.output).stem}_support.csv"
        support_path = OUT / support_name
        rows_out = []
        for spin_idx, ell in enumerate(spins):
            start = spin_idx * args.nmu
            vals = rho_total[start : start + args.nmu]
            residual_vals = rho[start : start + args.nmu]
            floor_vals = data["bbRhoFloor"][start : start + args.nmu]
            for ridx, value in enumerate(vals, start=1):
                if value > args.support_tol:
                    rows_out.append(
                        {
                            "d": args.d,
                            "nlambda": args.nlambda,
                            "lambdaGrid": args.lambda_grid,
                            "nlambdaActual": data["nlambdaActual"],
                            "nmu": args.nmu,
                            "jmax": args.jmax,
                            "objective": args.objective,
                            "isolatedSpin": data["isolatedSpin"],
                            "isolatedSigma": data["isolatedSigma"],
                            "isolatedResidueValue": rec["isolatedResidueValue"],
                            "kgValue": rec["kgValue"],
                            "g2At": rec["g2At"],
                            "g3At": rec["g3At"],
                            "ell": ell,
                            "mu": float(mu[ridx - 1]),
                            "rIndex": ridx,
                            "rho": float(value),
                            "rhoResidual": float(residual_vals[ridx - 1]),
                            "rhoBH": float(floor_vals[ridx - 1]),
                            "rhoFixedInput": float(floor_vals[ridx - 1]),
                            "fixedSourceKind": data["fixedSourceKind"],
                            "rhoReflectiveExcess": float(max(value - 1.0, 0.0)),
                        }
                    )
        with support_path.open("w", newline="") as fh:
            fieldnames = [
                "d",
                "nlambda",
                "lambdaGrid",
                "nlambdaActual",
                "nmu",
                "jmax",
                "objective",
                "isolatedSpin",
                "isolatedSigma",
                "isolatedResidueValue",
                "kgValue",
                "g2At",
                "g3At",
                "ell",
                "mu",
                "rIndex",
                "rho",
                "rhoResidual",
                "rhoBH",
                "rhoFixedInput",
                "fixedSourceKind",
                "rhoReflectiveExcess",
            ]
            writer = csv.DictWriter(fh, fieldnames=fieldnames)
            writer.writeheader()
            writer.writerows(rows_out)
        rec["supportCsv"] = str(support_path)
        rec["supportCount"] = len(rows_out)
    return rec


def build_arg_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=40)
    p.add_argument("--lambda-min", type=float, default=0.0)
    p.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    p.add_argument(
        "--lambda-extra",
        default="",
        help="Comma-separated extra k=2 lambda rows appended to the base grid, e.g. '0.5,1,1.5,2'.",
    )
    p.add_argument(
        "--lambda-grid",
        choices=[
            "cheb",
            "threshold-angle",
            "threshold-angle-radau",
            "power-angle-125",
            "power-angle-15",
            "power-angle-2",
            "floor-power-angle-125-c1",
            "floor-power-angle-125-c05",
            "floor-power-angle-125-c025",
            "floor-power-angle-15-c1",
            "floor-power-angle-15-c05",
            "floor-power-angle-15-c025",
            "hybrid-angle",
        ],
        default="threshold-angle",
    )
    p.add_argument("--poly-ks", default="")
    p.add_argument("--nlambda-poly", default="")
    p.add_argument("--poly-master", type=int, default=0)
    p.add_argument(
        "--poly-null-project",
        action="store_true",
        help="Impose K4/K6/... polynomiality by projecting out the finite polynomial span instead of adding explicit free polynomial coefficients.",
    )
    p.add_argument("--o1-nlambda", type=int, default=0)
    p.add_argument("--o1-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--o1-lambda-extra",
        default="",
        help="Comma-separated extra lambda rows for the SDR row above Eq.49. Entries must satisfy lambda < 1/2.",
    )
    p.add_argument("--o1-degree", type=int, default=0)
    p.add_argument("--o1-free-min-power", type=int, default=4)
    p.add_argument("--ampdiff-nlambda", type=int, default=0)
    p.add_argument("--ampdiff-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--ampdiff-pairs",
        default="0.02,0.001,0.01,0.0005",
        help="semicolon-separated kinematic pairs xA,yA,xB,yB for Eq.4 amplitude-difference nulls",
    )
    p.add_argument("--ampdiff-matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument(
        "--ampdiff-jmax",
        type=int,
        default=-1,
        help="Optional spin cutoff for amplitude-difference rows only. Use -1 to match --jmax.",
    )
    p.add_argument(
        "--ampdiff-pv",
        choices=["none", "linear-subtraction"],
        default="none",
        help=(
            "Principal-value treatment for amplitude-difference rows when a "
            "real kinematic root crosses the spectral integral. "
            "'linear-subtraction' is a smoke-test discretization in x=1/mu."
        ),
    )
    p.add_argument(
        "--ampdiff-row-compress",
        action="store_true",
        help="Replace amplitude-difference rows by an independent orthonormal row-space basis.",
    )
    p.add_argument(
        "--ampdiff-row-normalize-compress",
        action="store_true",
        help=(
            "When compressing amplitude-difference rows, normalize each raw row "
            "before SVD so very large off-sheet rows do not set the rank tolerance."
        ),
    )
    p.add_argument(
        "--ampdiff-enforce-scale",
        type=float,
        default=1.0,
        help=(
            "Numerical-only multiplier for amplitude-difference equality rows. "
            "Values >1 tighten the effective unscaled residual tolerance on those rows."
        ),
    )
    p.add_argument("--fullampdiff-nlambda", type=int, default=0)
    p.add_argument("--fullampdiff-grid", choices=["cheb", "threshold-angle", "threshold-angle-radau"], default="threshold-angle")
    p.add_argument(
        "--fullampdiff-lambda-min",
        type=float,
        default=0.0,
        help=(
            "Diagnostic lower lambda cut for corrected full-amplitude-difference rows. "
            "Use only to isolate endpoint effects; production FAD should justify any cut."
        ),
    )
    p.add_argument(
        "--fullampdiff-lambda-max",
        type=float,
        default=1.0 / 3.0,
        help="Diagnostic upper lambda cut for corrected full-amplitude-difference rows.",
    )
    p.add_argument(
        "--fullampdiff-pairs",
        default="0.02,0.001,0.01,0.0005",
        help="semicolon-separated kinematic pairs X_A,Y_A,X_B,Y_B for corrected Eq.4 amplitude differences",
    )
    p.add_argument("--fullampdiff-matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument(
        "--fullampdiff-jmax",
        type=int,
        default=-1,
        help="Optional spin cutoff for full-amplitude-difference rows only. Use -1 to match --jmax.",
    )
    p.add_argument(
        "--fullampdiff-pv",
        choices=["none", "linear-subtraction"],
        default="none",
        help=(
            "Principal-value treatment for full-amplitude-difference rows when "
            "a real kinematic root crosses the spectral integral. "
            "'linear-subtraction' is a smoke-test discretization in x=1/mu."
        ),
    )
    p.add_argument(
        "--fullampdiff-contact-degree",
        type=int,
        default=0,
        help=(
            "Diagnostic: project out lambda^0..lambda^degree contact/subtraction "
            "directions per full-amplitude-difference pair. Degree 0 is the "
            "strict lambda-independent amplitude-difference condition."
        ),
    )
    p.add_argument(
        "--fullampdiff-row-compress",
        action="store_true",
        help="Replace full-amplitude-difference rows by an independent row-space basis and transform affine terms.",
    )
    p.add_argument(
        "--fullampdiff-row-normalize-compress",
        action="store_true",
        help=(
            "When compressing full-amplitude-difference rows, normalize each raw "
            "row before SVD so very large off-sheet rows do not set the rank tolerance."
        ),
    )
    p.add_argument(
        "--fullampdiff-enforce-scale",
        type=float,
        default=1.0,
        help=(
            "Numerical-only multiplier for full-amplitude-difference equality rows. "
            "Values >1 tighten the effective unscaled residual tolerance on those rows."
        ),
    )
    p.add_argument(
        "--fullampdiff-ir-sign",
        type=float,
        choices=[-1.0, 1.0],
        default=1.0,
        help="Sign multiplying the projected graviton rational term; +1 is the Eq.19/20 convention used in the note.",
    )
    p.add_argument(
        "--b-tail-kind",
        choices=["none", "bessel"],
        default="none",
        help=(
            "Optional diagnostic endpoint/impact-parameter tail sector. "
            "These columns enter only the desingularized K2 rows."
        ),
    )
    p.add_argument(
        "--b-tail-params",
        default="8,16,24,32,40,56,80,112,160",
        help="Comma-separated impact-parameter labels b for --b-tail-kind bessel.",
    )
    p.add_argument(
        "--b-tail-mass-cap",
        type=float,
        default=-1.0,
        help="Optional cap on sum_b w_b for the endpoint-tail variables. Use <0 for no cap.",
    )
    p.add_argument(
        "--b-tail-moment-power",
        type=float,
        default=2.0,
        help="Power p in the endpoint-tail moment cap sum_b w_b b^p.",
    )
    p.add_argument(
        "--b-tail-moment-cap",
        type=float,
        default=-1.0,
        help="Optional cap on sum_b w_b b^p for endpoint-tail variables. Use <0 for no cap.",
    )
    p.add_argument("--nmu", type=int, default=200)
    p.add_argument("--jmax", type=int, default=80)
    p.add_argument(
        "--rho-upper",
        type=float,
        default=2.0,
        help="Physical cap on each spectral weight rho_p. This is not divided by kG.",
    )
    p.add_argument(
        "--highspin-threshold-cap",
        choices=["none", "radial-l", "radial-2l"],
        default="none",
        help=(
            "Diagnostic threshold-barrier cap on spectral variables: "
            "rho_ell(mu) <= rho_upper * B_ell(mu). Choices radial-l and "
            "radial-2l use B=r(mu)^ell or r(mu)^(2ell)."
        ),
    )
    p.add_argument(
        "--highspin-threshold-mu0",
        type=float,
        default=1.0,
        help="Threshold scale mu0 in r(mu)=(sqrt(mu)-sqrt(mu0))/(sqrt(mu)+sqrt(mu0)).",
    )
    p.add_argument(
        "--highspin-threshold-alpha",
        type=float,
        default=1.0,
        help=(
            "Softening exponent for threshold caps. radial-l uses r^(alpha*ell), "
            "radial-2l uses r^(2*alpha*ell)."
        ),
    )
    p.add_argument(
        "--bb-c-abs",
        type=float,
        default=0.0,
        help=(
            "Enable a finite-grid black-hole absorptive floor with this overall "
            "strength. The optimized spectral variables are then residual "
            "weights r>=0 on top of the floor."
        ),
    )
    p.add_argument("--rho-bd", type=float, default=1.0)
    p.add_argument("--g6", type=float, default=1.0)
    p.add_argument("--eta", type=float, default=0.25)
    p.add_argument("--e-min", type=float, default=8.0)
    p.add_argument("--e-max", type=float, default=64.0)
    p.add_argument("--profile", choices=["step", "entropy"], default="entropy")
    p.add_argument(
        "--fixed-eikonal-profile",
        choices=["none", "weak", "candidate", "elastic-phase"],
        default="none",
        help=(
            "Prescribed eikonal input added before optimizing the residual spectrum. "
            "'candidate' uses rho=min(chi^2/2,1); 'weak' uses rho=chi^2/2 only for "
            "chi<--fixed-eikonal-chi0; 'elastic-phase' is diagnostic only and uses "
            "rho=1-cos(chi)."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-source-mode",
        choices=["partial-wave", "amplitude-k2-fad"],
        default="partial-wave",
        help=(
            "How to insert --fixed-eikonal-profile. 'partial-wave' converts it "
            "to finite-grid rho_J(sigma) cells and subtracts A rho_fixed, as in "
            "the earlier HZ pilot. 'amplitude-k2-fad' subtracts the eikonal "
            "directly in K2 and full-amplitude-difference rows; this is a "
            "diagnostic residual problem, not a finite-grid rho floor."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-rho-scale",
        type=float,
        default=1.0,
        help="Homotopy scale c multiplying the partial-wave fixed eikonal source rho_eik.",
    )
    p.add_argument(
        "--fixed-eikonal-g6",
        type=float,
        default=math.nan,
        help=(
            "Dimensionless eikonal input strength g6=kG/(4*pi)^3. "
            "Default: use --kg-fixed when present, otherwise --g6."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-e-min",
        type=float,
        default=math.nan,
        help="Energy lower edge for the prescribed eikonal input. Default uses --e-min.",
    )
    p.add_argument(
        "--fixed-eikonal-e-max",
        type=float,
        default=math.nan,
        help="Energy upper edge for the prescribed eikonal input. Default uses --e-max.",
    )
    p.add_argument(
        "--fixed-eikonal-chi0",
        type=float,
        default=0.3,
        help="Weak-profile cutoff: only cells with chi<chi0 receive fixed eikonal input.",
    )
    p.add_argument(
        "--fixed-eikonal-chi-min",
        type=float,
        default=0.0,
        help=(
            "Lower eikonal phase cut for the prescribed HZ source, with "
            "chi=G_N sigma/(pi b^2)."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-chi-max",
        type=float,
        default=math.inf,
        help=(
            "Upper eikonal phase cut for the prescribed HZ source. Use a "
            "finite value, e.g. 10, to exclude the unresolved low-impact "
            "parameter region."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-j-min",
        type=float,
        default=0.0,
        help="Minimum spin J for the prescribed partial-wave eikonal input.",
    )
    p.add_argument(
        "--fixed-eikonal-b-min",
        type=float,
        default=0.0,
        help="Minimum impact parameter b=2(J+nu)/sqrt(sigma) for the prescribed eikonal input.",
    )
    p.add_argument(
        "--fixed-eikonal-b-over-rs-min",
        type=float,
        default=0.0,
        help=(
            "Minimum b/R_S for the prescribed partial-wave eikonal input, "
            "using the D=6 convention R_S=(12*pi*g6)^(1/3)*sigma^(1/6)."
        ),
    )
    p.add_argument("--fixed-eikonal-amp-nsigma", type=int, default=160)
    p.add_argument("--fixed-eikonal-amp-nb", type=int, default=360)
    p.add_argument(
        "--fixed-eikonal-amp-sigma-max",
        type=float,
        default=-1.0,
        help=(
            "Finite sigma cutoff for amplitude-level eikonal source rows. "
            "Default -1 uses --nmu, matching the finite LP grid. Use 0 for a "
            "compact infinite-tail audit."
        ),
    )
    p.add_argument("--fixed-eikonal-amp-sigma-scale", type=float, default=16.0)
    p.add_argument("--fixed-eikonal-amp-u-min", type=float, default=-8.0)
    p.add_argument("--fixed-eikonal-amp-u-max", type=float, default=8.0)
    p.add_argument("--fixed-eikonal-amp-t-deriv-rel-step", type=float, default=1e-4)
    p.add_argument(
        "--fixed-eikonal-amp-branch-mode",
        choices=["near-forward-even", "plus", "even", "endpoint-windowed-even"],
        default="endpoint-windowed-even",
        help=(
            "Branch convention for amplitude-level eikonal source rows. "
            "'endpoint-windowed-even' is the preferred t-u symmetric endpoint "
            "source W(-t/sigma)E(-t)+W(-u/sigma)E(-u). 'even' is an "
            "unwindowed branch average stress test. 'plus' and "
            "'near-forward-even' are retained only as diagnostic near-forward "
            "projections."
        ),
    )
    p.add_argument(
        "--fixed-eikonal-amp-endpoint-r0",
        type=float,
        default=0.08,
        help="Endpoint window scale r0 in W(r)=exp[-(r/r0)^p], r=-t/sigma or -u/sigma.",
    )
    p.add_argument(
        "--fixed-eikonal-amp-endpoint-power",
        type=float,
        default=4.0,
        help="Endpoint window power p in W(r)=exp[-(r/r0)^p].",
    )
    p.add_argument(
        "--bb-window-epsilon",
        type=float,
        default=-1.0,
        help=(
            "If >=0, cap the residual freedom above the BB floor on active "
            "BH columns: rho = rho_BH + r with 0 <= r <= epsilon. "
            "For c_abs=1 this enforces a black-disk-like window 1 <= rho <= 1+epsilon."
        ),
    )
    p.add_argument(
        "--bb-window-floor-tol",
        type=float,
        default=1e-12,
        help="Columns with rho_BH above this value are treated as active for --bb-window-epsilon.",
    )
    p.add_argument(
        "--bb-fixed-source-nmu",
        type=int,
        default=0,
        help=(
            "If positive, add a fixed black-disk spectral source evaluated on a "
            "separate harmonic mu grid with this Nmu. This shifts equality rows "
            "but does not add optimization variables."
        ),
    )
    p.add_argument(
        "--bb-fixed-source-jmax",
        type=int,
        default=-1,
        help="Even spin cutoff for the fixed BH source grid; default uses --jmax.",
    )
    p.add_argument(
        "--bb-fixed-source-c-abs",
        type=float,
        default=1.0,
        help="Absorption strength c_abs used by the fixed BH source grid.",
    )
    p.add_argument(
        "--elastic-bh-epsilon",
        type=float,
        default=-1.0,
        help=(
            "Corrected black-disk pilot: if nonnegative, impose the full-S_J "
            "box |rho_J-1|<=epsilon and |q_J|<=epsilon in the BH band for J>=2. "
            "Here q_J=Re f_J. This is distinct from the old rho-floor flags."
        ),
    )
    p.add_argument(
        "--elastic-bh-rho-epsilon",
        type=float,
        default=-1.0,
        help="Override epsilon for |rho_J-1| in corrected elastic BH constraints.",
    )
    p.add_argument(
        "--elastic-bh-q-epsilon",
        type=float,
        default=-1.0,
        help="Override epsilon for |q_J| with q_J=Re f_J in corrected elastic BH constraints.",
    )
    p.add_argument(
        "--elastic-bh-jmin",
        type=int,
        default=2,
        help="Smallest spin constrained by corrected elastic BH rows. Default 2 excludes the M0-contaminated J=0 wave.",
    )
    p.add_argument(
        "--elastic-bh-max-sigma-points",
        type=int,
        default=8,
        help="Maximum number of BH-band sigma grid nodes used for corrected elastic BH rows. Use <=0 for all active nodes.",
    )
    p.add_argument(
        "--elastic-bh-z-quad",
        type=int,
        default=80,
        help="Gauss-Jacobi angular quadrature points for q_J=Re f_J projection.",
    )
    p.add_argument(
        "--elastic-bh-pv-mode",
        choices=["linear-subtraction", "epsilon", "naive"],
        default="linear-subtraction",
        help="PV prescription for the real-part map in corrected elastic BH rows.",
    )
    p.add_argument(
        "--elastic-bh-pv-epsilon",
        type=float,
        default=1e-6,
        help="Small imaginary regulator used only when --elastic-bh-pv-mode epsilon.",
    )
    p.add_argument(
        "--elastic-bh-q-source-jmax",
        type=int,
        default=-1,
        help=(
            "Diagnostic only: keep only source spins <= this value in the elastic BH q_J PV map. "
            "The default -1 keeps all source spins and is the intended full raw partial-wave map."
        ),
    )
    p.add_argument(
        "--elastic-bh-q-row-scale-cap",
        type=float,
        default=math.inf,
        help=(
            "Diagnostic numerical control for q_J rows. If finite, do not divide a q-row by more than this "
            "factor, so solver feasibility tolerances translate into controlled unscaled q tolerances."
        ),
    )
    p.add_argument(
        "--elastic-bh-smear-sigma-radius",
        type=int,
        default=0,
        help=(
            "Optional corrected-BH cell average in the sigma-grid direction. "
            "Zero gives pointwise rho_J and q_J constraints."
        ),
    )
    p.add_argument(
        "--elastic-bh-smear-spin-radius",
        type=int,
        default=0,
        help=(
            "Optional corrected-BH cell average in even-spin units. "
            "Zero gives pointwise rho_J and q_J constraints."
        ),
    )
    p.add_argument(
        "--bh-observable-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help=(
            "Weights for normalized BH-region observables. 'uniform' averages "
            "over resolved (mu,J) sites; 'mu-measure' uses the finite mu-grid measure."
        ),
    )
    p.add_argument(
        "--bh-obs-e-min",
        type=float,
        default=math.nan,
        help=(
            "Optional observable-only lower energy cut for BH fill diagnostics. "
            "Defaults to --e-min, which still controls the BH floor itself."
        ),
    )
    p.add_argument(
        "--bh-obs-e-max",
        type=float,
        default=math.nan,
        help=(
            "Optional observable-only upper energy cut for BH fill diagnostics. "
            "Defaults to --e-max, which still controls the BH floor itself."
        ),
    )
    p.add_argument(
        "--bh-xi-min",
        type=float,
        default=math.nan,
        help="Optional lower cut on xi=J/J_BH(sigma) for bin-resolved BH fill objectives.",
    )
    p.add_argument(
        "--bh-xi-max",
        type=float,
        default=math.nan,
        help="Optional upper cut on xi=J/J_BH(sigma) for bin-resolved BH fill objectives.",
    )
    p.add_argument(
        "--bh-mask-smooth-dj",
        type=float,
        default=0.0,
        help="Smooth tanh width in spin units for the BH interior/edge masks. Use 0 for hard masks.",
    )
    p.add_argument(
        "--bh-edge-width",
        type=float,
        default=10.0,
        help="Width in spin units of the annulus outside J_BH used for bh-disk-contrast.",
    )
    p.add_argument(
        "--eikonal-zone",
        choices=[
            "core",
            "annulus-chi-ge-1",
            "outside-chi-lt-1",
            "weak-chi-lt",
            "chi-window",
            "b-over-rs-window",
        ],
        default="weak-chi-lt",
        help="Impact-parameter/eikonal zone for max/min-eikonal-zone objectives.",
    )
    p.add_argument(
        "--eikonal-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help="Weights for normalized eikonal-zone residual observables.",
    )
    p.add_argument("--eik-obs-e-min", type=float, default=math.nan)
    p.add_argument("--eik-obs-e-max", type=float, default=math.nan)
    p.add_argument("--eik-chi-min", type=float, default=0.0)
    p.add_argument("--eik-chi-max", type=float, default=0.3)
    p.add_argument("--eik-b-over-rs-min", type=float, default=1.0)
    p.add_argument("--eik-b-over-rs-max", type=float, default=math.inf)
    p.add_argument(
        "--weak-eikonal-cweak",
        type=float,
        default=math.inf,
        help=(
            "HZ pilot cap strength C_weak. If finite and positive, impose "
            "rho_total <= C_weak * chi_eik^2/2 in weak large-b cells."
        ),
    )
    p.add_argument(
        "--weak-eikonal-chi0",
        type=float,
        default=0.3,
        help="Apply the HZ weak-eikonal cap only where chi_eik < this value.",
    )
    p.add_argument(
        "--weak-eikonal-b-over-rs-min",
        type=float,
        default=1.0,
        help="Apply the HZ weak-eikonal cap only where b/R_S is at least this value.",
    )
    p.add_argument(
        "--strong-eikonal-delta",
        type=float,
        default=-1.0,
        help=(
            "HZ pilot strong-annulus bin cap. If nonnegative, impose "
            "average_bin(rho_total) <= 1 + delta in the selected annulus."
        ),
    )
    p.add_argument("--strong-eikonal-chi-min", type=float, default=1.0)
    p.add_argument("--strong-eikonal-chi-max", type=float, default=10.0)
    p.add_argument("--strong-eikonal-b-over-rs-min", type=float, default=1.0)
    p.add_argument("--strong-eikonal-energy-bins", type=int, default=3)
    p.add_argument("--strong-eikonal-chi-bins", type=int, default=4)
    p.add_argument("--strong-eikonal-e-min", type=float, default=math.nan)
    p.add_argument("--strong-eikonal-e-max", type=float, default=math.nan)
    p.add_argument(
        "--strong-eikonal-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help="Weights used inside strong-annulus average-bin inequalities.",
    )
    p.add_argument(
        "--high-energy-tplus",
        default="",
        help=(
            "Comma-separated positive fixed-t values for the high-energy absorptive cap. "
            "If empty, no such rows are added."
        ),
    )
    p.add_argument(
        "--high-energy-cap",
        type=float,
        default=-1.0,
        help=(
            "Right-hand side C_HE for each positive-t high-energy cap row. "
            "Use <0 to disable."
        ),
    )
    p.add_argument(
        "--high-energy-power",
        type=float,
        default=3.0,
        help=(
            "Power p in the positive row sum w_sigma A_abs(sigma,t)/sigma^p. "
            "The amplitude basis contributes an additional sigma^{-(D-4)/2}."
        ),
    )
    p.add_argument("--high-energy-sigma-min", type=float, default=1.0)
    p.add_argument("--high-energy-sigma-max", type=float, default=math.inf)
    p.add_argument(
        "--high-energy-row-normalize",
        action="store_true",
        help=(
            "Normalize each high-energy cap row and its RHS by the largest absolute "
            "row coefficient. This is only numerical scaling; physical conclusions "
            "must use the unscaled highEnergyDirectMax audit."
        ),
    )
    p.add_argument(
        "--high-energy-column-cap",
        action="store_true",
        help=(
            "Also impose the necessary per-column bounds rho_p <= C_HE/c_p(t) "
            "implied by the positive high-energy budget rows. This is a stable "
            "diagnostic high-spin truncation, not a substitute for the summed row audit."
        ),
    )
    p.add_argument(
        "--high-energy-disable-global-row",
        action="store_true",
        help=(
            "Do not add the summed high-energy budget rows to the LP. Useful when "
            "testing the per-column cap first, because huge z>1 coefficients can "
            "make the scaled summed row numerically unreliable."
        ),
    )
    p.add_argument(
        "--reflection-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help=(
            "Weights for --objective min-reflection-excess. The minimized "
            "quantity is the normalized average of max(rho_total-1,0)."
        ),
    )
    p.add_argument(
        "--reflection-excess-upper",
        type=float,
        default=-1.0,
        help=(
            "Optional normalized upper bound on average max(rho_total-1,0), "
            "using --reflection-weight. Use this for lexicographic stage two."
        ),
    )
    p.add_argument(
        "--rho-sum-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help="Weights for --objective min-rho-sum, normalized over resolved continuum cells.",
    )
    p.add_argument(
        "--tv-weight",
        choices=["uniform", "mu-measure"],
        default="uniform",
        help=(
            "Weights for min-tv-residual/min-tv-total cleanup objectives. "
            "The objective is a normalized nearest-neighbor total variation "
            "on the resolved (sigma,J) grid."
        ),
    )
    p.add_argument(
        "--eq-slack-upper",
        type=float,
        default=-1.0,
        help=(
            "Optional raw equality-residual cap for lexicographic stage-two runs. "
            "Use after a phase1-eq solve: choose a value slightly above the "
            "reported phase1TauRaw, then optimize min-rho-sum or "
            "min-reflection-excess under this cap."
        ),
    )
    p.add_argument(
        "--kg-lower",
        default="0.0",
        help="Physical lower bound on kG=8*pi*G, or 'none' for no lower bound.",
    )
    p.add_argument(
        "--kg-fixed",
        default="none",
        help="Fix physical kG=8*pi*G to this value. Use for positive/negative graviton-pole feasibility tests.",
    )
    p.add_argument(
        "--g2-lower",
        default="none",
        help="Physical lower bound on g2, or 'none' for no lower bound.",
    )
    p.add_argument(
        "--g2-upper",
        default="none",
        help="Physical upper bound on g2, or 'none' for no upper bound.",
    )
    p.add_argument(
        "--g2-fixed",
        default="none",
        help="Fix physical g2 to this value for lambda-resolved feasibility diagnostics.",
    )
    p.add_argument(
        "--g3-lower",
        default="none",
        help="Physical lower bound on g3, or 'none' for no lower bound.",
    )
    p.add_argument(
        "--g3-upper",
        default="none",
        help="Physical upper bound on g3, or 'none' for no upper bound.",
    )
    p.add_argument(
        "--g3-fixed",
        default="none",
        help="Fix physical g3 to this value for lambda-resolved feasibility diagnostics.",
    )
    p.add_argument(
        "--objective",
        choices=[
            "max",
            "min",
            "max-g4",
            "min-g4",
            "max-residue",
            "min-residue",
            "max-contrast",
            "min-contrast",
            "max-bh-fill",
            "min-bh-fill",
            "max-bh-disk-contrast",
            "min-bh-disk-contrast",
            "max-eikonal-zone",
            "min-eikonal-zone",
            "min-reflection-excess",
            "min-rho-sum",
            "min-tv-residual",
            "min-tv-total",
            "phase1-eq",
            "feas",
        ],
        default="max",
    )
    p.add_argument(
        "--contrast-packets",
        default="",
        help=(
            "Semicolon-separated absorptive packets sigma,z,width,weight. "
            "Used by max-contrast/min-contrast objectives."
        ),
    )
    p.add_argument("--method", default="highs-ds")
    p.add_argument("--scaling", choices=["column", "row"], default="column")
    p.add_argument(
        "--time-limit",
        type=float,
        default=None,
        help="Optional HiGHS solve time limit in seconds for a single LP row.",
    )
    p.add_argument(
        "--normalization",
        choices=["none", "rho-sum", "weighted-rho-sum"],
        default="none",
        help="Optional nonzero spectral normalization used for finite-G sign diagnostics.",
    )
    p.add_argument("--normalization-value", type=float, default=1.0)
    p.add_argument("--tol", type=float, default=1e-8)
    p.add_argument("--kg-scale", type=float, default=100.0)
    p.add_argument("--g-scale", type=float, default=100.0)
    p.add_argument(
        "--k2-enforce-scale",
        type=float,
        default=1.0,
        help=(
            "Numerical-only multiplier for K2 equality rows. "
            "Values >1 tighten the effective unscaled residual tolerance on those rows."
        ),
    )
    p.add_argument(
        "--isolated-spin",
        type=int,
        default=4,
        help="Even spin J_* of an optional isolated sub-threshold pole.",
    )
    p.add_argument(
        "--isolated-sigma",
        type=float,
        default=-1.0,
        help="Enable an explicit isolated pole at this SDR spectral location sigma_*. Use <=0 to disable.",
    )
    p.add_argument(
        "--isolated-scale",
        type=float,
        default=1.0,
        help="Scale for the affine LP variable G_*/isolated_scale.",
    )
    p.add_argument(
        "--isolated-lower",
        default="0.0",
        help="Physical lower bound on the isolated pole residue G_*, or 'none'.",
    )
    p.add_argument(
        "--isolated-upper",
        default="none",
        help="Physical upper bound on the isolated pole residue G_*, or 'none'.",
    )
    p.add_argument(
        "--isolated-fixed",
        default="none",
        help="Fix the physical isolated pole residue G_* to this value for feasibility/backoff checks.",
    )
    p.add_argument(
        "--spin4-sigma",
        type=float,
        default=-1.0,
        help="Enable an explicit subgap spin-4 pole at this SDR spectral location sigma4. Use <=0 to disable.",
    )
    p.add_argument(
        "--spin4-scale",
        type=float,
        default=1.0,
        help="Scale for the affine LP variable G4/spin4_scale.",
    )
    p.add_argument(
        "--spin4-lower",
        default="0.0",
        help="Physical lower bound on the isolated spin-4 residue G4, or 'none'.",
    )
    p.add_argument(
        "--spin4-upper",
        default="none",
        help="Physical upper bound on the isolated spin-4 residue G4, or 'none'.",
    )
    p.add_argument(
        "--spin4-fixed",
        default="none",
        help="Fix the physical isolated spin-4 residue G4 to this value for feasibility/backoff checks.",
    )
    p.add_argument("--poly-scale", type=float, default=100.0)
    p.add_argument(
        "--poly-enforce-scale",
        type=float,
        default=1.0,
        help=(
            "Numerical-only multiplier for projected K polynomiality equality rows. "
            "Values >1 tighten the effective unscaled residual tolerance on those rows."
        ),
    )
    p.add_argument("--poly-bound", type=float, default=-1.0)
    p.add_argument(
        "--write-support",
        action="store_true",
        help="Write the continuum rho(mu,J) support of the optimized LP solution.",
    )
    p.add_argument(
        "--support-tol",
        type=float,
        default=1e-12,
        help="Only support entries with physical rho above this threshold are written.",
    )
    p.add_argument(
        "--support-output",
        default="",
        help="Optional support CSV filename under outputs/. Defaults to <output stem>_support.csv.",
    )
    p.add_argument("--output", default="lambda_sdr_finite_g_capped.csv")
    return p


def main() -> None:
    p = build_arg_parser()
    args = p.parse_args()

    # Backward compatibility for the spin-4 scans already in the notes.
    if args.spin4_sigma > 0.0:
        if args.isolated_sigma > 0.0 and (args.isolated_spin != 4 or args.isolated_sigma != args.spin4_sigma):
            raise ValueError("use either --spin4-* or --isolated-* for one pole, not inconsistent mixtures")
        args.isolated_spin = 4
        args.isolated_sigma = args.spin4_sigma
        args.isolated_scale = args.spin4_scale
        args.isolated_lower = args.spin4_lower
        args.isolated_upper = args.spin4_upper
        args.isolated_fixed = args.spin4_fixed

    rec = solve(args)
    print(rec, flush=True)
    out = Path(args.output)
    if not out.is_absolute():
        out = OUT / out
    out.parent.mkdir(parents=True, exist_ok=True)
    with out.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rec.keys()))
        writer.writeheader()
        writer.writerow(rec)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_fixed_angle_pilot.py <==
#!/usr/bin/env python3
"""Pilot LP bounds for fixed-angle amplitudes using the lambda-SDR grid.

This is deliberately a diagnostic, not a theorem.  Physical fixed-angle
kinematics are on the s-channel cut, and the SDR denominator can cross zero on
the spectral grid.  The script therefore supports a small real/imaginary
``i epsilon`` smearing of

    1 / (X(a-mu) - mu^3 + i epsilon),

and bounds either the real or imaginary part as a linear functional of the same
positive spectral variables used in the k=2 lambda-SDR primal problem.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linprog
from scipy import sparse

from lambda_sdr_chebyshev_grid_dual import (
    OUT,
    lambda_chebyshev_nodes,
    lambda_threshold_angle_nodes,
    mu_grid,
    normalized_gegenbauer_even_from_z2,
    partial_wave_norm,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def parse_floats(text: str) -> list[float]:
    return [float(x.strip()) for x in text.split(",") if x.strip()]


def read_support_columns(path_text: str) -> np.ndarray | None:
    if not path_text:
        return None
    path = Path(path_text)
    cols = []
    with path.open(newline="") as fh:
        for row in csv.DictReader(fh):
            cols.append(int(row["column"]))
    if not cols:
        raise ValueError(f"support column file is empty: {path}")
    return np.asarray(sorted(set(cols)), dtype=int)


def fixed_angle_kinematics(s: float, theta_deg: float) -> tuple[float, float, float, float, float]:
    """Return (t,u,X,a,alpha) for massless s+t+u=0 fixed-angle kinematics."""
    theta = math.radians(theta_deg)
    alpha = 0.5 * (1.0 - math.cos(theta))
    t = -alpha * s
    u = -(1.0 - alpha) * s
    x_sym = s * t + s * u + t * u
    y_sym = s * t * u
    a = y_sym / x_sym
    return t, u, x_sym, a, alpha


def lambda_nodes(kind: str, nlambda: int) -> np.ndarray:
    if kind == "chebyshev":
        return lambda_chebyshev_nodes(nlambda)
    if kind == "threshold-angle":
        return lambda_threshold_angle_nodes(nlambda)
    raise ValueError(f"unknown lambda grid: {kind}")


def column_grid(nmu: int, spins: list[int]) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    mu, _ = mu_grid(nmu)
    ell = []
    mu_out = []
    r_index = []
    for spin in spins:
        ell.extend([spin] * nmu)
        mu_out.extend(mu.tolist())
        r_index.extend(list(range(1, nmu + 1)))
    return np.asarray(ell, dtype=int), np.asarray(mu_out, dtype=float), np.asarray(r_index, dtype=int)


def amplitude_kernel(
    *,
    d: int,
    nmu: int,
    spins: list[int],
    s: float,
    theta_deg: float,
    epsilon: float,
    component: str,
) -> tuple[np.ndarray, dict[str, float]]:
    """Build the finite-grid SDR amplitude kernel for one fixed-angle point."""
    t, u, x_sym, a, alpha = fixed_angle_kinematics(s, theta_deg)
    mu, base_weight = mu_grid(nmu)
    nu = 0.5 * (d - 3)
    z_power = (1.0 / mu) ** (d / 2.0 - 3.0)
    denom = x_sym * (a - mu) - mu**3
    if epsilon > 0:
        if component == "real":
            denom_factor = denom / (denom**2 + epsilon**2)
        elif component == "imag":
            denom_factor = -epsilon / (denom**2 + epsilon**2)
        else:
            raise ValueError(component)
    else:
        if component != "real":
            raise ValueError("imaginary component needs epsilon > 0")
        denom_factor = 1.0 / denom

    cols = []
    z2 = (mu + 3.0 * a) / (mu - a)
    for ell in spins:
        # Even-spin Gegenbauer as a polynomial in z^2.  This is real for the
        # imaginary-angle region and avoids choosing a square-root branch.
        pvals = normalized_gegenbauer_even_from_z2(ell, nu, z2)
        weight = partial_wave_norm(ell, d) * base_weight * z_power
        kernel = weight * x_sym * (2.0 * mu - 3.0 * a) * pvals * denom_factor
        cols.append(kernel)
    out = np.concatenate(cols)
    info = {
        "s": s,
        "thetaDeg": theta_deg,
        "alpha": alpha,
        "t": t,
        "u": u,
        "X": x_sym,
        "a": a,
        "epsilon": epsilon,
        "component": component,
        "z2Min": float(np.min(z2)),
        "z2Max": float(np.max(z2)),
        "imaginaryAngleColumns": int(np.count_nonzero(np.tile(z2, len(spins)) < 0.0)),
        "denomMinAbs": float(np.min(np.abs(denom))),
        "denomArgminMu": float(mu[int(np.argmin(np.abs(denom)))]),
    }
    return out, info


def build_problem(args: argparse.Namespace) -> dict[str, object]:
    lam = lambda_nodes(args.lambda_grid, args.nlambda)
    k2, _, spins = lambda_kernel_from_grid(args.d, lam, args.nmu, args.jmax, 2)
    rhs = 1.0 / lam + 2.0 * args.x + lam * args.y

    blocks = [k2]
    free_blocks = []
    if args.k4_nlambda > 0:
        lam4 = lambda_nodes(args.lambda_grid, args.k4_nlambda)
        k4, _, _ = lambda_kernel_from_grid(args.d, lam4, args.nmu, args.jmax, 4)
        blocks.append(k4)
        free = np.zeros((args.k4_nlambda, 3))
        free[:, 0] = -4.0
        free[:, 1] = 2.0 * lam4
        free[:, 2] = -(lam4**2)
        free_blocks.append(free)
        rhs = np.concatenate([rhs, np.zeros(args.k4_nlambda)])

    raw_cols = np.vstack(blocks)
    selected_columns = read_support_columns(args.support_columns_csv)
    if selected_columns is not None:
        raw_cols = raw_cols[:, selected_columns]
    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]

    if free_blocks:
        free = np.vstack([np.zeros((args.nlambda, 3)), *free_blocks])
    else:
        free = np.zeros((raw_cols.shape[0], 0))

    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1) if free.shape[1] else np.zeros(raw_cols.shape[0]),
            np.abs(rhs),
            np.ones(raw_cols.shape[0]),
        ]
    )
    aeq = sparse.csr_matrix(np.column_stack([cols_scaled / row_scales[:, None], free / row_scales[:, None]]))
    beq = rhs / row_scales

    ell, mu, r_index = column_grid(args.nmu, spins)
    if selected_columns is not None:
        ell = ell[selected_columns]
        mu = mu[selected_columns]
        r_index = r_index[selected_columns]
    return {
        "aeq": aeq,
        "beq": beq,
        "colScales": col_scales,
        "spins": spins,
        "ell": ell,
        "mu": mu,
        "rIndex": r_index,
        "lambda": lam,
        "rhs": rhs,
        "ncols": raw_cols.shape[1],
        "nfree": free.shape[1],
        "rowScales": row_scales,
        "selectedColumns": selected_columns,
    }


def solve_case(args: argparse.Namespace, data: dict[str, object], s: float, theta: float, component: str, objective: str) -> dict[str, object]:
    ncols = int(data["ncols"])
    nfree = int(data["nfree"])
    amp, info = amplitude_kernel(
        d=args.d,
        nmu=args.nmu,
        spins=data["spins"],  # type: ignore[arg-type]
        s=s,
        theta_deg=theta,
        epsilon=args.epsilon,
        component=component,
    )
    selected_columns = data.get("selectedColumns")
    if selected_columns is not None:
        amp = amp[selected_columns]  # type: ignore[index]
    amp_scaled = amp / data["colScales"]  # type: ignore[operator]
    obj_scale = max(1.0, float(np.max(np.abs(amp_scaled))))
    c = np.zeros(ncols + nfree)
    sign = 1.0 if objective == "min" else -1.0
    c[:ncols] = sign * amp_scaled / obj_scale

    if args.rho_upper > 0:
        bounds = [(0.0, args.rho_upper * float(cs)) for cs in data["colScales"]]  # type: ignore[union-attr]
    else:
        bounds = [(0.0, None)] * ncols
    bounds.extend([(None, None)] * nfree)

    res = linprog(
        c,
        A_eq=data["aeq"],  # type: ignore[arg-type]
        b_eq=data["beq"],  # type: ignore[arg-type]
        bounds=bounds,
        method=args.lp_method,
        options={"primal_feasibility_tolerance": args.tol, "dual_feasibility_tolerance": args.tol},
    )

    rec: dict[str, object] = {
        **info,
        "objective": objective,
        "status": res.message,
        "success": bool(res.success),
        "value": math.nan,
        "rhoUpper": args.rho_upper if args.rho_upper > 0 else "none",
        "x": args.x,
        "y": args.y,
        "d": args.d,
        "nlambda": args.nlambda,
        "lambdaGrid": args.lambda_grid,
        "k4Nlambda": args.k4_nlambda,
        "nmu": args.nmu,
        "jmax": args.jmax,
        "eqResidualInf": math.nan,
        "rhoSupport": -1,
        "rhoMax": math.nan,
        "rhoMass": math.nan,
        "dominantEll": -1,
        "dominantMu": math.nan,
        "objectiveScale": obj_scale,
    }
    if not res.success:
        return rec

    rho = res.x[:ncols] / data["colScales"]  # type: ignore[operator]
    value = float(amp @ rho)
    support = rho > max(args.support_tol, args.support_rel_tol * max(float(np.max(rho)), 0.0))
    contrib = np.abs(amp * rho)
    dom = int(np.argmax(contrib)) if contrib.size else -1
    rec.update(
        {
            "value": value,
            "eqResidualInf": float(np.max(np.abs(data["aeq"] @ res.x - data["beq"]))),  # type: ignore[operator]
            "rhoSupport": int(np.count_nonzero(support)),
            "rhoMax": float(np.max(rho)) if rho.size else 0.0,
            "rhoMass": float(np.sum(rho)),
            "dominantEll": int(data["ell"][dom]) if dom >= 0 else -1,  # type: ignore[index]
            "dominantMu": float(data["mu"][dom]) if dom >= 0 else math.nan,  # type: ignore[index]
            "dominantContributionAbs": float(contrib[dom]) if dom >= 0 else math.nan,
            "hitRhoCap": bool(args.rho_upper > 0 and np.max(rho) > 0.99 * args.rho_upper),
            "nit": int(getattr(res, "nit", -1)),
        }
    )
    return rec


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda", type=int, default=16)
    p.add_argument("--lambda-grid", choices=["chebyshev", "threshold-angle"], default="chebyshev")
    p.add_argument("--k4-nlambda", type=int, default=0)
    p.add_argument("--nmu", type=int, default=80)
    p.add_argument("--jmax", type=int, default=40)
    p.add_argument("--x", type=float, default=-16.0)
    p.add_argument("--y", type=float, default=144.0)
    p.add_argument("--s-values", default="2,4,8")
    p.add_argument("--theta-values", default="60,90")
    p.add_argument("--components", default="real")
    p.add_argument("--objectives", default="min,max")
    p.add_argument("--epsilon", type=float, default=1e-3)
    p.add_argument("--rho-upper", type=float, default=2.0)
    p.add_argument("--support-columns-csv", default="")
    p.add_argument("--tol", type=float, default=1e-9)
    p.add_argument("--support-tol", type=float, default=1e-10)
    p.add_argument("--support-rel-tol", type=float, default=1e-11)
    p.add_argument("--lp-method", default="highs-ds")
    p.add_argument("--output", default="fixed_angle_pilot.csv")
    args = p.parse_args()

    data = build_problem(args)
    rows = []
    for s in parse_floats(args.s_values):
        for theta in parse_floats(args.theta_values):
            for component in [c.strip() for c in args.components.split(",") if c.strip()]:
                for objective in [o.strip() for o in args.objectives.split(",") if o.strip()]:
                    print(f"fixed-angle s={s:g} theta={theta:g} component={component} objective={objective}", flush=True)
                    rows.append(solve_case(args, data, s, theta, component, objective))

    path = OUT / args.output
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/lambda_sdr_primal_active_boundary.py <==
#!/usr/bin/env python3
"""Active-set primal boundary scan for lambda-SDR.

This script derives boundary points in the (x,y) plane, with

    x = g2/(8 pi G),      y = g3/(8 pi G),

without feeding in a candidate slope.  For each fixed x it solves

    minimize or maximize y

subject to the finite-grid lambda-SDR constraints.  The spectral variables are
introduced by column generation: the LP starts with artificial feasibility
variables, adds spectral columns by reduced cost, then solves the true
objective and adds any missing columns that would improve it.

The optional k=4 sector enforces polynomiality of the k=4 sum rule,

    <K4(lambda)> = 4 g4 + 2 lambda g5 + lambda^2 g6,

using free variables g4,g5,g6.  This is the primal counterpart of the k=4
null deformations in the dual line-certificate scripts.
"""

from __future__ import annotations

import argparse
import csv
import math
import os
from pathlib import Path

import numpy as np
from scipy.optimize import linprog
from scipy import sparse

from lambda_sdr_chebyshev_grid_dual import OUT, lambda_chebyshev_nodes, mu_grid
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel


def phase_feasibility_tolerance(tol: float) -> float:
    """Tolerance used to accept the artificial-variable phase-I objective."""
    return max(1e-10, tol)


def build_rows(
    *,
    d: int,
    nlambda2: int,
    nlambda4: int,
    nmu: int,
    jmax: int,
    x: float,
    y_scale: float,
    g_scale: float,
) -> dict:
    k2, lam2, _ = lambda_kernel(d, nlambda2, nmu, jmax, 2)
    blocks = [k2]
    if nlambda4 > 0:
        k4, lam4, _ = lambda_kernel(d, nlambda4, nmu, jmax, 4)
        blocks.append(k4)
    else:
        k4 = np.zeros((0, k2.shape[1]))
        lam4 = np.zeros(0)

    raw_cols = np.vstack(blocks)
    col_scales = np.maximum(np.max(np.abs(raw_cols), axis=0), 1e-300)
    cols_scaled = raw_cols / col_scales[None, :]

    nrows = nlambda2 + nlambda4
    rhs = np.zeros(nrows)
    rhs[:nlambda2] = 1.0 / lam2 + 2.0 * x

    free = np.zeros((nrows, 1 + (3 if nlambda4 else 0)))
    # variable is y / y_scale; k=2 row is K rho - lambda y = rhs.
    free[:nlambda2, 0] = -lam2 * y_scale
    if nlambda4:
        # variables are g4/g_scale, g5/g_scale, g6/g_scale.
        free[nlambda2:, 1] = -4.0 * g_scale
        free[nlambda2:, 2] = -2.0 * lam4 * g_scale
        free[nlambda2:, 3] = -(lam4**2) * g_scale

    row_scales = np.maximum.reduce(
        [
            np.max(np.abs(cols_scaled), axis=1),
            np.max(np.abs(free), axis=1),
            np.abs(rhs),
            np.ones(nrows),
        ]
    )
    return {
        "cols": cols_scaled / row_scales[:, None],
        "free": free / row_scales[:, None],
        "rhs": rhs / row_scales,
        "rowScales": row_scales,
        "colScales": col_scales,
        "lambda2": lam2,
        "lambda4": lam4,
    }


def make_restricted_matrix(data: dict, selected: np.ndarray, with_artificial: bool) -> sparse.csr_matrix:
    cols = data["cols"][:, selected]
    free = data["free"]
    if with_artificial:
        nrows = cols.shape[0]
        mat = np.column_stack([cols, free, np.eye(nrows), -np.eye(nrows)])
    else:
        mat = np.column_stack([cols, free])
    return sparse.csr_matrix(mat)


def solve_restricted(
    data: dict,
    selected: np.ndarray,
    objective: str,
    y_scale: float,
    with_artificial: bool,
    y_bound: float,
    g_bound: float,
    tol: float,
) -> linprog:
    nsel = len(selected)
    nfree = data["free"].shape[1]
    nrows = len(data["rhs"])
    nvars = nsel + nfree + (2 * nrows if with_artificial else 0)
    c = np.zeros(nvars)
    if with_artificial:
        c[nsel + nfree :] = 1.0
    else:
        c[nsel] = y_scale if objective == "min" else -y_scale

    bounds = [(0.0, None)] * nsel
    bounds.append((-y_bound / y_scale, y_bound / y_scale))
    free_bound = (None, None) if g_bound <= 0 else (-g_bound, g_bound)
    for _ in range(nfree - 1):
        bounds.append(free_bound)
    if with_artificial:
        bounds += [(0.0, None)] * (2 * nrows)

    return linprog(
        c,
        A_eq=make_restricted_matrix(data, selected, with_artificial),
        b_eq=data["rhs"],
        bounds=bounds,
        method=os.environ.get("LINPROG_METHOD", "highs-ds"),
        options={"primal_feasibility_tolerance": tol, "dual_feasibility_tolerance": tol},
    )


def equality_residuals(data: dict, selected: np.ndarray, xvars: np.ndarray) -> tuple[float, float]:
    """Return max scaled and original-row equality residuals."""
    scaled = make_restricted_matrix(data, selected, False) @ xvars - data["rhs"]
    raw = scaled * data["rowScales"]
    return float(np.max(np.abs(scaled))), float(np.max(np.abs(raw)))


def add_columns_by_reduced_cost(
    *,
    data: dict,
    selected: np.ndarray,
    marginals: np.ndarray,
    objective_col_cost: float,
    batch: int,
    tol: float,
) -> tuple[np.ndarray, float, int]:
    selected_mask = np.zeros(data["cols"].shape[1], dtype=bool)
    selected_mask[selected] = True
    reduced = objective_col_cost - marginals @ data["cols"]
    reduced[selected_mask] = np.inf
    min_reduced = float(np.min(reduced))
    if min_reduced >= -tol:
        return selected, min_reduced, 0
    add = np.argsort(reduced)[:batch]
    add = add[np.isfinite(reduced[add]) & (reduced[add] < -tol)]
    new_selected = np.array(sorted(set(selected.tolist() + add.tolist())), dtype=int)
    return new_selected, min_reduced, int(len(add))


def phase_one(
    data: dict,
    *,
    y_scale: float,
    y_bound: float,
    g_bound: float,
    batch: int,
    max_iter: int,
    tol: float,
) -> tuple[np.ndarray, float, int, str]:
    selected = np.zeros(0, dtype=int)
    last_obj = math.inf
    phase_target = phase_feasibility_tolerance(tol)
    reduced_cost_tol = max(1e-12, 0.1 * phase_target)
    for it in range(max_iter):
        res = solve_restricted(data, selected, "min", y_scale, True, y_bound, g_bound, tol)
        if not res.success:
            return selected, math.inf, it, res.message
        last_obj = float(res.fun)
        if last_obj < phase_target:
            return selected, last_obj, it + 1, "ok"
        selected, min_rc, added = add_columns_by_reduced_cost(
            data=data,
            selected=selected,
            marginals=res.eqlin.marginals,
            objective_col_cost=0.0,
            batch=batch,
            tol=reduced_cost_tol,
        )
        if added == 0:
            return selected, last_obj, it + 1, f"phase-I stalled minReduced={min_rc:g}"
    return selected, last_obj, max_iter, "phase-I max_iter"


def optimize_y(
    data: dict,
    selected: np.ndarray,
    *,
    objective: str,
    y_scale: float,
    y_bound: float,
    g_bound: float,
    batch: int,
    max_iter: int,
    tol: float,
) -> tuple[linprog | None, np.ndarray, float, int, str]:
    min_rc = math.nan
    for it in range(max_iter):
        res = solve_restricted(data, selected, objective, y_scale, False, y_bound, g_bound, tol)
        if not res.success:
            return None, selected, math.nan, it, res.message
        selected, min_rc, added = add_columns_by_reduced_cost(
            data=data,
            selected=selected,
            marginals=res.eqlin.marginals,
            objective_col_cost=0.0,
            batch=batch,
            tol=tol,
        )
        if added == 0:
            return res, selected, min_rc, it + 1, "ok"
    return res, selected, min_rc, max_iter, "objective max_iter"


def parse_floats(text: str) -> list[float]:
    return [float(x) for x in text.split(",") if x.strip()]


def finite_slopes(xs: list[float], ys: list[float]) -> list[float]:
    out = [math.nan] * len(xs)
    for i in range(len(xs)):
        if not math.isfinite(ys[i]):
            continue
        if 0 < i < len(xs) - 1 and math.isfinite(ys[i - 1]) and math.isfinite(ys[i + 1]):
            out[i] = (ys[i + 1] - ys[i - 1]) / (xs[i + 1] - xs[i - 1])
        elif i > 0 and math.isfinite(ys[i - 1]):
            out[i] = (ys[i] - ys[i - 1]) / (xs[i] - xs[i - 1])
        elif i < len(xs) - 1 and math.isfinite(ys[i + 1]):
            out[i] = (ys[i + 1] - ys[i]) / (xs[i + 1] - xs[i])
    return out


def column_labels(nmu: int, jmax: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    mu, _ = mu_grid(nmu)
    spins = list(range(0, jmax + 1, 2))
    ell = []
    mu_out = []
    r_out = []
    for spin in spins:
        ell.extend([spin] * nmu)
        mu_out.extend(mu.tolist())
        r_out.extend(list(range(1, nmu + 1)))
    return np.asarray(ell, dtype=int), np.asarray(mu_out, dtype=float), np.asarray(r_out, dtype=int)


def safe_float_tag(x: float) -> str:
    return f"{x:g}".replace("-", "m").replace(".", "p").replace("+", "")


def write_support(
    *,
    out_dir: Path,
    output_stem: str,
    x: float,
    objective: str,
    y: float,
    data: dict,
    selected: np.ndarray,
    res_x: np.ndarray,
    nmu: int,
    jmax: int,
    support_tol: float,
    support_rel_tol: float,
) -> Path:
    ell, mu, r_index = column_labels(nmu, jmax)
    rho_selected = res_x[: len(selected)] / data["colScales"][selected]
    threshold = max(support_tol, support_rel_tol * max(float(np.max(rho_selected)), 0.0))
    keep = rho_selected > threshold
    path = out_dir / f"{output_stem}_x{safe_float_tag(x)}_{objective}_support.csv"
    rows = []
    for col, rho in zip(selected[keep], rho_selected[keep]):
        rows.append(
            {
                "x": x,
                "y": y,
                "objective": objective,
                "column": int(col),
                "ell": int(ell[col]),
                "mu": float(mu[col]),
                "rIndex": int(r_index[col]),
                "rho": float(rho),
            }
        )
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(
            fh,
            fieldnames=["x", "y", "objective", "column", "ell", "mu", "rIndex", "rho"],
        )
        writer.writeheader()
        writer.writerows(rows)
    return path


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--nlambda2", type=int, default=40)
    p.add_argument("--nlambda4", type=int, default=0)
    p.add_argument("--nmu", type=int, default=160)
    p.add_argument("--jmax", type=int, default=96)
    p.add_argument("--x-grid", default="-16,-15.9,-15.8,-15.7,-15.6,-15.5,-15.4,-15.2,-15")
    p.add_argument("--batch", type=int, default=64)
    p.add_argument("--max-iter", type=int, default=80)
    p.add_argument("--tol", type=float, default=1e-9)
    p.add_argument("--y-scale", type=float, default=200.0)
    p.add_argument("--g-scale", type=float, default=100.0)
    p.add_argument("--y-bound", type=float, default=1000.0)
    p.add_argument("--g-bound", type=float, default=1e6)
    p.add_argument("--output", default="lambda_sdr_primal_active_boundary.csv")
    p.add_argument("--write-supports", action="store_true")
    p.add_argument("--support-tol", type=float, default=1e-12)
    p.add_argument("--support-rel-tol", type=float, default=1e-12)
    args = p.parse_args()

    rows = []
    xs = parse_floats(args.x_grid)
    selected_cache: dict[str, np.ndarray] = {"min": np.zeros(0, dtype=int), "max": np.zeros(0, dtype=int)}
    cache_feasible: dict[str, bool] = {"min": False, "max": False}

    for x in xs:
        print(f"active-boundary x={x}", flush=True)
        data = build_rows(
            d=args.d,
            nlambda2=args.nlambda2,
            nlambda4=args.nlambda4,
            nmu=args.nmu,
            jmax=args.jmax,
            x=x,
            y_scale=args.y_scale,
            g_scale=args.g_scale,
        )
        for objective in ["min", "max"]:
            seed = selected_cache[objective]
            reused_seed = seed.size > 0 and cache_feasible[objective]
            if not reused_seed:
                seed, phase_obj, phase_iter, phase_status = phase_one(
                    data,
                    y_scale=args.y_scale,
                    y_bound=args.y_bound,
                    g_bound=args.g_bound,
                    batch=args.batch,
                    max_iter=args.max_iter,
                    tol=args.tol,
                )
            else:
                phase_obj, phase_iter, phase_status = 0.0, 0, "reused"
            if phase_obj > phase_feasibility_tolerance(args.tol):
                cache_feasible[objective] = False
                rec = {
                    "status": "phase-I infeasible",
                    "phaseStatus": phase_status,
                    "d": args.d,
                    "nlambda2": args.nlambda2,
                    "nlambda4": args.nlambda4,
                    "nmu": args.nmu,
                    "jmax": args.jmax,
                    "x": x,
                    "objective": objective,
                    "y": math.nan,
                    "selectedColumns": int(len(seed)),
                    "phaseArtificialObjective": phase_obj,
                    "phaseIterations": phase_iter,
                    "objectiveIterations": 0,
                    "minReducedCost": math.nan,
                    "eqResidualInfScaled": math.nan,
                    "eqResidualInfRaw": math.nan,
                    "supportCsv": "",
                }
                print(rec, flush=True)
                rows.append(rec)
                continue
            res, selected, min_rc, opt_iter, status = optimize_y(
                data,
                seed,
                objective=objective,
                y_scale=args.y_scale,
                y_bound=args.y_bound,
                g_bound=args.g_bound,
                batch=args.batch,
                max_iter=args.max_iter,
                tol=args.tol,
            )
            if reused_seed and (res is None or not res.success or status != "ok"):
                seed, phase_obj, phase_iter, retry_status = phase_one(
                    data,
                    y_scale=args.y_scale,
                    y_bound=args.y_bound,
                    g_bound=args.g_bound,
                    batch=args.batch,
                    max_iter=args.max_iter,
                    tol=args.tol,
                )
                phase_status = f"{phase_status}; retry={retry_status}"
                if phase_obj <= phase_feasibility_tolerance(args.tol):
                    res, selected, min_rc, opt_iter, status = optimize_y(
                        data,
                        seed,
                        objective=objective,
                        y_scale=args.y_scale,
                        y_bound=args.y_bound,
                        g_bound=args.g_bound,
                        batch=args.batch,
                        max_iter=args.max_iter,
                        tol=args.tol,
                    )
                else:
                    res = None
                    selected = seed
                    min_rc = math.nan
                    opt_iter = 0
                    status = "phase-I infeasible after warm-start retry"
            selected_cache[objective] = selected
            cache_feasible[objective] = res is not None and res.success and status == "ok"
            y = math.nan
            art = phase_obj
            eq_resid = math.nan
            eq_resid_raw = math.nan
            if res is not None and res.success:
                y = float(res.x[len(selected)] * args.y_scale)
                eq_resid, eq_resid_raw = equality_residuals(data, selected, res.x)
                if args.write_supports and status == "ok":
                    support_path = write_support(
                        out_dir=OUT,
                        output_stem=Path(args.output).stem,
                        x=x,
                        objective=objective,
                        y=y,
                        data=data,
                        selected=selected,
                        res_x=res.x,
                        nmu=args.nmu,
                        jmax=args.jmax,
                        support_tol=args.support_tol,
                        support_rel_tol=args.support_rel_tol,
                    )
                else:
                    support_path = None
            else:
                support_path = None
            rec = {
                "status": status,
                "phaseStatus": phase_status,
                "d": args.d,
                "nlambda2": args.nlambda2,
                "nlambda4": args.nlambda4,
                "nmu": args.nmu,
                "jmax": args.jmax,
                "x": x,
                "objective": objective,
                "y": y,
                "selectedColumns": int(len(selected)),
                "phaseArtificialObjective": art,
                "phaseIterations": phase_iter,
                "objectiveIterations": opt_iter,
                "minReducedCost": min_rc,
                "eqResidualInfScaled": eq_resid,
                "eqResidualInfRaw": eq_resid_raw,
                "supportCsv": str(support_path) if support_path is not None else "",
            }
            print(rec, flush=True)
            rows.append(rec)

    by_obj = {obj: {r["x"]: r for r in rows if r["objective"] == obj} for obj in ["min", "max"]}
    for obj in ["min", "max"]:
        ys = [by_obj[obj].get(x, {}).get("y", math.nan) for x in xs]
        slopes = finite_slopes(xs, ys)
        for x, slope in zip(xs, slopes):
            if x in by_obj[obj]:
                by_obj[obj][x]["finiteDifferenceSlope"] = slope

    out = OUT / args.output
    with out.open("w", newline="") as fh:
        fields = list(rows[0].keys()) + ["finiteDifferenceSlope"]
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}", flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/launch_carrier_complete_fad_validation_stable_difference_20260720.ps1 <==
$codeDir = "C:\Users\la-aninda.sinha\codex_sdr_20260603\code"
$root = "outputs\carrier_complete_final_20260720\fad_validation_stable_difference"
$common = "--grids=600x240 --lambda-grid=threshold-angle " +
  "--lambda-count=80 --dense-lambda-count=1601 --g6=0.5 --chi-min=0 --chi-max=30 " +
  "--e-min=4 --e-max=1000000 --j-min=20 --b-min=2 --b-over-rs-min=3 " +
  "--alpha-mode=chi-window --fixed-eikonal-profile=elastic-phase " +
  "--residual-support=outside-eikonal --rho-max=2 " +
  "--hybrid-tail-mode=high-j-complete --hybrid-tail-split-jmax=320 " +
  "--hybrid-source-nmu=6400 --hybrid-source-lambda-chunk=16 " +
  "--hybrid-tail-quadrature-count=4000 " +
  "--hybrid-fad-energy-grid=phase-simpson --hybrid-fad-energy-max=10000 " +
  "--hybrid-fad-energy-fine-max=512 --hybrid-fad-energy-fine-step=0.025 " +
  "--hybrid-fad-energy-step=0.05 --hybrid-fad-b-count=1200 " +
  "--hybrid-fad-tail-chi=0.03 --hybrid-fad-tail-y-min=100 " +
  "--hybrid-fad-endpoint-y-min=240 --hybrid-fad-endpoint-terms=11 " +
  "--fullampdiff-nlambda=9 --fullampdiff-grid=interval-cheb " +
  "--fullampdiff-lambda-min=0.01 --fullampdiff-lambda-max=0.30 " +
  "--fullampdiff-contact-degree=0 --fullampdiff-matrix-convention=lambda-kernel " +
  "--fullampdiff-ir-sign=1 --fullampdiff-pv=none " +
  "--time-limit=43200 --highs-parallel=off --write-solution --write-support"

$cases = @(
  @{ X = "20"; Objective = "max"; Label = "x20_max" },
  @{ X = "8"; Objective = "max"; Label = "x8_max" },
  @{ X = "8"; Objective = "min"; Label = "x8_min" }
)

foreach ($case in $cases) {
  $label = $case.Label
  $x = $case.X
  $objective = $case.Objective
  $outDir = "$root\${label}_k2_fad9"
  & "$codeDir\calgary_wmi_python_launcher.ps1" `
    -Runner "theta_k2_hybrid_grid_tail_lp_20260720.py" `
    -Args "$common --objectives=$objective --x-values=$x --support-dir=$outDir\support --solution-dir=$outDir --out=$outDir\summary.csv" `
    -Tag "carrier_complete_fad_validation_${label}_stable_difference_20260720"
}


==> anc/codesforarxiv/code/launch_hybrid_fad_source_production_certificate_20260720.ps1 <==
$codeDir = "C:\Users\la-aninda.sinha\codex_sdr_20260603\code"

& "$codeDir\calgary_wmi_python_launcher.ps1" `
  -Runner "audit_hybrid_fad_source_convergence_20260720.py" `
  -Args "--profile=production-stable-difference --fad-nlambda=9 --out-root=outputs\carrier_complete_final_20260720\fad_source_production_certificate" `
  -Tag "carrier_complete_fad_source_production_certificate_20260720"


==> anc/codesforarxiv/code/make_jmax20_nlu_heat_comparison_20260730.py <==
#!/usr/bin/env python3
"""Compare the matched LP and Jmax=20 nonlinear-unitarity spectra."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.colors import Normalize
import numpy as np


def add_panel(
    axis: plt.Axes,
    *,
    sigma: np.ndarray,
    spin: np.ndarray,
    rho: np.ndarray,
    b_over_rs: np.ndarray,
    title: str,
    norm: Normalize,
    sigma_max: float,
    mark_rho_min: float | None,
    mark_rho_max: float | None,
    show_legend: bool,
) -> plt.Collection:
    visible = (rho > 1.0e-4) & (sigma <= sigma_max)
    points = axis.scatter(
        sigma[visible],
        spin[visible],
        c=rho[visible],
        cmap="OrRd",
        norm=norm,
        s=18,
        linewidths=0.0,
        rasterized=True,
    )
    if mark_rho_min is not None and mark_rho_max is not None:
        intermediate = (
            visible
            & (rho >= mark_rho_min)
            & (rho <= mark_rho_max)
        )
        axis.scatter(
            sigma[intermediate],
            spin[intermediate],
            marker="x",
            color="black",
            s=27,
            linewidths=1.15,
            label=(
                rf"${mark_rho_min:g}\leq\rho_J\leq"
                rf"{mark_rho_max:g}$"
            ),
            zorder=4,
        )
        low_impact_count = int(np.count_nonzero(intermediate & (b_over_rs < 3.0)))
        axis.text(
            0.97,
            0.93,
            rf"$N_\times(b/R_S<3)={low_impact_count}$",
            transform=axis.transAxes,
            ha="right",
            va="top",
            fontsize=7.5,
            bbox={
                "boxstyle": "square,pad=0.18",
                "facecolor": "white",
                "edgecolor": "none",
                "alpha": 0.88,
            },
            zorder=5,
        )
    guide = []
    for value in np.unique(sigma[sigma <= sigma_max]):
        selected = sigma == value
        order = np.argsort(b_over_rs[selected])
        b_values = b_over_rs[selected][order]
        spins = spin[selected][order]
        if b_values[0] <= 3.0 <= b_values[-1]:
            guide.append((value, np.interp(3.0, b_values, spins)))
    if guide:
        curve = np.asarray(guide)
        axis.plot(
            curve[:, 0],
            curve[:, 1],
            color="black",
            linewidth=1.35,
            label=r"$b/R_S=3$",
        )
    axis.set(
        xlim=(1.0, sigma_max),
        ylim=(-0.5, 20.5),
        xlabel=r"$\sigma$",
        ylabel=r"$J$",
        title=title,
    )
    axis.set_yticks(np.arange(0, 21, 4))
    if show_legend:
        axis.legend(frameon=False, fontsize=8, loc="upper left")
    return points


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--solution", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    parser.add_argument("--sigma-max", type=float, default=20.0)
    parser.add_argument(
        "--right-title",
        default=r"Nonlinear unitarity, $J\leq20$",
    )
    parser.add_argument("--left-title", default="Matched LP witness")
    parser.add_argument(
        "--layout",
        choices=("horizontal", "vertical"),
        default="horizontal",
    )
    parser.add_argument("--mark-rho-min", type=float)
    parser.add_argument("--mark-rho-max", type=float)
    args = parser.parse_args()
    args.out.parent.mkdir(parents=True, exist_ok=True)

    with np.load(args.solution) as data:
        sigma = np.asarray(data["sigma"], dtype=float)
        spin = np.asarray(data["J"], dtype=float)
        b_over_rs = np.asarray(data["bOverRs"], dtype=float)
        baseline = np.asarray(data["rhoTotPhysBaseline"], dtype=float)
        nonlinear = np.asarray(data["rhoTotPhys"], dtype=float)

    plt.rcParams.update(
        {
            "font.size": 10,
            "axes.titlesize": 11,
            "axes.labelsize": 11,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "legend.fontsize": 8,
        }
    )
    if args.layout == "horizontal":
        figure, axes = plt.subplots(
            1,
            2,
            figsize=(9.4, 3.75),
            sharex=True,
            sharey=True,
            constrained_layout=True,
        )
    else:
        figure, axes = plt.subplots(
            2,
            1,
            figsize=(3.46, 4.65),
            sharex=True,
            sharey=True,
            constrained_layout=True,
        )
    norm = Normalize(0.0, 2.0)
    points = add_panel(
        axes[0],
        sigma=sigma,
        spin=spin,
        rho=baseline,
        b_over_rs=b_over_rs,
        title=args.left_title,
        norm=norm,
        sigma_max=args.sigma_max,
        mark_rho_min=args.mark_rho_min,
        mark_rho_max=args.mark_rho_max,
        show_legend=True,
    )
    add_panel(
        axes[1],
        sigma=sigma,
        spin=spin,
        rho=nonlinear,
        b_over_rs=b_over_rs,
        title=args.right_title,
        norm=norm,
        sigma_max=args.sigma_max,
        mark_rho_min=args.mark_rho_min,
        mark_rho_max=args.mark_rho_max,
        show_legend=False,
    )
    if args.layout == "horizontal":
        colorbar = figure.colorbar(
            points,
            ax=axes,
            location="right",
            fraction=0.045,
            pad=0.025,
        )
    else:
        colorbar = figure.colorbar(
            points,
            ax=axes,
            location="bottom",
            fraction=0.055,
            pad=0.025,
            aspect=28,
        )
    colorbar.set_label(r"$\rho_J$")
    figure.savefig(args.out.with_suffix(".png"), dpi=260)
    figure.savefig(args.out.with_suffix(".pdf"))
    plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/make_wavepacket_unitarity_wrap_figure.py <==
#!/usr/bin/env python3
"""Portrait journal figure for the packet-averaged unitarity check."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import matplotlib
import matplotlib.pyplot as plt
from matplotlib.colors import Normalize
from matplotlib.lines import Line2D
import numpy as np


def draw_support(
    axis,
    sigma: np.ndarray,
    spin: np.ndarray,
    rho: np.ndarray,
    b_over_rs: np.ndarray,
    title: str,
    norm: Normalize,
):
    visible = rho > 1.0e-4
    points = axis.scatter(
        sigma[visible],
        spin[visible],
        c=rho[visible],
        cmap="OrRd",
        norm=norm,
        s=8,
        linewidths=0,
        rasterized=True,
    )
    guide = []
    for value in np.unique(sigma):
        select = sigma == value
        order = np.argsort(b_over_rs[select])
        b_values = b_over_rs[select][order]
        spin_values = spin[select][order]
        if b_values[0] <= 3.0 <= b_values[-1]:
            guide.append((value, np.interp(3.0, b_values, spin_values)))
    if guide:
        guide_array = np.asarray(guide)
        axis.plot(
            guide_array[:, 0],
            guide_array[:, 1],
            color="black",
            linewidth=1.0,
            label=r"$b/R_S=3$",
        )
    axis.set_xlim(1.0, 20.0)
    axis.set_ylim(-0.5, 40.5)
    axis.set_ylabel(r"$J$")
    axis.set_title(title, fontsize=8.4, pad=2)
    return points


def draw_unit_disk(axis, rows: list[dict[str, str]]) -> None:
    angle = np.linspace(0.0, 2.0 * np.pi, 400)
    axis.plot(np.cos(angle), np.sin(angle), color="0.25", linewidth=0.75)
    colors = {0: "#7f0000", 2: "#d7301f", 4: "#fc8d59", 6: "#fdcc8a"}
    markers = ["o", "s", "^", "D", "v"]
    centers = sorted({float(row["sigmaTarget"]) for row in rows})
    center_marker = {
        center: markers[index % len(markers)]
        for index, center in enumerate(centers)
    }
    used_spins: set[int] = set()
    for row in rows:
        target_spin = int(row["targetSpin"])
        center = float(row["sigmaTarget"])
        used_spins.add(target_spin)
        axis.scatter(
            1.0 - float(row["rho"]),
            float(row["qTotal"]),
            color=colors.get(target_spin, "#4575b4"),
            marker=center_marker[center],
            s=15,
            edgecolors="black",
            linewidths=0.25,
            zorder=3,
        )
    axis.set_aspect("equal")
    axis.set_xlim(-1.08, 1.08)
    axis.set_ylim(-1.08, 1.08)
    axis.set_xticks([-1, 0, 1])
    axis.set_yticks([-1, 0, 1])
    axis.tick_params(labelsize=5.2, length=1.5, pad=1)
    axis.set_xlabel(r"$\mathrm{Re}\,\overline{S}_J$", fontsize=5.8, labelpad=0)
    axis.set_ylabel(r"$\mathrm{Im}\,\overline{S}_J$", fontsize=5.8, labelpad=0)
    axis.set_title(r"packet $\overline{S}_J$", fontsize=6.2, pad=1)
    handles = [
        Line2D(
            [],
            [],
            marker="o",
            linestyle="none",
            markerfacecolor=colors[spin],
            markeredgecolor="black",
            markeredgewidth=0.25,
            markersize=3.0,
            label=rf"$J={spin}$",
        )
        for spin in sorted(used_spins)
    ]
    axis.legend(
        handles=handles,
        loc="lower right",
        frameon=False,
        fontsize=4.8,
        handletextpad=0.2,
        borderpad=0.05,
        labelspacing=0.1,
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()

    matplotlib.rcParams.update(
        {
            "font.size": 7.4,
            "axes.labelsize": 8,
            "xtick.labelsize": 7,
            "ytick.labelsize": 7,
        }
    )
    with np.load(args.run / "solution.npz") as data:
        sigma = np.asarray(data["sigma"], dtype=float)
        spin = np.asarray(data["J"], dtype=int)
        b_over_rs = np.asarray(data["bOverRs"], dtype=float)
        baseline = np.asarray(data["rhoTotPhysBaseline"], dtype=float)
        unitary = np.asarray(data["rhoTotPhys"], dtype=float)
    with (args.run / "training_unitarity.csv").open(
        newline="", encoding="utf-8"
    ) as handle:
        rows = list(csv.DictReader(handle))

    figure, axes = plt.subplots(2, 1, figsize=(3.65, 4.35), sharex=True)
    figure.subplots_adjust(
        left=0.14, right=0.97, top=0.96, bottom=0.13, hspace=0.12
    )
    norm = Normalize(0.0, 2.0)
    points = draw_support(
        axes[0],
        sigma,
        spin,
        baseline,
        b_over_rs,
        r"(a) $K_2+$FAD witness",
        norm,
    )
    draw_support(
        axes[1],
        sigma,
        spin,
        unitary,
        b_over_rs,
        r"(b) after packet unitarity",
        norm,
    )
    axes[0].legend(loc="upper left", frameon=False, fontsize=6.2)
    axes[1].set_xlabel(r"$\sigma$")

    disk_axis = axes[1].inset_axes([0.67, 0.48, 0.30, 0.47])
    draw_unit_disk(disk_axis, rows)

    color_axis = figure.add_axes([0.23, 0.045, 0.54, 0.018])
    colorbar = figure.colorbar(points, cax=color_axis, orientation="horizontal")
    colorbar.set_label(r"$\rho_J^{\rm phys}$", fontsize=7, labelpad=1)
    colorbar.ax.tick_params(labelsize=6, length=1.5, pad=1)

    args.out.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(args.out.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(args.out.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/matched_exact_continuum_carrier_20260722.py <==
#!/usr/bin/env python3
"""Exact finite-spin plus continuum-tail K2 carrier on a piecewise sigma grid.

This module is a control implementation for coupling-ladder studies.  It uses
the exact finite-J D=6 K2 kernel through a chosen split spin and the analytic
large-spin Bessel carrier above that split.  Both pieces use the same physical
trust cuts.  The returned quantity is

    lambda K2[rho_eik] / (8 pi G_N),

which can be supplied directly to the continuum residual-grid solver.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np

from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    alpha_interval_gauss,
    continuum_carrier_k2,
)
from continuum_eikonal_carrier_complete_20260720 import continuum_carrier_k2_regular
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from theta_k2_continuum_eikonal_lp_20260719 import (
    active_eikonal_mask,
    displayed_eikonal_density,
    make_custom_grid,
    piecewise_sigma_quadrature,
)


def tail_trust(args: argparse.Namespace, split_jmax: int) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=max(float(args.j_min), float(split_jmax) + 2.0),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
    )


def exact_finite_spin_carrier(
    args: argparse.Namespace,
    lambdas: np.ndarray,
    *,
    split_jmax: int,
    source_nsigma: int,
    source_sigma_log_max: float,
    source_low_fraction: float,
    source_log_fraction: float,
    lambda_chunk: int = 16,
) -> tuple[np.ndarray, dict[str, float | int]]:
    """Evaluate the exact finite-spin carrier through ``split_jmax``."""
    if int(args.d) != 6:
        raise ValueError("the matched carrier is currently implemented only in D=6")
    quadrature = piecewise_sigma_quadrature(
        int(source_nsigma),
        sigma_split=float(args.sigma_split),
        sigma_log_max=float(source_sigma_log_max),
        low_fraction=float(source_low_fraction),
        log_fraction=float(source_log_fraction),
    )
    source_args = argparse.Namespace(**vars(args))
    source_args.carrier_mode = "continuum-complete"
    grid = make_custom_grid(source_args, quadrature, jmax=int(split_jmax))
    active = active_eikonal_mask(source_args, grid)
    rho_eik = displayed_eikonal_density(source_args, grid, active)
    gn = 8.0 * math.pi**2 * float(args.g6)
    kg = 8.0 * math.pi * gn
    if not kg > 0.0:
        raise ValueError("the normalized carrier requires G_N>0")

    lambdas = np.asarray(lambdas, dtype=float)
    carrier = np.zeros_like(lambdas)
    chunk = max(1, int(lambda_chunk))
    for start in range(0, len(lambdas), chunk):
        stop = min(start + chunk, len(lambdas))
        lam_chunk = lambdas[start:stop]
        k2, lam_out, _ = lambda_kernel_from_grid(
            6,
            lam_chunk,
            int(source_nsigma),
            int(split_jmax),
            2,
            mu_values=quadrature.sigma,
            mu_weights=quadrature.weights,
        )
        if not np.allclose(lam_chunk, lam_out):
            raise RuntimeError("K2 source construction changed lambda ordering")
        carrier[start:stop] = lam_chunk * (k2 @ rho_eik) / kg

    metadata: dict[str, float | int] = {
        "sourceNlambda": len(lambdas),
        "sourceNsigma": int(source_nsigma),
        "sourceSplitJmax": int(split_jmax),
        "sourceSigmaLogMax": float(source_sigma_log_max),
        "sourceActiveBins": int(np.count_nonzero(active)),
        "sourceQuadratureWeightSum": float(np.sum(quadrature.weights)),
        "sourceSigmaMin": float(np.min(quadrature.sigma)),
        "sourceSigmaMax": float(np.max(quadrature.sigma)),
    }
    return carrier, metadata


def matched_carrier(
    args: argparse.Namespace,
    lambdas: np.ndarray,
    *,
    split_jmax: int,
    source_nsigma: int,
    source_sigma_log_max: float,
    source_low_fraction: float = 0.30,
    source_log_fraction: float = 0.55,
    tail_quadrature_count: int = 3200,
    lambda_chunk: int = 16,
) -> dict[str, np.ndarray | float | int]:
    finite, metadata = exact_finite_spin_carrier(
        args,
        lambdas,
        split_jmax=split_jmax,
        source_nsigma=source_nsigma,
        source_sigma_log_max=source_sigma_log_max,
        source_low_fraction=source_low_fraction,
        source_log_fraction=source_log_fraction,
        lambda_chunk=lambda_chunk,
    )
    trust = tail_trust(args, split_jmax)
    tail_leading = continuum_carrier_k2(
        np.asarray(lambdas, dtype=float),
        trust,
        quadrature_count=int(tail_quadrature_count),
    )
    tail_regular = continuum_carrier_k2_regular(
        np.asarray(lambdas, dtype=float),
        trust,
        quadrature_count=int(tail_quadrature_count),
    )
    total = finite + tail_leading + tail_regular
    return {
        **metadata,
        "lambda": np.asarray(lambdas, dtype=float),
        "finiteCarrier": finite,
        "tailLeading": tail_leading,
        "tailRegular": tail_regular,
        "carrier": total,
        "alphaWindow": alpha_interval_gauss(
            float(args.chi_min),
            float(args.chi_max),
            quadrature_count=int(tail_quadrature_count),
        ),
        "tailSpinMin": float(trust.spin_min),
        "tailQuadratureCount": int(tail_quadrature_count),
    }


def write_carrier_table(path: Path, source: dict[str, np.ndarray | float | int]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    lambdas = np.asarray(source["lambda"], dtype=float)
    finite = np.asarray(source["finiteCarrier"], dtype=float)
    leading = np.asarray(source["tailLeading"], dtype=float)
    regular = np.asarray(source["tailRegular"], dtype=float)
    total = np.asarray(source["carrier"], dtype=float)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=[
                "lambda",
                "carrier",
                "finiteCarrier",
                "tailLeading",
                "tailRegular",
                "alphaWindow",
            ],
        )
        writer.writeheader()
        for lam, value, fpart, lpart, rpart in zip(
            lambdas, total, finite, leading, regular
        ):
            writer.writerow(
                {
                    "lambda": f"{lam:.17g}",
                    "carrier": f"{value:.17g}",
                    "finiteCarrier": f"{fpart:.17g}",
                    "tailLeading": f"{lpart:.17g}",
                    "tailRegular": f"{rpart:.17g}",
                    "alphaWindow": f"{float(source['alphaWindow']):.17g}",
                }
            )



==> anc/codesforarxiv/code/materialize_hybrid_solution_support_20260720.py <==
#!/usr/bin/env python3
"""Materialize support CSVs from saved hybrid-carrier primal witnesses.

The solver stores its internally rescaled residual variables in ``rhoRes``.
This utility deliberately delegates the conversion back to the production
writer, which multiplies by ``8 pi G_N`` and records ``rhoResPhys``.  It does
not solve, repair, threshold, or otherwise alter the witness.
"""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

from audit_sdr_coefficient_projectors_20260624 import GridData
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import theta_k2_regular_eikonal_lp_20260624 as legacy


def scalar(z: np.lib.npyio.NpzFile, key: str):
    return np.asarray(z[key]).item()


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("solutions", nargs="+", type=Path)
    parser.add_argument("--out-dir", required=True, type=Path)
    parser.add_argument("--support-tol", type=float, default=1.0e-10)
    parser.add_argument(
        "--allow-legacy-grid-reconstruction",
        action="store_true",
        help=(
            "Allow old NPZ files without stored grid coordinates. This is unsafe "
            "unless the original grid arguments are known to equal current defaults."
        ),
    )
    args_cli = parser.parse_args()

    args_cli.out_dir.mkdir(parents=True, exist_ok=True)
    manifest: list[dict[str, object]] = []
    for solution in args_cli.solutions:
        with np.load(solution, allow_pickle=False) as z:
            nmu = int(scalar(z, "nmu"))
            jmax = int(scalar(z, "jmax"))
            g6 = float(scalar(z, "g6"))
            x_value = float(scalar(z, "X"))
            objective = str(scalar(z, "objective"))
            rho_res = np.asarray(z["rhoRes"], dtype=float)
            rho_eik = np.asarray(z["rhoEik"], dtype=float)
            has_stored_grid = all(
                key in z
                for key in (
                    "gridMu",
                    "gridSpins",
                    "gridSigma",
                    "gridJ",
                    "gridRIndex",
                    "gridChi",
                    "gridB",
                    "gridBOverRs",
                    "gridU",
                )
            )
            if has_stored_grid:
                grid = GridData(
                    mu=np.asarray(z["gridMu"], dtype=float),
                    spins=[int(value) for value in np.asarray(z["gridSpins"])],
                    sigma=np.asarray(z["gridSigma"], dtype=float),
                    ell=np.asarray(z["gridJ"], dtype=float),
                    r_index=np.asarray(z["gridRIndex"], dtype=int),
                    chi=np.asarray(z["gridChi"], dtype=float),
                    b=np.asarray(z["gridB"], dtype=float),
                    b_over_rs=np.asarray(z["gridBOverRs"], dtype=float),
                    u=np.asarray(z["gridU"], dtype=float),
                )
            else:
                grid = None

        production_args = hybrid.build_parser().parse_args([])
        production_args.g6 = g6
        production_args.support_dir = args_cli.out_dir
        production_args.support_tol = float(args_cli.support_tol)
        if grid is None:
            if not args_cli.allow_legacy_grid_reconstruction:
                raise ValueError(
                    f"{solution}: legacy NPZ has no stored grid coordinates; "
                    "rerun the solver or pass --allow-legacy-grid-reconstruction "
                    "only after verifying every original grid option"
                )
            grid = legacy.make_grid_data(
                production_args,
                nmu=nmu,
                jmax=jmax,
                g6=g6,
            )
        if rho_res.shape != grid.sigma.shape or rho_eik.shape != grid.sigma.shape:
            raise ValueError(
                f"{solution}: stored density shape {rho_res.shape} does not "
                f"match stored grid shape {grid.sigma.shape}"
            )
        grid_arrays = (
            grid.ell,
            grid.r_index,
            grid.chi,
            grid.b,
            grid.b_over_rs,
            grid.u,
        )
        if any(np.asarray(array).shape != grid.sigma.shape for array in grid_arrays):
            raise ValueError(f"{solution}: stored grid-coordinate shapes do not match")

        label = solution.stem.removesuffix("_solution")
        support_csv = legacy.write_support(
            args=production_args,
            label=label,
            rho_res=rho_res,
            rho_eik=rho_eik,
            grid=grid,
            x_value=x_value,
            objective=objective,
        )
        manifest.append(
            {
                "solutionNpz": str(solution),
                "supportCsv": support_csv,
                "X": x_value,
                "objective": objective,
                "nmu": nmu,
                "jmax": jmax,
                "g6": g6,
                "rhoResStoredMax": float(np.max(rho_res)),
                "rhoEikMax": float(np.max(rho_eik)),
            }
        )
        print(support_csv, flush=True)

    manifest_path = args_cli.out_dir / "materialized_support_manifest.csv"
    with manifest_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(manifest[0]))
        writer.writeheader()
        writer.writerows(manifest)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/noeik_k2_from_scratch_smallgrid_20260701.wls <==
#!/usr/bin/env wolframscript

(* ::Package:: *)
(* Standalone no-eikonal K2 finite-grid LP audit.

   This script intentionally does not import or call the Python pipeline.
   It builds the D=6 k=2 SDR row directly:

     lambda K2[rhoHat](lambda) - lambda^2 Y == 1 + 2 lambda X,

   with sigma_i = NSigma/i, even spins J = 0,2,...,JMax, rho_eik=0, and

     0 <= rhoHat <= 2/kG,        kG = (4 Pi)^3 g6.

   The variable rhoHat is rho_phys/kG.  The physical cap is
   0 <= rho_phys <= 2.
*)

ClearAll["Global`*"];

d = 6;
nu = (d - 3)/2;
rawArgs = Rest[$ScriptCommandLine];
argValue[name_String, default_] := Module[{pos = FirstPosition[rawArgs, "--" <> name, Missing["NotFound"]]},
   If[MissingQ[pos] || pos[[1]] == Length[rawArgs], default, rawArgs[[pos[[1]] + 1]]]
   ];

g6 = ToExpression[argValue["g6", "0.5"]];
kG = N[(4 Pi)^3 g6, 30];
xValue = ToExpression[argValue["x", "20.0"]];
nSigma = ToExpression[argValue["nSigma", "150"]];
jMax = ToExpression[argValue["jMax", "40"]];
nLambda = ToExpression[argValue["nLambda", "25"]];
timeConstraint = ToExpression[argValue["timeConstraint", "120"]];
supportTolPhys = 10^-9;

outDir = FileNameJoin[{DirectoryName[$InputFileName], "outputs",
    "noeik_wolfram_from_scratch_20260701"}];
If[! DirectoryQ[outDir], CreateDirectory[outDir, CreateIntermediateDirectories -> True]];

lambdaNodes[n_Integer] := Table[
   With[{theta = (i - 1/2) Pi/(2 n)},
    N[Sin[theta]^2/(4 - Sin[theta]^2), 30]
    ],
   {i, 1, n}
   ];

partialWaveNorm[j_Integer] := N[
   Exp[(d/2) Log[4 Pi] + Log[d + 2 j - 3] + LogGamma[d + j - 3] -
     Log[Pi] - LogGamma[(d - 2)/2] - LogGamma[j + 1]],
   30
   ];

gegenbauerNormEven[j_Integer, z2_?NumericQ] := Module[{z, val},
   z = If[z2 >= 0, Sqrt[z2], I Sqrt[-z2]];
   val = GegenbauerC[j, nu, z]/GegenbauerC[j, nu, 1];
   N[Re[val], 30]
   ];

k2RowCoeff[lambda_?NumericQ, sigma_?NumericQ, j_Integer] := Module[
   {z2, p, baseWeight},
   z2 = (sigma - 3 lambda)/(sigma + lambda);
   p = gegenbauerNormEven[j, z2];
   baseWeight = 1/(Pi nSigma);
   N[lambda*((2 sigma + 3 lambda)/sigma^3)*p*partialWaveNorm[j]*baseWeight, 30]
   ];

sigmas = N[nSigma/Range[nSigma], 30];
spins = Range[0, jMax, 2];
lambdas = lambdaNodes[nLambda];
columns = Flatten[Table[{sigmas[[r]], j, r}, {j, spins}, {r, 1, nSigma}], 1];
nCols = Length[columns];
capHat = N[2/kG, 30];

Print["Standalone Wolfram no-eikonal K2 audit"];
Print["nSigma=", nSigma, " jMax=", jMax, " nLambda=", nLambda,
  " nCols=", nCols, " sigmaMax=", Max[sigmas], " kG=", kG,
  " capHat=", capHat];

Print["Building K2 matrix from direct Gegenbauer formula..."];
aMat = Table[
   k2RowCoeff[lambdas[[li]], columns[[ci, 1]], columns[[ci, 2]]],
   {li, 1, nLambda}, {ci, 1, nCols}
   ];
rhs = N[1 + 2 lambdas*xValue, 30];

Print["Solving LP: maximize Y with rhoEik=0 and 0 <= rhoPhys <= 2..."];
lpMatrix = MapThread[Append, {aMat, -lambdas^2}];
lpRhs = ({#, 0} & /@ rhs);  (* second entry 0 means equality in LinearProgramming *)
lpObjective = Join[ConstantArray[0.0, nCols], {-1.0}];
lpBounds = Join[ConstantArray[{0.0, capHat}, nCols], {{-Infinity, Infinity}}];
solVec = Quiet[
   Check[
    TimeConstrained[
     LinearProgramming[lpObjective, lpMatrix, lpRhs, lpBounds],
     timeConstraint,
     $TimedOut
     ],
    $Failed
    ]
   ];

If[solVec === $Failed || solVec === $TimedOut || ! VectorQ[solVec, NumericQ],
  Print["LinearProgramming did not return a feasible primal minimizer."];
  summaryRows = {
     {"quantity", "value"},
     {"nSigma", nSigma},
     {"jMax", jMax},
     {"nLambda", nLambda},
     {"nCols", nCols},
     {"sigmaMax", Max[sigmas]},
     {"g6", g6},
     {"kG", kG},
     {"capHat", capHat},
     {"X", xValue},
     {"status", "no feasible primal minimizer"}
     };
  Export[FileNameJoin[{outDir, "summary.csv"}], summaryRows, "CSV"];
  Exit[2];
  ];

rhoHat = N[solVec[[1 ;; nCols]], 16];
yOpt = N[solVec[[-1]], 16];
rhoPhys = N[kG*rhoHat, 16];
lhs = N[aMat.rhoHat - lambdas^2*yOpt, 16];
resid = lhs - rhs;

Print["Y=", yOpt];
Print["ObjectiveMinimum[-Y]=", N[-yOpt, 16]];
Print["maxAbsEquationResidual=", Max[Abs[resid]]];
Print["rhoEikMax=0"];
Print["rhoHatMinMax=", {Min[rhoHat], Max[rhoHat]}];
Print["rhoPhysMinMax=", {Min[rhoPhys], Max[rhoPhys]}];
Print["rhoPhysSupportCount(>", supportTolPhys, ")=", Count[rhoPhys, _?(# > supportTolPhys &)]];

inspectSigma[target_?NumericQ] := Module[
   {r, sigmaActual, idxs, valsHat, valsPhys, nonzero, selectedJs, lambdaIdxs},
   r = First@Ordering[Abs[sigmas - target], 1];
   sigmaActual = sigmas[[r]];
   idxs = Flatten[Table[(Position[spins, j][[1, 1]] - 1) nSigma + r, {j, spins}]];
   valsHat = rhoHat[[idxs]];
   valsPhys = rhoPhys[[idxs]];
   nonzero = Pick[Transpose[{spins, valsPhys}], UnitStep[valsPhys - supportTolPhys], 1];
   selectedJs = Select[{0, 2, 4, 10, 20, 40, 80, 120, 160}, MemberQ[spins, #] &];
   lambdaIdxs = {1, Ceiling[nLambda/2], nLambda};
   Print[""];
   Print["=== sigma target ", target, " actual ", N[sigmaActual, 16],
    " rIndexOneBased ", r, " ==="];
   Print["all columns included=", Length[idxs], " JRange=", {First[spins], Last[spins]}];
   Print["bounds rhoHat=[0,", capHat, "] rhoPhys=[0,2] rhoEik=0"];
   Print["rhoHatMinMaxSum=", {Min[valsHat], Max[valsHat], Total[valsHat]}];
   Print["rhoPhysMinMaxSum=", {Min[valsPhys], Max[valsPhys], Total[valsPhys]}];
   Print["nonzero J:rhoPhys = ", nonzero];
   Print["representative lambda*K2 entries at lambda[min,mid,max]:"];
   Do[
    With[{jpos = Position[spins, j][[1, 1]], col = (Position[spins, j][[1, 1]] - 1) nSigma + r},
     Print["J=", j, " col=", col, " a=",
      N[aMat[[lambdaIdxs, col]], 8], " rhoPhys=", N[rhoPhys[[col]], 8]]
     ],
    {j, selectedJs}
    ];
   ];

inspectSigma[15.0];
inspectSigma[25.0];

supportRows = Prepend[
   Table[
    With[{sigma = columns[[ci, 1]], j = columns[[ci, 2]], rp = rhoPhys[[ci]],
      rh = rhoHat[[ci]]},
     If[rp > supportTolPhys,
      {ci, N[sigma, 16], j, N[rh, 16], N[rp, 16]},
      Nothing
      ]
     ],
    {ci, 1, nCols}
    ],
   {"columnOneBased", "sigma", "J", "rhoHat", "rhoPhys"}
   ];
Export[FileNameJoin[{outDir, "support_sigma_J_rho.csv"}], supportRows, "CSV"];

summaryRows = {
   {"quantity", "value"},
   {"nSigma", nSigma},
   {"jMax", jMax},
   {"nLambda", nLambda},
   {"nCols", nCols},
   {"sigmaMax", Max[sigmas]},
   {"g6", g6},
   {"kG", kG},
   {"capHat", capHat},
   {"X", xValue},
   {"Y", yOpt},
   {"maxAbsEquationResidual", Max[Abs[resid]]},
   {"rhoPhysMax", Max[rhoPhys]},
   {"supportCount", Count[rhoPhys, _?(# > supportTolPhys &)]}
   };
Export[FileNameJoin[{outDir, "summary.csv"}], summaryRows, "CSV"];

Print["Wrote ", FileNameJoin[{outDir, "support_sigma_J_rho.csv"}]];
Print["Wrote ", FileNameJoin[{outDir, "summary.csv"}]];


==> anc/codesforarxiv/code/plot_capped_support_regge_bh_20260626.py <==
#!/usr/bin/env python3
"""Plot capped residual support with black-hole and ridge diagnostics.

Input files are support CSVs written by theta_k2_regular_eikonal_lp_20260624.py
or theta_k2_capped_dual_pilot_20260625.py with --write-support.  The LP
variable rhoRes is normalized by k_G, so the physically meaningful color is
rhoResPhys.
"""

from __future__ import annotations

import argparse
import csv
import math
import re
from pathlib import Path

import numpy as np


def read_rows(path: Path) -> list[dict]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def fnum(row: dict, key: str, default: float = math.nan) -> float:
    try:
        text = str(row.get(key, "")).strip()
        if text == "":
            return default
        return float(text)
    except ValueError:
        return default


def infer_g6(path: Path, explicit: float | None) -> float:
    if explicit is not None:
        return explicit
    for part in path.parts:
        match = re.fullmatch(r"g6_([mp0-9]+)", part)
        if match:
            text = match.group(1).replace("m", "-").replace("p", ".")
            return float(text)
    raise ValueError(f"could not infer g6 from {path}; pass --g6")


def infer_case(rows: list[dict], path: Path) -> tuple[float, str]:
    if rows:
        x_text = str(rows[0].get("X", "")).strip()
        obj_text = str(rows[0].get("objective", "")).strip()
        if x_text and obj_text:
            try:
                return float(x_text), obj_text
            except ValueError:
                pass
    label = rows[0].get("label", path.stem) if rows else path.stem
    match = re.search(r"_X(?P<X>-?[0-9.]+)_(?P<objective>min|max)", label)
    if not match:
        match = re.search(r"_X(?P<X>-?[0-9.]+)_(?P<objective>min|max)", path.stem)
    if not match:
        return math.nan, "unknown"
    return float(match.group("X")), match.group("objective")


def safe_float(value: float) -> str:
    text = f"{value:g}".replace("-", "m").replace(".", "p")
    return text


def nu_d(d: int) -> float:
    return 0.5 * (float(d) - 3.0)


def schwarzschild_radius_d6(sigma: np.ndarray, g6: float) -> np.ndarray:
    return (12.0 * math.pi * g6) ** (1.0 / 3.0) * np.power(sigma, 1.0 / 6.0)


def j_bh_schwarzschild_d6(sigma: np.ndarray, g6: float, nu: float) -> np.ndarray:
    return 0.5 * (12.0 * math.pi * g6) ** (1.0 / 3.0) * np.power(sigma, 2.0 / 3.0) - nu


def j_bh_rotating_d6(sigma: np.ndarray, g6: float, kappa: float) -> np.ndarray:
    """Positive real root of the D=6 rotating black-hole guide.

    The curve solves

        (1+k^2) J^3 + 3/2 (3+k^2) J^2 + 27/4 J + 27/8
        - 3*pi/2 k^3 g6 sigma^2 = 0,

    which follows from the Giddings-Porto rotating radius after imposing
    b = k R_J and b = 2(J+3/2)/sqrt(sigma).
    """
    sigma = np.asarray(sigma, dtype=float)
    out = np.full_like(sigma, np.nan, dtype=float)
    kappa = float(kappa)
    for idx, sig in np.ndenumerate(sigma):
        coeff = [
            1.0 + kappa * kappa,
            1.5 * (3.0 + kappa * kappa),
            27.0 / 4.0,
            27.0 / 8.0 - 1.5 * math.pi * kappa**3 * g6 * sig * sig,
        ]
        roots = np.roots(coeff)
        real_roots = [float(root.real) for root in roots if abs(root.imag) < 1.0e-8 and root.real >= -1.0e-9]
        if real_roots:
            out[idx] = max(real_roots)
    return out


def j_bh_d6(sigma: np.ndarray, g6: float, nu: float, kappa: float = 3.0) -> np.ndarray:
    # nu is kept in the signature for compatibility with older callers.
    del nu
    return j_bh_rotating_d6(sigma, g6, kappa)


def j_chi_d6(sigma: np.ndarray, g6: float, chi: float, nu: float) -> np.ndarray:
    return sigma * math.sqrt(2.0 * math.pi * g6 / chi) - nu


def j_active_frontier_d6(
    sigma: np.ndarray,
    *,
    g6: float,
    nu: float,
    chi_max: float,
    j_min: float,
    b_min: float,
    b_over_rs_min: float,
) -> np.ndarray:
    parts = [
        np.full_like(sigma, float(j_min), dtype=float),
        0.5 * float(b_min) * np.sqrt(sigma) - nu,
    ]
    if chi_max > 0.0 and math.isfinite(chi_max):
        parts.append(j_chi_d6(sigma, g6, chi_max, nu))
    if b_over_rs_min > 0.0:
        # This frontier represents the actual b/R_S cut used to define the
        # finite eikonal trust region, so it intentionally keeps the old
        # Schwarzschild-radius convention rather than the rotating tracker.
        parts.append(float(b_over_rs_min) * (j_bh_schwarzschild_d6(sigma, g6, nu) + nu) - nu)
    return np.maximum.reduce(parts)


def arrays(rows: list[dict], support_tol: float) -> dict[str, np.ndarray]:
    data: dict[str, list[float]] = {
        "sigma": [],
        "J": [],
        "b": [],
        "rhoResPhys": [],
        "rhoEik": [],
    }
    for row in rows:
        sigma = fnum(row, "sigma")
        spin = fnum(row, "J", fnum(row, "ell"))
        impact = fnum(row, "b", 2.0 * (spin + 1.5) / math.sqrt(sigma))
        data["sigma"].append(sigma)
        data["J"].append(spin)
        data["b"].append(impact)
        data["rhoResPhys"].append(fnum(row, "rhoResPhys", fnum(row, "rhoRes")))
        data["rhoEik"].append(fnum(row, "rhoEik", 0.0))
    out = {key: np.asarray(value, dtype=float) for key, value in data.items()}
    out["resMask"] = out["rhoResPhys"] > support_tol
    out["eikMask"] = out["rhoEik"] > support_tol
    return out


def weighted_fraction(weights: np.ndarray, mask: np.ndarray) -> float:
    total = float(np.sum(weights))
    if total <= 0.0:
        return math.nan
    return float(np.sum(weights[mask]) / total)


def ridge_fit(sigma: np.ndarray, spin: np.ndarray, weights: np.ndarray, b_over_rs: np.ndarray) -> dict:
    # This is a diagnostic selection, not a definition of Regge behavior.
    mask = (spin >= 35.0) & (b_over_rs >= 6.0) & (b_over_rs <= 30.0) & (sigma <= 60.0)
    if np.count_nonzero(mask) < 12:
        return {"ok": False}
    x = sigma[mask]
    y = spin[mask]
    w = np.maximum(weights[mask], 1.0e-12)
    try:
        coeff = np.polyfit(x, y, deg=1, w=np.sqrt(w))
    except np.linalg.LinAlgError:
        return {"ok": False}
    pred = coeff[0] * x + coeff[1]
    ss_res = float(np.sum((y - pred) ** 2))
    ss_tot = float(np.sum((y - float(np.mean(y))) ** 2))
    r2 = 1.0 - ss_res / ss_tot if ss_tot > 0.0 else math.nan
    return {
        "ok": bool(np.isfinite(r2) and r2 >= 0.90),
        "slope": float(coeff[0]),
        "intercept": float(coeff[1]),
        "r2": float(r2),
        "count": int(np.count_nonzero(mask)),
        "sigmaMin": float(np.min(x)),
        "sigmaMax": float(np.max(x)),
    }


def make_summary(path: Path, rows: list[dict], d: int, g6: float, support_tol: float) -> dict:
    x_value, objective = infer_case(rows, path)
    arr = arrays(rows, support_tol)
    res = arr["resMask"]
    eik = arr["eikMask"]
    sigma = arr["sigma"][res]
    spin = arr["J"][res]
    rho = arr["rhoResPhys"][res]
    b = arr["b"][res]
    if sigma.size == 0:
        return {
            "path": str(path),
            "g6": g6,
            "X": x_value,
            "objective": objective,
            "residualCells": 0,
        }
    nu = nu_d(d)
    b_over_rs = b / schwarzschild_radius_d6(sigma, g6)
    jbh = j_bh_d6(sigma, g6, nu)
    near_bh = b_over_rs <= 3.0
    saturated = rho >= 1.8
    ridge = ridge_fit(sigma, spin, rho, b_over_rs)
    out = {
        "path": str(path),
        "g6": g6,
        "X": x_value,
        "objective": objective,
        "residualCells": int(np.count_nonzero(res)),
        "eikonalRowsInCsv": int(np.count_nonzero(eik)),
        "rhoPhysMax": float(np.max(rho)),
        "rhoPhysSum": float(np.sum(rho)),
        "capSaturatedCells_rhoPhys_ge_1p8": int(np.count_nonzero(saturated)),
        "capSaturatedWeightFraction": weighted_fraction(rho, saturated),
        "bOverRsLe3Cells": int(np.count_nonzero(near_bh)),
        "bOverRsLe3WeightFraction": weighted_fraction(rho, near_bh),
        "bOverRsWeightedMean": float(np.sum(rho * b_over_rs) / np.sum(rho)),
        "absJminusJBHWeightedMean": float(np.sum(rho * np.abs(spin - jbh)) / np.sum(rho)),
        "sigmaMin": float(np.min(sigma)),
        "sigmaMax": float(np.max(sigma)),
        "jMin": float(np.min(spin)),
        "jMax": float(np.max(spin)),
        "ridgeFitOk": int(bool(ridge.get("ok", False))),
        "ridgeCells": int(ridge.get("count", 0)),
        "ridgeSlope": ridge.get("slope", math.nan),
        "ridgeIntercept": ridge.get("intercept", math.nan),
        "ridgeR2": ridge.get("r2", math.nan),
    }
    return out


def sigma_xform(sigma: np.ndarray, transform: str, scale: float) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    if transform == "linear":
        return sigma
    if transform == "sqrt":
        return np.sqrt(np.maximum(sigma, 0.0))
    if transform == "log1p":
        return np.log1p(np.maximum(sigma, 0.0) / max(scale, 1.0e-300))
    if transform == "asinh":
        return np.arcsinh(np.maximum(sigma, 0.0) / max(scale, 1.0e-300))
    raise ValueError(f"unknown x transform: {transform}")


def x_label(transform: str, scale: float) -> str:
    if transform == "linear":
        return r"spectral variable $\sigma$"
    if transform == "sqrt":
        return r"expanded coordinate $u=\sqrt{\sigma}$"
    if transform == "log1p":
        return rf"expanded coordinate $u=\log(1+\sigma/{scale:g})$"
    if transform == "asinh":
        return rf"expanded coordinate $u=\operatorname{{asinh}}(\sigma/{scale:g})$"
    return "expanded coordinate"


def set_sigma_ticks(ax, sigma_max: float, transform: str, scale: float) -> None:
    if transform == "linear":
        return
    if sigma_max > 300.0:
        candidates = np.asarray([0, 5, 10, 20, 50, 100, 200, 400, 600, 900, 1200], dtype=float)
    else:
        candidates = np.asarray([0, 1, 2, 5, 10, 20, 40, 60, 80, 100, 150, 200], dtype=float)
    ticks_sigma = candidates[candidates <= sigma_max + 1.0e-12]
    ticks_x = sigma_xform(ticks_sigma, transform, scale)
    ax.set_xticks(ticks_x)
    ax.set_xticklabels([f"{tick:g}" for tick in ticks_sigma])
    ax.set_xlabel(x_label(transform, scale) + r"  (tick labels show $\sigma$)")


def make_plot(
    path: Path,
    rows: list[dict],
    *,
    out_dir: Path,
    d: int,
    g6: float,
    support_tol: float,
    zoom_sigma: float,
    full_sigma: float,
    x_transform: str = "linear",
    x_scale: float = 20.0,
    cmap: str = "viridis",
    color_eikonal: bool = False,
    fringe_count: int = 0,
    active_chi_max: float = 30.0,
    active_j_min: float = 20.0,
    active_b_min: float = 2.0,
    active_b_over_rs_min: float = 0.0,
    active_e_min: float = 4.0,
    hide_chi_guides: bool = False,
    shade_b_over_rs_lt_one: bool = False,
    emphasize_near_bh: bool = False,
    hide_near_bh_markers: bool = False,
    hide_saturation_markers: bool = False,
    journal_style: bool = False,
    marker_scale: float = 1.0,
    bh_kappa: float = 3.0,
    bh_color: str = "#D55E00",
    bh_shade_kappa: float = 1.0,
    hide_active_frontier: bool = False,
) -> list[Path]:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib.colors import LinearSegmentedColormap

    if journal_style:
        plt.rcParams.update(
            {
                "font.size": 9,
                "axes.labelsize": 10,
                "axes.titlesize": 10,
                "xtick.labelsize": 9,
                "ytick.labelsize": 9,
                "legend.fontsize": 8,
                "pdf.fonttype": 42,
                "ps.fonttype": 42,
            }
        )
    if cmap == "section5_orangered":
        cmap = LinearSegmentedColormap.from_list(
            "section5_orangered",
            ["#fff1df", "#fdb567", "#ef6c00", "#c73900", "#651000"],
        )

    x_value, objective = infer_case(rows, path)
    arr = arrays(rows, support_tol)
    res = arr["resMask"]
    eik = arr["eikMask"]
    sigma = arr["sigma"][res]
    spin = arr["J"][res]
    rho = arr["rhoResPhys"][res]
    b = arr["b"][res]
    if sigma.size == 0:
        return []
    nu = nu_d(d)
    b_over_rs = b / schwarzschild_radius_d6(sigma, g6)
    near_bh = b_over_rs <= 3.0
    saturated = rho >= 1.8
    ridge = ridge_fit(sigma, spin, rho, b_over_rs)
    log_rho = np.log10(np.maximum(rho, 1.0e-300))
    if color_eikonal and np.any(eik):
        log_eik = np.log10(np.maximum(arr["rhoEik"][eik], 1.0e-300))
        scale_values = np.concatenate([log_rho, log_eik])
    else:
        log_eik = np.asarray([], dtype=float)
        scale_values = log_rho
    vmin = min(-8.0, float(np.percentile(scale_values, 3)))
    vmax = max(0.0, float(np.max(scale_values)))
    denom = max(vmax - vmin, 1.0e-12)
    marker_scale = max(float(marker_scale), 0.02)
    if journal_style:
        sizes = marker_scale * (7.0 + 32.0 * np.clip((log_rho - vmin) / denom, 0.0, 1.0))
        eik_size = marker_scale * 5.0
        eik_alpha = 0.42
        res_lw = 0.0
        res_edges = "none"
    else:
        sizes = marker_scale * (12.0 + 58.0 * np.clip((log_rho - vmin) / denom, 0.0, 1.0))
        eik_size = marker_scale * 9.0
        eik_alpha = 0.48
        res_lw = 0.20
        res_edges = "black"

    tag = f"g6_{safe_float(g6)}_x{safe_float(x_value)}_{objective}"
    outs: list[Path] = []
    for mode, xmax in [(f"zoom_sigma{safe_float(zoom_sigma)}", zoom_sigma), ("full_sigma", full_sigma)]:
        figsize = (6.4, 4.7) if journal_style else (8.2, 5.8)
        fig, ax = plt.subplots(figsize=figsize, constrained_layout=True)
        eik_x = sigma_xform(arr["sigma"][eik], x_transform, x_scale)
        res_x = sigma_xform(sigma, x_transform, x_scale)
        if np.any(eik):
            if color_eikonal:
                ax.scatter(
                    eik_x,
                    arr["J"][eik],
                    c=log_eik,
                    s=eik_size,
                    marker="o",
                    cmap=cmap,
                    vmin=vmin,
                    vmax=vmax,
                    edgecolors="none" if journal_style else "0.15",
                    linewidths=0.0 if journal_style else 0.10,
                    alpha=eik_alpha,
                    label=r"eikonal cells" if journal_style else r"$\rho_{\rm eik}>0$ cells",
                    zorder=1,
                )
            else:
                ax.scatter(
                    eik_x,
                    arr["J"][eik],
                    s=8,
                    color="0.84",
                    edgecolors="0.45",
                    linewidths=0.15,
                    alpha=0.40,
                    label=r"eikonal cells" if journal_style else r"$\rho_{\rm eik}>0$ cells",
                    zorder=1,
                )
        far_bh = ~near_bh
        sc = None
        if np.any(far_bh):
            sc = ax.scatter(
                res_x[far_bh],
                spin[far_bh],
                c=log_rho[far_bh],
                s=sizes[far_bh],
                marker="s",
                cmap=cmap,
                vmin=vmin,
                vmax=vmax,
                edgecolors=res_edges,
                linewidths=res_lw,
                alpha=0.86 if journal_style else 0.95,
                label=r"residual cells" if journal_style else r"$\rho_{\rm res}^{\rm phys}>0$",
                zorder=3,
            )
        if np.any(near_bh):
            near_sc = ax.scatter(
                res_x[near_bh],
                spin[near_bh],
                c=log_rho[near_bh],
                s=sizes[near_bh],
                marker="s",
                cmap=cmap,
                vmin=vmin,
                vmax=vmax,
                edgecolors=res_edges,
                linewidths=res_lw,
                alpha=(0.86 if journal_style else 0.95)
                if emphasize_near_bh
                else (0.24 if journal_style else 0.35),
                label=r"residual cells, $b/R_S<3$" if journal_style else r"$\rho_{\rm res}^{\rm phys}>0,\ b/R_S<3$",
                zorder=2,
            )
            if sc is None:
                sc = near_sc
        if np.any(saturated) and not hide_saturation_markers:
            ax.scatter(
                res_x[saturated],
                spin[saturated],
                s=92,
                facecolors="none",
                edgecolors="black",
                linewidths=0.85,
                label=r"$\rho_{\rm res}^{\rm phys}\geq1.8$",
                zorder=5,
            )
        if np.any(near_bh) and not hide_near_bh_markers:
            ax.scatter(
                res_x[near_bh],
                spin[near_bh],
                s=38,
                marker="x",
                color="#D55E00",
                linewidths=0.85,
                label=r"$b/R_S<3$",
                zorder=6,
            )
        ss = np.linspace(1.0, max(1.01, xmax), 600)
        ss_x = sigma_xform(ss, x_transform, x_scale)
        jbh_curve = j_bh_d6(ss, g6, nu, bh_kappa)
        shade_curve = j_bh_d6(ss, g6, nu, bh_shade_kappa)
        if shade_b_over_rs_lt_one and not journal_style:
            ax.fill_between(
                ss_x,
                -2.0,
                shade_curve,
                where=shade_curve > -2.0,
                color="#D55E00",
                alpha=0.10,
                label=rf"$J_{{\rm BH}}^{{(\kappa={bh_shade_kappa:g})}}$ core",
                zorder=0,
            )
        ax.plot(ss_x, jbh_curve, color=bh_color, lw=2.0, label=rf"$J_{{\rm BH}}^{{(\kappa={bh_kappa:g})}}$")
        if not hide_chi_guides:
            ax.plot(ss_x, j_chi_d6(ss, g6, 1.0, nu), color="#0072B2", lw=1.4, ls="--", label=r"$J_{\chi=1}$")
            ax.plot(ss_x, j_chi_d6(ss, g6, 0.3, nu), color="#009E73", lw=1.4, ls=":", label=r"$J_{\chi=0.3}$")
        if not hide_active_frontier:
            active_frontier = j_active_frontier_d6(
                ss,
                g6=g6,
                nu=nu,
                chi_max=active_chi_max,
                j_min=active_j_min,
                b_min=active_b_min,
                b_over_rs_min=active_b_over_rs_min,
            )
            ax.plot(
                ss_x,
                active_frontier,
                color="#111111",
                lw=1.6,
                ls="-.",
                label=r"eikonal active frontier",
                zorder=4,
            )
        if active_e_min > 0.0 and math.isfinite(active_e_min):
            sigma_onset = active_e_min * active_e_min
            if sigma_onset <= xmax:
                ax.axvline(
                    sigma_xform(np.asarray([sigma_onset]), x_transform, x_scale)[0],
                    color="0.10",
                    lw=1.2,
                    ls=":",
                    alpha=0.95,
                    label=rf"$\sigma=e_{{\min}}^2={sigma_onset:g}$",
                    zorder=2,
                )
        if fringe_count > 0:
            for n in range(1, int(fringe_count) + 1):
                trough_chi = 2.0 * math.pi * n
                crest_chi = (2.0 * n - 1.0) * math.pi
                ax.plot(
                    ss_x,
                    j_chi_d6(ss, g6, trough_chi, nu),
                    color="#56B4E9",
                    lw=0.9,
                    alpha=0.80,
                    ls="-",
                    label=r"$\chi=2\pi n$ troughs" if n == 1 else None,
                    zorder=2,
                )
                ax.plot(
                    ss_x,
                    j_chi_d6(ss, g6, crest_chi, nu),
                    color="#7B3294",
                    lw=0.8,
                    alpha=0.65,
                    ls="--",
                    label=r"$\chi=(2n-1)\pi$ crests" if n == 1 else None,
                    zorder=2,
                )
        if ridge.get("ok", False):
            xs = np.linspace(max(1.0, float(ridge["sigmaMin"])), min(xmax, float(ridge["sigmaMax"])), 200)
            if xs.size and xs[0] < xs[-1]:
                ys = float(ridge["slope"]) * xs + float(ridge["intercept"])
                ax.plot(
                    sigma_xform(xs, x_transform, x_scale),
                    ys,
                    color="#CC79A7",
                    lw=2.0,
                    ls="-.",
                    label=rf"ridge fit, $R^2={ridge['r2']:.3f}$",
                )
        ax.set_xlim(sigma_xform(np.asarray([0.0]), x_transform, x_scale)[0], sigma_xform(np.asarray([xmax]), x_transform, x_scale)[0])
        keep = (sigma <= xmax)
        e_keep = eik & (arr["sigma"] <= xmax)
        ymax_vals = [8.0]
        if np.any(keep):
            ymax_vals.append(float(np.max(spin[keep])) + 6.0)
        if np.any(e_keep):
            ymax_vals.append(float(np.max(arr["J"][e_keep])) + 6.0)
        ax.set_ylim(-2.0, max(ymax_vals))
        ax.set_xlabel(r"spectral variable $\sigma$")
        set_sigma_ticks(ax, xmax, x_transform, x_scale)
        ax.set_ylabel(r"spin $J$")
        if not journal_style:
            title_extra = "" if x_transform == "linear" else rf", x={x_transform}"
            ax.set_title(rf"Capped residual support, $g_6={g6:g}$, $X={x_value:g}$, {objective}{title_extra}")
        ax.grid(alpha=0.20)
        cbar = fig.colorbar(sc, ax=ax, fraction=0.044, pad=0.018)
        if journal_style:
            cbar.set_label(r"$\log_{10}\rho$")
        elif color_eikonal:
            cbar.set_label(r"$\log_{10}\rho$ for residual and eikonal cells")
        else:
            cbar.set_label(r"$\log_{10}\rho_{\rm res}^{\rm phys}$")
        if journal_style:
            ax.legend(loc="upper left", bbox_to_anchor=(1.01, 1.0), frameon=False, borderaxespad=0.0)
        else:
            ax.legend(loc="upper left", bbox_to_anchor=(1.13, 1.0), frameon=False, fontsize=8)
        suffix = "" if x_transform == "linear" else f"_{x_transform}"
        if color_eikonal:
            suffix += "_eikcolor"
        if hide_chi_guides:
            suffix += "_minimal"
        if shade_b_over_rs_lt_one and not journal_style:
            suffix += "_shadeBlt1"
        if fringe_count > 0:
            suffix += f"_fringes{int(fringe_count)}"
        out = out_dir / f"{tag}_{mode}{suffix}.png"
        out.parent.mkdir(parents=True, exist_ok=True)
        if journal_style:
            pdf_out = out.with_suffix(".pdf")
            fig.savefig(pdf_out, bbox_inches="tight")
            outs.append(pdf_out)
        fig.savefig(out, dpi=450 if journal_style else 240, bbox_inches="tight")
        plt.close(fig)
        outs.append(out)
    return outs


def write_csv(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("support_csv", nargs="+", type=Path)
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--d", type=int, default=6)
    parser.add_argument("--g6", type=float, default=None)
    parser.add_argument("--support-tol", type=float, default=1.0e-10)
    parser.add_argument("--zoom-sigma", type=float, default=20.0)
    parser.add_argument("--full-sigma", type=float, default=1200.0)
    parser.add_argument(
        "--x-transform",
        choices=["linear", "sqrt", "log1p", "asinh"],
        default="linear",
        help="Temporary display coordinate for sigma; ticks remain labeled by sigma.",
    )
    parser.add_argument("--x-scale", type=float, default=20.0, help="Scale used for log1p/asinh x transforms.")
    parser.add_argument("--cmap", type=str, default="viridis", help="Matplotlib colormap for log10(rho).")
    parser.add_argument(
        "--color-eikonal",
        action="store_true",
        help="Color eikonal cells by log10(rhoEik) on the same color scale as rhoResPhys.",
    )
    parser.add_argument(
        "--fringe-count",
        type=int,
        default=0,
        help="Overlay this many eikonal phase trough/crest contour pairs.",
    )
    parser.add_argument("--active-chi-max", type=float, default=30.0)
    parser.add_argument("--active-j-min", type=float, default=20.0)
    parser.add_argument("--active-b-min", type=float, default=2.0)
    parser.add_argument("--active-b-over-rs-min", type=float, default=0.0)
    parser.add_argument("--active-e-min", type=float, default=4.0)
    parser.add_argument("--hide-chi-guides", action="store_true")
    parser.add_argument("--shade-b-over-rs-lt-one", action="store_true")
    parser.add_argument(
        "--emphasize-near-bh",
        action="store_true",
        help="Plot residual cells with b/R_S<3 at the same opacity as the other residual cells.",
    )
    parser.add_argument("--hide-near-bh-markers", action="store_true")
    parser.add_argument("--hide-saturation-markers", action="store_true")
    parser.add_argument("--journal-style", action="store_true")
    parser.add_argument(
        "--marker-scale",
        type=float,
        default=1.0,
        help="Multiply residual and eikonal scatter-marker areas by this factor.",
    )
    parser.add_argument("--bh-kappa", type=float, default=3.0, help="kappa in the plotted rotating black-hole guide b=kappa R_J.")
    parser.add_argument("--bh-color", type=str, default="#D55E00", help="Matplotlib color for the rotating black-hole guide.")
    parser.add_argument("--bh-shade-kappa", type=float, default=1.0, help="Legacy non-journal overlay kappa for the lightly shaded rotating black-hole core guide.")
    parser.add_argument("--hide-active-frontier", action="store_true", help="Do not draw the derived lower envelope of the eikonal-active support cuts.")
    args = parser.parse_args()

    summaries: list[dict] = []
    written: list[Path] = []
    for path in args.support_csv:
        rows = read_rows(path)
        g6 = infer_g6(path, args.g6)
        summaries.append(make_summary(path, rows, args.d, g6, args.support_tol))
        written.extend(
            make_plot(
                path,
                rows,
                out_dir=args.out_dir,
                d=args.d,
                g6=g6,
                support_tol=args.support_tol,
                zoom_sigma=args.zoom_sigma,
                full_sigma=args.full_sigma,
                x_transform=args.x_transform,
                x_scale=args.x_scale,
                cmap=args.cmap,
                color_eikonal=args.color_eikonal,
                fringe_count=args.fringe_count,
                active_chi_max=args.active_chi_max,
                active_j_min=args.active_j_min,
                active_b_min=args.active_b_min,
                active_b_over_rs_min=args.active_b_over_rs_min,
                active_e_min=args.active_e_min,
                hide_chi_guides=args.hide_chi_guides,
                shade_b_over_rs_lt_one=args.shade_b_over_rs_lt_one,
                emphasize_near_bh=args.emphasize_near_bh,
                hide_near_bh_markers=args.hide_near_bh_markers or args.journal_style,
                hide_saturation_markers=args.hide_saturation_markers or args.journal_style,
                journal_style=args.journal_style,
                marker_scale=args.marker_scale,
                bh_kappa=args.bh_kappa,
                bh_color=args.bh_color,
                bh_shade_kappa=args.bh_shade_kappa,
                hide_active_frontier=args.hide_active_frontier,
            )
        )
    summary_path = args.out_dir / "capped_support_regge_bh_summary.csv"
    write_csv(summary_path, summaries)
    print(summary_path)
    for path in written:
        print(path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_leaf_20260720.py <==
#!/usr/bin/env python3
"""Plot the carrier-complete capped leaf with fixed-a and fixed-t guides."""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np


FIXED_T_LOWER = (-8.4365, -31.6247)
FIXED_T_UPPER = (3.0, 85.54)


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def number(value: object) -> float:
    try:
        result = float(str(value).strip())
    except (TypeError, ValueError):
        return math.nan
    return result if math.isfinite(result) else math.nan


def is_true(value: object) -> bool:
    return str(value).strip().lower() in {"1", "true", "yes"}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--boundary", required=True, type=Path)
    parser.add_argument("--tip-refine", type=Path)
    parser.add_argument("--fixed-a", required=True, type=Path)
    parser.add_argument("--out", required=True, type=Path)
    parser.add_argument("--x-min", type=float, default=-15.0)
    parser.add_argument("--x-max", type=float, default=29.0)
    parser.add_argument("--show-infeasible", action="store_true")
    args = parser.parse_args()

    mpl.rcParams.update(
        {
            "font.size": 9.0,
            "axes.labelsize": 9.4,
            "legend.fontsize": 7.9,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    boundary = read_rows(args.boundary)
    if args.tip_refine is not None:
        boundary.extend(read_rows(args.tip_refine))
    fixed_a = read_rows(args.fixed_a)
    fig, ax = plt.subplots(figsize=(5.35, 3.95))

    x_a = np.asarray([number(row.get("x")) for row in fixed_a])
    y_a_min = np.asarray([number(row.get("yMin")) for row in fixed_a])
    y_a_max = np.asarray([number(row.get("yMax")) for row in fixed_a])
    finite = np.isfinite(x_a) & np.isfinite(y_a_min) & np.isfinite(y_a_max)
    order = np.argsort(x_a[finite])
    x_a = x_a[finite][order]
    y_a_min = y_a_min[finite][order]
    y_a_max = y_a_max[finite][order]
    visible = (x_a >= args.x_min) & (x_a <= args.x_max)
    ax.fill_between(
        x_a[visible],
        y_a_min[visible],
        y_a_max[visible],
        color="0.88",
        alpha=0.74,
        label=r"fixed-$a$/CSDR guide",
        zorder=0,
    )
    ax.plot(x_a[visible], y_a_min[visible], color="0.55", lw=0.85)
    ax.plot(x_a[visible], y_a_max[visible], color="0.55", lw=0.85)

    x_guide = np.linspace(args.x_min, args.x_max, 600)
    for index, (slope, intercept) in enumerate((FIXED_T_LOWER, FIXED_T_UPPER)):
        ax.plot(
            x_guide,
            slope * x_guide + intercept,
            color="0.15",
            ls=(0, (4, 2)),
            lw=1.15,
            label=r"fixed-$t$ guide" if index == 0 else None,
            zorder=1,
        )

    all_y: list[float] = []
    for objective, color, marker, label in (
        ("min", "#0072B2", "o", "carrier-complete, lower"),
        ("max", "#D55E00", "s", "carrier-complete, upper"),
    ):
        points = sorted(
            (
                number(row.get("X")),
                number(row.get("Y")),
            )
            for row in boundary
            if row.get("objective", "").strip() == objective
            and is_true(row.get("success"))
        )
        points = [(x, y) for x, y in points if math.isfinite(x) and math.isfinite(y)]
        all_y.extend(y for _, y in points)
        ax.plot(
            [x for x, _ in points],
            [y for _, y in points],
            color=color,
            marker=marker,
            ms=4.1,
            lw=1.55,
            label=label,
            zorder=4,
        )

    failed_x = sorted(
        {
            number(row.get("X"))
            for row in boundary
            if not is_true(row.get("success")) and math.isfinite(number(row.get("X")))
        }
    )
    if args.show_infeasible and failed_x:
        y_mark = max(all_y) + 0.04 * (max(all_y) - min(all_y))
        ax.scatter(
            failed_x,
            np.full(len(failed_x), y_mark),
            marker="x",
            s=19,
            color="0.35",
            linewidths=0.9,
            label="infeasible sampled $X$",
            zorder=5,
        )

    ax.set_xlabel(r"$X=g_2/(8\pi G_N)$")
    ax.set_ylabel(r"$Y=g_3/(8\pi G_N)$")
    ax.set_xlim(args.x_min, args.x_max)
    y_padding = 0.10 * (max(all_y) - min(all_y))
    ax.set_ylim(min(all_y) - y_padding, max(all_y) + 1.25 * y_padding)
    ax.grid(color="0.90", lw=0.55)
    ax.legend(loc="upper right", frameon=False, handlelength=2.2)

    args.out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.out.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.03)
    fig.savefig(args.out.with_suffix(".png"), dpi=300, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)
    print(args.out.with_suffix(".pdf"))
    print(args.out.with_suffix(".png"))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_morphology_20260720.py <==
#!/usr/bin/env python3
"""Boundary morphology from carrier-complete support CSVs."""

from __future__ import annotations

import argparse
import csv
import glob
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np


def number(value: object) -> float:
    try:
        result = float(str(value).strip())
    except (TypeError, ValueError):
        return math.nan
    return result if math.isfinite(result) else math.nan


def summarize(path: Path, tolerance: float) -> dict[str, float | str]:
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    sigma = np.asarray([number(row["sigma"]) for row in rows])
    spin = np.asarray([number(row["J"]) for row in rows])
    b_over_rs = np.asarray([number(row["bOverRs"]) for row in rows])
    rho = np.asarray([number(row["rhoResPhys"]) for row in rows])
    occupied = rho > tolerance
    total_weight = float(np.sum(rho[occupied]))
    total_bins = int(np.count_nonzero(occupied))
    low_cap = occupied & (b_over_rs < 3.0) & (rho >= 1.8)
    gap = occupied & (b_over_rs >= 3.0) & (b_over_rs < 6.0)
    high_spin = occupied & (spin >= 35.0) & (sigma <= 20.0)
    first = rows[0]
    return {
        "path": str(path),
        "X": number(first["X"]),
        "objective": first["objective"].strip(),
        "residualBins": total_bins,
        "residualWeight": total_weight,
        "lowImpactNearCapWeightFraction": float(np.sum(rho[low_cap]) / total_weight),
        "gapWeightFraction": float(np.sum(rho[gap]) / total_weight),
        "lowImpactNearCapBinFraction": float(np.count_nonzero(low_cap) / total_bins),
        "highSpinBinFraction": float(np.count_nonzero(high_spin) / total_bins),
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--inputs", nargs="+", required=True)
    parser.add_argument("--out", type=Path, required=True)
    parser.add_argument("--support-tol", type=float, default=1.0e-10)
    args = parser.parse_args()

    paths: list[Path] = []
    for pattern in args.inputs:
        paths.extend(Path(path) for path in glob.glob(pattern))
    records = [summarize(path, args.support_tol) for path in sorted(set(paths))]
    records.sort(key=lambda row: (str(row["objective"]), float(row["X"])))

    mpl.rcParams.update(
        {
            "font.size": 8.7,
            "axes.labelsize": 9.1,
            "axes.titlesize": 9.1,
            "legend.fontsize": 7.2,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    figure, axes = plt.subplots(1, 2, figsize=(6.9, 2.85), sharex=True)
    panels = [
        (
            axes[0],
            [
                ("lowImpactNearCapWeightFraction", r"low $b/R_S$, near cap", "#D55E00"),
                ("gapWeightFraction", r"gap $3\leq b/R_S<6$", "0.40"),
            ],
            "Residual-weight fractions",
        ),
        (
            axes[1],
            [
                ("lowImpactNearCapBinFraction", r"low $b/R_S$, near cap", "#D55E00"),
                ("highSpinBinFraction", r"high spin, $J\geq35$, $\sigma\leq20$", "#0072B2"),
            ],
            "Occupied-bin fractions",
        ),
    ]
    for axis, series, title in panels:
        for objective, linestyle, marker, branch in (
            ("max", "-", "o", "upper"),
            ("min", "--", "s", "lower"),
        ):
            branch_records = [record for record in records if record["objective"] == objective]
            x = [float(record["X"]) for record in branch_records]
            for key, label, color in series:
                axis.plot(
                    x,
                    [float(record[key]) for record in branch_records],
                    color=color,
                    linestyle=linestyle,
                    marker=marker,
                    markersize=3.1,
                    linewidth=1.35,
                    label=f"{label}, {branch}",
                )
        axis.axvline(0.0, color="0.65", linewidth=0.65)
        axis.set_title(title)
        axis.set_xlabel(r"$X$")
        axis.set_ylim(-0.04, 1.04)
        axis.grid(color="0.92", linewidth=0.45)
    axes[0].set_ylabel("fraction")
    handles, labels = [], []
    for axis in axes:
        for handle, label in zip(*axis.get_legend_handles_labels()):
            if label not in labels:
                handles.append(handle)
                labels.append(label)
    figure.legend(handles, labels, loc="lower center", bbox_to_anchor=(0.5, -0.05), ncol=2, frameon=False)
    figure.subplots_adjust(left=0.08, right=0.99, bottom=0.28, top=0.88, wspace=0.17)

    args.out.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(args.out.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.03)
    figure.savefig(args.out.with_suffix(".png"), dpi=300, bbox_inches="tight", pad_inches=0.03)
    plt.close(figure)

    with args.out.with_suffix(".csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(records[0].keys()))
        writer.writeheader()
        writer.writerows(records)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_reduced_costs_20260720.py <==
#!/usr/bin/env python3
"""Journal plots of carrier-complete reduced costs and cap marginals."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm, Normalize
import numpy as np


def read_numeric_csv(path: Path) -> dict[str, np.ndarray]:
    columns: dict[str, list[float]] = {}
    with path.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            for key, value in row.items():
                columns.setdefault(key, []).append(float(value))
    return {key: np.asarray(values, dtype=float) for key, values in columns.items()}


def guide(data: dict[str, np.ndarray]) -> tuple[np.ndarray, np.ndarray]:
    by_sigma: dict[float, float] = {}
    for sigma, spin in zip(data["sigma"], data["jBHkappa3"]):
        by_sigma.setdefault(float(sigma), float(spin))
    sigma = np.asarray(sorted(by_sigma), dtype=float)
    return sigma, np.asarray([by_sigma[float(value)] for value in sigma])


def positive_range(values: np.ndarray) -> tuple[float, float]:
    positive = values[np.isfinite(values) & (values > 0.0)]
    if positive.size == 0:
        return 1.0e-16, 1.0
    lo = max(float(np.quantile(positive, 0.01)), 1.0e-16)
    hi = max(float(np.quantile(positive, 0.995)), lo * 10.0)
    return lo, hi


def physical_sensitivity(
    data: dict[str, np.ndarray], physical_key: str, legacy_key: str
) -> np.ndarray:
    """Read a physical-density sensitivity, converting legacy CSVs if needed."""
    if physical_key in data:
        return data[physical_key]
    nonzero = np.abs(data["rhoRes"]) > 0.0
    ratios = data["rhoResPhys"][nonzero] / data["rhoRes"][nonzero]
    ratios = ratios[np.isfinite(ratios) & (ratios > 0.0)]
    if ratios.size == 0:
        raise ValueError("cannot infer 8*pi*G_N from this legacy support CSV")
    density_scale = float(np.median(ratios))
    return data[legacy_key] / density_scale


def make_plot(args: argparse.Namespace) -> None:
    all_data = read_numeric_csv(args.cells)
    keep = all_data["sigma"] <= float(args.sigma_max)
    data = {key: values[keep] for key, values in all_data.items()}
    if data["sigma"].size == 0:
        raise SystemExit(f"no spectral bins with sigma <= {args.sigma_max}")

    plt.rcParams.update(
        {
            "font.size": 8.7,
            "axes.labelsize": 9.2,
            "axes.titlesize": 9.5,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "legend.fontsize": 7.4,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    sigma = data["sigma"]
    spin = data["J"]
    rho = data["rhoResPhys"]
    available = data["residualVariableAvailable"].astype(bool)
    support = available & (rho > float(args.support_tol))
    unused = available & ~support
    turn_on = physical_sensitivity(
        data, "turnOnPenaltyRhoPhys", "turnOnPenaltyRhoHat"
    )
    cap_value = physical_sensitivity(data, "capValueRhoPhys", "capValueRhoHat")
    cap_active = available & (cap_value > 1.0e-14)
    sigma_guide, spin_guide = guide(data)

    fig, axes = plt.subplots(1, 3, figsize=(10.25, 3.55), constrained_layout=True)
    marker_size = max(1.2, 12.0 * float(args.marker_scale))

    ax = axes[0]
    density = ax.scatter(
        sigma[support],
        spin[support],
        c=rho[support],
        cmap="OrRd",
        norm=Normalize(vmin=0.0, vmax=2.0),
        marker="s",
        s=marker_size,
        alpha=0.82,
        linewidths=0.0,
        rasterized=True,
    )
    ax.plot(sigma_guide, spin_guide, color="black", lw=1.15, label=r"$J_{\rm BH}^{(\kappa=3)}$")
    bar = fig.colorbar(density, ax=ax, pad=0.015)
    bar.set_label(r"$\rho_{\rm res}^{\rm phys}$")
    ax.legend(loc="upper left", frameon=False, handlelength=1.5)
    ax.set_title("Selected residual support")

    ax = axes[1]
    lo, hi = positive_range(turn_on[unused])
    penalty = ax.scatter(
        sigma[unused],
        spin[unused],
        c=np.maximum(turn_on[unused], lo),
        cmap="YlOrRd",
        norm=LogNorm(vmin=lo, vmax=hi),
        marker="s",
        s=marker_size,
        alpha=0.82,
        linewidths=0.0,
        rasterized=True,
    )
    ax.scatter(sigma[support], spin[support], c="0.25", marker="s", s=0.28 * marker_size, alpha=0.30, linewidths=0.0, rasterized=True)
    ax.plot(sigma_guide, spin_guide, color="black", lw=1.15)
    bar = fig.colorbar(penalty, ax=ax, pad=0.015)
    bar.set_label("cost of forcing weight\ninto an unused bin")
    ax.set_title("Unused-bin reduced cost")

    ax = axes[2]
    lo, hi = positive_range(cap_value[cap_active])
    marginal = ax.scatter(
        sigma[cap_active],
        spin[cap_active],
        c=np.maximum(cap_value[cap_active], lo),
        cmap="YlOrRd",
        norm=LogNorm(vmin=lo, vmax=hi),
        marker="s",
        s=marker_size,
        alpha=0.82,
        linewidths=0.0,
        rasterized=True,
    )
    ax.scatter(sigma[support], spin[support], c="0.25", marker="s", s=0.25 * marker_size, alpha=0.24, linewidths=0.0, rasterized=True)
    ax.plot(sigma_guide, spin_guide, color="black", lw=1.15)
    bar = fig.colorbar(marginal, ax=ax, pad=0.015)
    bar.set_label("gain from relaxing\nthe upper cap")
    ax.set_title("Cap marginal")

    for ax in axes:
        ax.set_xlabel(r"$\sigma$")
        ax.set_ylabel(r"$J$")
        ax.set_xlim(1.0, float(args.sigma_max))
        ax.set_ylim(0.0, float(args.jmax))
        ax.grid(color="0.91", lw=0.45)

    fig.suptitle(
        rf"Carrier-complete capped solution: $G_N=4\pi^2$, $X=20$, $Y_{{\max}}$ "
        rf"$({args.nsigma}\times {args.jmax},\ N_\lambda={args.nlambda})$",
        fontsize=10.0,
    )
    args.out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.out.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.025)
    fig.savefig(args.out.with_suffix(".png"), dpi=300, bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)
    print(args.out.with_suffix(".pdf"))
    print(args.out.with_suffix(".png"))


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cells", type=Path, required=True)
    parser.add_argument("--out", type=Path, required=True)
    parser.add_argument("--sigma-max", type=float, required=True)
    parser.add_argument("--nsigma", type=int, required=True)
    parser.add_argument("--jmax", type=int, required=True)
    parser.add_argument("--nlambda", type=int, required=True)
    parser.add_argument("--marker-scale", type=float, default=0.28)
    parser.add_argument("--support-tol", type=float, default=1.0e-8)
    return parser.parse_args()


if __name__ == "__main__":
    make_plot(parse_args())


==> anc/codesforarxiv/code/plot_carrier_complete_support_gallery_20260720.py <==
#!/usr/bin/env python3
"""Journal support gallery for carrier-complete capped SDR witnesses."""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
import numpy as np


NU_D6 = 1.5


def setup_style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.7,
            "axes.labelsize": 9.1,
            "axes.titlesize": 9.1,
            "legend.fontsize": 7.6,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def number(value: object, default: float = math.nan) -> float:
    try:
        result = float(str(value).strip())
    except (TypeError, ValueError):
        return default
    return result if math.isfinite(result) else default


def support_arrays(path: Path) -> dict[str, np.ndarray]:
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    numeric: dict[str, list[float]] = {}
    for row in rows:
        for key, value in row.items():
            if key == "label":
                continue
            numeric.setdefault(key, []).append(number(value))
    return {key: np.asarray(values, dtype=float) for key, values in numeric.items()}


def j_bh_rotating_d6(sigma: np.ndarray, gn: float, kappa: float = 3.0) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, sig in np.ndenumerate(sigma):
        roots = np.roots(
            [
                1.0 + kappa**2,
                1.5 * (3.0 + kappa**2),
                27.0 / 4.0,
                27.0 / 8.0 - (3.0 * gn / (16.0 * math.pi)) * kappa**3 * sig**2,
            ]
        )
        real = [float(root.real) for root in roots if abs(root.imag) < 1.0e-8 and root.real >= 0.0]
        if real:
            result[index] = max(real)
    return result


def schwarzschild_radius_d6(sigma: np.ndarray, gn: float) -> np.ndarray:
    return (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * np.asarray(sigma) ** (1.0 / 6.0)


def j_at_b_over_rs(sigma: np.ndarray, gn: float, ratio: float) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    return 0.5 * ratio * np.sqrt(sigma) * schwarzschild_radius_d6(sigma, gn) - NU_D6


def support_metrics(arrays: dict[str, np.ndarray], tolerance: float = 1.0e-10) -> dict[str, float]:
    occupied = arrays["rhoResPhys"] > tolerance
    if not np.any(occupied):
        return {
            "Nres": 0.0,
            "Nsat": 0.0,
            "flow": math.nan,
            "meanb": math.nan,
        }
    rho = arrays["rhoResPhys"][occupied]
    b_over_rs = arrays["bOverRs"][occupied]
    return {
        "Nres": float(np.count_nonzero(occupied)),
        "Nsat": float(np.count_nonzero(rho >= 1.8)),
        "flow": float(np.sum(rho[b_over_rs < 3.0]) / np.sum(rho)),
        "meanb": float(np.sum(rho * b_over_rs) / np.sum(rho)),
    }


def plot_support(
    axis: mpl.axes.Axes,
    arrays: dict[str, np.ndarray],
    *,
    title: str,
    sigma_max: float,
    spin_max: float,
    gn: float,
    cmap: mpl.colors.Colormap,
    vmin: float,
    vmax: float,
) -> None:
    in_view = (arrays["sigma"] <= sigma_max) & (arrays["J"] <= spin_max)
    eikonal = (arrays["activeEikCell"] > 0.5) & (arrays["rhoEik"] > 0.0) & in_view
    residual = (arrays["rhoResPhys"] > 1.0e-10) & in_view
    low_impact = residual & (arrays["bOverRs"] < 3.0)
    other = residual & ~low_impact

    sigma_line = np.linspace(1.0, sigma_max, 800)
    b_one = np.maximum(j_at_b_over_rs(sigma_line, gn, 1.0), 0.0)
    axis.fill_between(
        sigma_line,
        0.0,
        b_one,
        color="0.92",
        alpha=0.72,
        linewidth=0.0,
        zorder=0,
    )

    if np.any(eikonal):
        axis.scatter(
            arrays["sigma"][eikonal],
            arrays["J"][eikonal],
            c=np.log10(np.maximum(arrays["rhoEik"][eikonal], 1.0e-300)),
            cmap=cmap,
            vmin=vmin,
            vmax=vmax,
            s=1.45,
            alpha=0.28,
            marker="o",
            linewidths=0.0,
            rasterized=True,
            zorder=1,
        )
    if np.any(other):
        axis.scatter(
            arrays["sigma"][other],
            arrays["J"][other],
            c=np.log10(np.maximum(arrays["rhoResPhys"][other], 1.0e-300)),
            cmap=cmap,
            vmin=vmin,
            vmax=vmax,
            s=4.7,
            alpha=0.90,
            marker="s",
            linewidths=0.0,
            rasterized=True,
            zorder=3,
        )
    if np.any(low_impact):
        axis.scatter(
            arrays["sigma"][low_impact],
            arrays["J"][low_impact],
            c=np.log10(np.maximum(arrays["rhoResPhys"][low_impact], 1.0e-300)),
            cmap=cmap,
            vmin=vmin,
            vmax=vmax,
            s=4.7,
            alpha=0.34,
            marker="s",
            linewidths=0.0,
            rasterized=True,
            zorder=2,
        )

    axis.plot(
        sigma_line,
        j_bh_rotating_d6(sigma_line, gn, 3.0),
        color="#E66101",
        lw=1.65,
        zorder=5,
    )
    axis.set_xlim(0.0, sigma_max)
    axis.set_ylim(-2.0, spin_max)
    axis.set_title(title, pad=2.0)
    axis.set_xlabel(r"$\sigma$")
    axis.set_ylabel(r"$J$")
    axis.grid(color="0.92", lw=0.45)


def parse_case(text: str) -> tuple[str, Path]:
    try:
        title, path = text.rsplit("=", 1)
    except ValueError as error:
        raise argparse.ArgumentTypeError("case must have the form TITLE=PATH") from error
    return title, Path(path)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--case", action="append", type=parse_case, required=True)
    parser.add_argument("--gn", type=float, default=4.0 * math.pi**2)
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--prefix", default="carrier_complete_four_witness")
    args = parser.parse_args()

    if len(args.case) != 4:
        parser.error("exactly four --case arguments are required")

    setup_style()
    cases = [(title, path, support_arrays(path)) for title, path in args.case]
    log_values: list[np.ndarray] = []
    for _, _, arrays in cases:
        eikonal = (arrays["activeEikCell"] > 0.5) & (arrays["rhoEik"] > 0.0)
        residual = arrays["rhoResPhys"] > 1.0e-10
        if np.any(eikonal):
            log_values.append(np.log10(np.maximum(arrays["rhoEik"][eikonal], 1.0e-300)))
        if np.any(residual):
            log_values.append(np.log10(np.maximum(arrays["rhoResPhys"][residual], 1.0e-300)))
    combined = np.concatenate(log_values)
    vmin = max(-4.0, float(np.nanpercentile(combined, 2.0)))
    vmax = max(0.0, float(np.nanmax(combined)))
    cmap = LinearSegmentedColormap.from_list(
        "carrier_complete_orange_red",
        ["#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
    )

    args.out_dir.mkdir(parents=True, exist_ok=True)
    for suffix, sigma_max, spin_max in (
        ("sigma20", 20.0, 240.0),
        ("sigma80", 80.0, 260.0),
    ):
        figure, axes = plt.subplots(2, 2, figsize=(7.15, 5.55), sharey=True)
        for axis, (title, _, arrays) in zip(axes.ravel(), cases):
            plot_support(
                axis,
                arrays,
                title=title,
                sigma_max=sigma_max,
                spin_max=spin_max,
                gn=args.gn,
                cmap=cmap,
                vmin=vmin,
                vmax=vmax,
            )
        scalar = mpl.cm.ScalarMappable(cmap=cmap, norm=mpl.colors.Normalize(vmin=vmin, vmax=vmax))
        scalar.set_array([])
        colorbar = figure.colorbar(
            scalar,
            ax=axes.ravel().tolist(),
            location="right",
            fraction=0.032,
            pad=0.018,
        )
        colorbar.set_label(r"$\log_{10}\rho^{\rm phys}_{\rm displayed}$")
        figure.subplots_adjust(left=0.075, right=0.895, bottom=0.075, top=0.94, wspace=0.16, hspace=0.27)
        stem = args.out_dir / f"{args.prefix}_{suffix}"
        figure.savefig(stem.with_suffix(".pdf"))
        figure.savefig(stem.with_suffix(".png"), dpi=300)
        plt.close(figure)

    with (args.out_dir / f"{args.prefix}_metrics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(["case", "source", "Nres", "NsatRhoGe1p8", "f_bOverRs_lt3", "mean_bOverRs"])
        for title, path, arrays in cases:
            metrics = support_metrics(arrays)
            writer.writerow(
                [
                    title,
                    path,
                    int(metrics["Nres"]),
                    int(metrics["Nsat"]),
                    f"{metrics['flow']:.8g}",
                    f"{metrics['meanb']:.8g}",
                ]
            )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_uncapped_20260720.py <==
#!/usr/bin/env python3
"""Plot the carrier-complete uncapped wedge with comparison guides."""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np


FIXED_T_LOWER = (-8.4365, -31.6247)
FIXED_T_UPPER = (3.0, 85.54)


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def number(value: object) -> float:
    try:
        result = float(str(value).strip())
    except (TypeError, ValueError):
        return math.nan
    return result if math.isfinite(result) else math.nan


def is_true(value: object) -> bool:
    return str(value).strip().lower() in {"1", "true", "yes"}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--boundary", required=True, type=Path)
    parser.add_argument("--fixed-a", required=True, type=Path)
    parser.add_argument("--out", required=True, type=Path)
    parser.add_argument("--x-min", type=float, default=-7.0)
    parser.add_argument("--x-max", type=float, default=33.0)
    args = parser.parse_args()

    mpl.rcParams.update(
        {
            "font.size": 9.0,
            "axes.labelsize": 9.4,
            "legend.fontsize": 7.8,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    boundary = read_rows(args.boundary)
    fixed_a = read_rows(args.fixed_a)
    fig, ax = plt.subplots(figsize=(5.35, 3.95))

    x_a = np.asarray([number(row.get("x")) for row in fixed_a])
    y_a_min = np.asarray([number(row.get("yMin")) for row in fixed_a])
    y_a_max = np.asarray([number(row.get("yMax")) for row in fixed_a])
    finite = np.isfinite(x_a) & np.isfinite(y_a_min) & np.isfinite(y_a_max)
    order = np.argsort(x_a[finite])
    x_a = x_a[finite][order]
    y_a_min = y_a_min[finite][order]
    y_a_max = y_a_max[finite][order]
    visible = (x_a >= args.x_min) & (x_a <= args.x_max)
    ax.fill_between(
        x_a[visible],
        y_a_min[visible],
        y_a_max[visible],
        color="0.88",
        alpha=0.74,
        label=r"fixed-$a$/CSDR guide",
        zorder=0,
    )
    ax.plot(x_a[visible], y_a_min[visible], color="0.55", lw=0.85)
    ax.plot(x_a[visible], y_a_max[visible], color="0.55", lw=0.85)

    x_guide = np.linspace(args.x_min, args.x_max, 600)
    for index, (slope, intercept) in enumerate((FIXED_T_LOWER, FIXED_T_UPPER)):
        ax.plot(
            x_guide,
            slope * x_guide + intercept,
            color="0.15",
            ls=(0, (4, 2)),
            lw=1.15,
            label=r"fixed-$t$ guide" if index == 0 else None,
            zorder=1,
        )

    all_y: list[float] = []
    for objective, color, marker, label in (
        ("min", "#0072B2", "o", "uncapped, lower"),
        ("max", "#D55E00", "s", "uncapped, upper"),
    ):
        points = sorted(
            (
                number(row.get("X")),
                number(row.get("Y")),
            )
            for row in boundary
            if row.get("objective", "").strip() == objective
            and is_true(row.get("success"))
        )
        points = [(x, y) for x, y in points if math.isfinite(x) and math.isfinite(y)]
        all_y.extend(y for _, y in points)
        ax.plot(
            [x for x, _ in points],
            [y for _, y in points],
            color=color,
            marker=marker,
            ms=4.1,
            lw=1.55,
            label=label,
            zorder=4,
        )

    ax.set_xlabel(r"$X=g_2/(8\pi G_N)$")
    ax.set_ylabel(r"$Y=g_3/(8\pi G_N)$")
    ax.set_xlim(args.x_min, args.x_max)
    padding = 0.08 * (max(all_y) - min(all_y))
    ax.set_ylim(min(all_y) - padding, max(all_y) + padding)
    ax.grid(color="0.90", lw=0.55)
    ax.legend(loc="center right", frameon=False, handlelength=2.2)

    args.out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.out.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.03)
    fig.savefig(args.out.with_suffix(".png"), dpi=300, bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)
    print(args.out.with_suffix(".pdf"))
    print(args.out.with_suffix(".png"))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_uncapped_support_20260720.py <==
#!/usr/bin/env python3
"""Plot the carrier-complete uncapped X=8 lower/upper witnesses."""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize
import numpy as np


NU_D6 = 1.5


def setup_style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.6,
            "axes.labelsize": 9.0,
            "axes.titlesize": 9.0,
            "legend.fontsize": 7.5,
            "xtick.labelsize": 7.8,
            "ytick.labelsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def number(value: object, default: float = math.nan) -> float:
    try:
        result = float(str(value).strip())
    except (TypeError, ValueError):
        return default
    return result if math.isfinite(result) else default


def read_support(path: Path) -> dict[str, np.ndarray]:
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    numeric: dict[str, list[float]] = {}
    for row in rows:
        for key, value in row.items():
            if key == "label":
                continue
            numeric.setdefault(key, []).append(number(value))
    return {key: np.asarray(values, dtype=float) for key, values in numeric.items()}


def schwarzschild_radius_d6(sigma: np.ndarray, gn: float) -> np.ndarray:
    return (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * np.asarray(sigma) ** (1.0 / 6.0)


def j_at_b_over_rs(sigma: np.ndarray, gn: float, ratio: float) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    return 0.5 * ratio * np.sqrt(sigma) * schwarzschild_radius_d6(sigma, gn) - NU_D6


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lower", type=Path, required=True)
    parser.add_argument("--upper", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--prefix", default="carrier_complete_uncapped_x8_N900J256_sigma20")
    parser.add_argument("--gn", type=float, default=0.4 * math.pi**2)
    parser.add_argument("--sigma-max", type=float, default=20.0)
    parser.add_argument("--spin-max", type=float, default=256.0)
    args = parser.parse_args()

    setup_style()
    cases = [
        (r"lower boundary", read_support(args.lower)),
        (r"upper boundary", read_support(args.upper)),
    ]
    cmap = LinearSegmentedColormap.from_list(
        "uncapped_orange_red",
        ["#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
    )

    carrier_logs: list[np.ndarray] = []
    residual_logs: list[np.ndarray] = []
    for _, arrays in cases:
        in_view = (arrays["sigma"] <= args.sigma_max) & (arrays["J"] <= args.spin_max)
        carrier = in_view & (arrays["activeEikCell"] > 0.5) & (arrays["rhoEik"] > 0.0)
        residual = in_view & (arrays["rhoResPhys"] > 1.0e-12)
        if np.any(carrier):
            carrier_logs.append(np.log10(arrays["rhoEik"][carrier]))
        if np.any(residual):
            residual_logs.append(np.log10(arrays["rhoResPhys"][residual]))

    carrier_values = np.concatenate(carrier_logs)
    residual_values = np.concatenate(residual_logs)
    carrier_norm = Normalize(
        vmin=max(-5.0, float(np.nanpercentile(carrier_values, 1.0))),
        vmax=max(0.0, float(np.nanmax(carrier_values))),
    )
    residual_norm = Normalize(
        vmin=float(np.nanpercentile(residual_values, 1.0)),
        vmax=float(np.nanmax(residual_values)),
    )

    figure, axes = plt.subplots(2, 2, figsize=(7.15, 5.25), sharex=True, sharey=True)
    sigma_line = np.linspace(1.0, args.sigma_max, 600)
    b_one = np.maximum(j_at_b_over_rs(sigma_line, args.gn, 1.0), 0.0)

    for column, (title, arrays) in enumerate(cases):
        in_view = (arrays["sigma"] <= args.sigma_max) & (arrays["J"] <= args.spin_max)
        carrier = in_view & (arrays["activeEikCell"] > 0.5) & (arrays["rhoEik"] > 0.0)
        residual = in_view & (arrays["rhoResPhys"] > 1.0e-12)
        for row in range(2):
            axis = axes[row, column]
            axis.fill_between(sigma_line, 0.0, b_one, color="0.92", alpha=0.75, linewidth=0.0)
            axis.set_xlim(0.0, args.sigma_max)
            axis.set_ylim(-2.0, args.spin_max)
            axis.grid(color="0.92", lw=0.45)
        axes[0, column].scatter(
            arrays["sigma"][carrier],
            arrays["J"][carrier],
            c=np.log10(arrays["rhoEik"][carrier]),
            cmap=cmap,
            norm=carrier_norm,
            s=2.0,
            alpha=0.48,
            marker="o",
            linewidths=0.0,
            rasterized=True,
        )
        axes[1, column].scatter(
            arrays["sigma"][residual],
            arrays["J"][residual],
            c=np.log10(arrays["rhoResPhys"][residual]),
            cmap=cmap,
            norm=residual_norm,
            s=4.0,
            alpha=0.88,
            marker="s",
            linewidths=0.0,
            rasterized=True,
        )
        axes[0, column].set_title(title, pad=2.0)
        axes[1, column].set_xlabel(r"$\sigma$")

    axes[0, 0].set_ylabel(r"known carrier: $J$")
    axes[1, 0].set_ylabel(r"uncapped residual: $J$")

    carrier_scalar = mpl.cm.ScalarMappable(norm=carrier_norm, cmap=cmap)
    carrier_scalar.set_array([])
    carrier_bar = figure.colorbar(
        carrier_scalar, ax=axes[0, :].tolist(), location="right", fraction=0.032, pad=0.018
    )
    carrier_bar.set_label(r"$\log_{10}\rho_{\rm eik}^{\rm phys}$")
    residual_scalar = mpl.cm.ScalarMappable(norm=residual_norm, cmap=cmap)
    residual_scalar.set_array([])
    residual_bar = figure.colorbar(
        residual_scalar, ax=axes[1, :].tolist(), location="right", fraction=0.032, pad=0.018
    )
    residual_bar.set_label(r"$\log_{10}\rho_{\rm res}^{\rm phys}$")

    figure.subplots_adjust(left=0.085, right=0.89, bottom=0.09, top=0.96, wspace=0.13, hspace=0.12)
    args.out_dir.mkdir(parents=True, exist_ok=True)
    for suffix in ("pdf", "png"):
        figure.savefig(args.out_dir / f"{args.prefix}.{suffix}", dpi=300)
    plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_carrier_complete_weak_summary_20260720.py <==
#!/usr/bin/env python3
"""Journal figures for the carrier-complete weak-gravity witnesses."""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize
import numpy as np
import pandas as pd

from analyze_continuum_complete_weak_refresh_20260720 import rotating_guide_b
from plot_carrier_complete_support_gallery_20260720 import (
    j_at_b_over_rs,
    j_bh_rotating_d6,
)


def style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.6,
            "axes.labelsize": 9.0,
            "axes.titlesize": 9.0,
            "legend.fontsize": 7.2,
            "xtick.labelsize": 7.7,
            "ytick.labelsize": 7.7,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def edge_panel(
    axis: mpl.axes.Axes,
    edge_path: Path,
    summary_path: Path,
    *,
    fraction: float,
    null_edge_path: Path | None = None,
) -> None:
    edges = pd.read_csv(edge_path)
    summary = pd.read_csv(summary_path)
    ratios = sorted(int(value) for value in edges["ratio"].unique())
    colors = mpl.colormaps["OrRd"](np.linspace(0.45, 0.9, len(ratios)))
    line_styles = ["-", "--", "-.", ":"]
    for index, (ratio, color) in enumerate(zip(ratios, colors)):
        block = edges.loc[
            (edges["ratio"] == ratio)
            & (edges["sigma"] >= 3.0)
            & (edges["sigma"] <= 80.0)
            & (~edges["cutLimitedByEikonalMask"].astype(bool))
            & (~edges["cutLimitedByJmax"].astype(bool))
        ].sort_values("sigma")
        axis.fill_between(
            block["sigma"],
            block["bEdgeLow"],
            block["bEdgeHigh"],
            step="mid",
            color=color,
            alpha=0.17,
            linewidth=0.0,
        )
        mpl_ratio = float(
            summary.loc[summary["ratio"] == ratio, "MPlanckOverMEFT"].iloc[0]
        )
        axis.step(
            block["sigma"],
            block["bEdgeMid"],
            where="mid",
            color=color,
            ls=line_styles[index],
            lw=1.1,
            label=rf"$M_{{\rm Pl}}/M_{{\rm EFT}}={mpl_ratio:.2f}$",
        )

    sigma = np.geomspace(3.0, 80.0, 500)
    guide_stack = np.vstack(
        [rotating_guide_b(sigma, np.full_like(sigma, math.pi**2 / ratio), 3.0) for ratio in ratios]
    )
    finite = np.isfinite(guide_stack)
    valid = np.any(finite, axis=0)
    low = np.full_like(sigma, np.nan)
    high = np.full_like(sigma, np.nan)
    low[valid] = np.min(np.where(finite[:, valid], guide_stack[:, valid], np.inf), axis=0)
    high[valid] = np.max(np.where(finite[:, valid], guide_stack[:, valid], -np.inf), axis=0)
    axis.fill_between(
        sigma,
        low,
        high,
        where=valid,
        color="0.45",
        alpha=0.18,
        linewidth=0.0,
        label=r"rotating guides, $\kappa=3$",
    )
    if null_edge_path is not None:
        null_edge = pd.read_csv(null_edge_path)
        null_edge = null_edge.loc[
            (null_edge["sigma"] >= 3.0)
            & (null_edge["sigma"] <= 80.0)
            & (~null_edge["cutByMask"].astype(bool))
            & (~null_edge["cutByJmax"].astype(bool))
        ].sort_values("sigma")
        axis.fill_between(
            null_edge["sigma"],
            null_edge["bEdgeLow"],
            null_edge["bEdgeHigh"],
            step="mid",
            color="0.1",
            alpha=0.12,
            linewidth=0.0,
        )
        axis.step(
            null_edge["sigma"],
            null_edge["bEdgeMid"],
            where="mid",
            color="0.08",
            lw=1.35,
            label=r"strict $G_N=0$ null",
            zorder=5,
        )
    median = float(summary["bEdgeMedian"].median())
    axis.axhline(median, color="#7f0000", ls="--", lw=1.2)
    axis.text(
        0.985,
        0.955,
        rf"$f={fraction:.2f}$, median edge $={median:.2f}/M_{{\rm EFT}}$",
        ha="right",
        va="top",
        transform=axis.transAxes,
    )
    axis.set_xscale("log")
    axis.set_xlim(3.0, 80.0)
    axis.set_ylim(0.0, 7.8)
    axis.grid(alpha=0.18)


def make_edge_figure(args: argparse.Namespace) -> None:
    figure, axes = plt.subplots(2, 1, figsize=(6.8, 5.7), sharex=True)
    edge_panel(
        axes[0],
        args.edge35,
        args.summary35,
        fraction=0.35,
        null_edge_path=args.gn0_edge,
    )
    edge_panel(axes[1], args.edge65, args.summary65, fraction=0.65)
    axes[0].legend(frameon=False, ncol=3, loc="lower right")
    axes[1].set_xlabel(r"spectral variable $\sigma$")
    figure.supylabel(r"contiguous near-cap edge $b_{\rm edge}M_{\rm EFT}$", x=0.01)
    figure.subplots_adjust(left=0.12, right=0.99, bottom=0.09, top=0.99, hspace=0.08)
    output = args.out_dir / "carrier_complete_weak_edges_f0p35_f0p65"
    figure.savefig(output.with_suffix(".pdf"))
    figure.savefig(output.with_suffix(".png"), dpi=300)
    plt.close(figure)


def spectrum_panel(
    axis: mpl.axes.Axes,
    frame: pd.DataFrame,
    *,
    sigma_max: float,
    gn: float,
    cmap: mpl.colors.Colormap,
    norm: Normalize,
) -> None:
    in_view = (frame["sigma"] <= sigma_max) & (frame["J"] <= 240)
    residual = in_view & (frame["rhoResPhys"] > 1.0e-10)
    carrier = in_view & (frame["activeEikCell"] > 0.5) & (frame["rhoEik"] > 0.0)
    sigma = np.linspace(max(1.0e-4, float(frame["sigma"].min())), sigma_max, 700)
    shade = np.maximum(j_at_b_over_rs(sigma, gn, 1.0), 0.0)
    axis.fill_between(sigma, 0.0, shade, color="0.82", alpha=0.36, linewidth=0.0)
    if np.any(carrier):
        axis.scatter(
            frame.loc[carrier, "sigma"],
            frame.loc[carrier, "J"],
            c=np.log10(np.maximum(frame.loc[carrier, "rhoEik"], 1.0e-300)),
            cmap=cmap,
            norm=norm,
            marker="o",
            s=4.0,
            alpha=0.23,
            linewidths=0.0,
            rasterized=True,
            label="carrier profile (display)",
        )
    axis.scatter(
        frame.loc[residual, "sigma"],
        frame.loc[residual, "J"],
        c=np.log10(np.maximum(frame.loc[residual, "rhoResPhys"], 1.0e-300)),
        cmap=cmap,
        norm=norm,
        marker="s",
        s=4.4,
        alpha=0.9,
        linewidths=0.0,
        rasterized=True,
        label="residual variables",
    )
    guide = j_bh_rotating_d6(sigma, gn, 3.0)
    axis.plot(sigma, guide, color="black", lw=1.15, label=r"rotating guide, $\kappa=3$")
    axis.axvline(16.0, color="0.25", ls=":", lw=0.9)
    axis.set_xlim(0.0, sigma_max)
    axis.set_ylim(-2.0, 240.0)
    axis.set_xlabel(r"$\sigma$")
    axis.grid(color="0.92", lw=0.45)


def make_spectrum_figure(args: argparse.Namespace) -> None:
    frame = pd.read_csv(args.support)
    cmap = LinearSegmentedColormap.from_list(
        "carrier_complete_orange_red",
        ["#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
    )
    values = []
    for column in ("rhoEik", "rhoResPhys"):
        positive = frame[column] > 1.0e-10
        values.append(np.log10(frame.loc[positive, column].to_numpy()))
    combined = np.concatenate(values)
    norm = Normalize(vmin=max(-7.0, float(np.percentile(combined, 1.0))), vmax=max(0.0, float(combined.max())))
    figure, axes = plt.subplots(1, 2, figsize=(7.15, 3.25), sharey=True)
    spectrum_panel(axes[0], frame, sigma_max=20.0, gn=args.gn, cmap=cmap, norm=norm)
    spectrum_panel(axes[1], frame, sigma_max=80.0, gn=args.gn, cmap=cmap, norm=norm)
    axes[0].set_ylabel(r"$J$")
    axes[1].legend(frameon=False, loc="upper right")
    scalar = mpl.cm.ScalarMappable(cmap=cmap, norm=norm)
    scalar.set_array([])
    colorbar = figure.colorbar(scalar, ax=axes, location="right", fraction=0.032, pad=0.018)
    colorbar.set_label(r"$\log_{10}\rho^{\rm phys}_{\rm displayed}$")
    figure.subplots_adjust(left=0.075, right=0.89, bottom=0.13, top=0.98, wspace=0.12)
    output = args.out_dir / "carrier_complete_weak_spectrum_r4000_f0p35"
    figure.savefig(output.with_suffix(".pdf"))
    figure.savefig(output.with_suffix(".png"), dpi=300)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--edge35", type=Path, required=True)
    parser.add_argument("--summary35", type=Path, required=True)
    parser.add_argument("--edge65", type=Path, required=True)
    parser.add_argument("--summary65", type=Path, required=True)
    parser.add_argument("--gn0-edge", type=Path)
    parser.add_argument("--support", type=Path, required=True)
    parser.add_argument("--gn", type=float, default=math.pi**2 / 4000.0)
    parser.add_argument("--out-dir", type=Path, required=True)
    args = parser.parse_args()
    style()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    make_edge_figure(args)
    make_spectrum_figure(args)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_continuum_complete_nested_leaves_20260720.py <==
#!/usr/bin/env python3
"""Plot nested normalized and physical weak-gravity continuum-carrier leaves."""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd


COLORS = {
    1000: "#2166ac",
    2000: "#1b9e77",
    4000: "#e08214",
    8000: "#b2182b",
}
MARKERS = {1000: "o", 2000: "^", 4000: "s", 8000: "D"}
MARKER_OFFSETS = {1000: 0, 2000: 1, 4000: 2, 8000: 3}


def paired_branch(frame: pd.DataFrame) -> pd.DataFrame:
    upper = frame.loc[frame["objective"] == "max", ["X", "Y"]].rename(
        columns={"Y": "Ymax"}
    )
    lower = frame.loc[frame["objective"] == "min", ["X", "Y"]].rename(
        columns={"Y": "Ymin"}
    )
    return lower.merge(upper, on="X").sort_values("X")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("trace_csv", type=Path, nargs="+")
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()

    data = pd.concat((pd.read_csv(path) for path in args.trace_csv), ignore_index=True)
    data = data.loc[(data["success"].astype(int) == 1) & data["Y"].notna()].copy()
    data = data.drop_duplicates(subset=["ratio", "X", "objective"], keep="last")
    if data.empty:
        raise RuntimeError("no successful leaf points")

    fig, axes = plt.subplots(1, 2, figsize=(10.6, 4.45), constrained_layout=True)
    for ratio in sorted(data["ratio"].astype(int).unique()):
        block = paired_branch(data.loc[data["ratio"].astype(int) == ratio])
        if block.empty:
            continue
        gn = math.pi**2 / ratio
        factor = 8.0 * math.pi * gn
        color = COLORS.get(ratio, "#525252")
        marker = MARKERS.get(ratio, "o")
        marker_offset = MARKER_OFFSETS.get(ratio, 0)
        label = rf"$G_N=\pi^2/{ratio}$"

        axes[0].fill_between(block["X"], block["Ymin"], block["Ymax"], color=color, alpha=0.055)
        axes[0].plot(block["X"], block["Ymax"], color=color, lw=1.35, label=label)
        axes[0].plot(block["X"], block["Ymin"], color=color, lw=1.15, ls="--")

        g2 = factor * block["X"]
        g3_min = factor * block["Ymin"]
        g3_max = factor * block["Ymax"]
        marker_style = {
            "marker": marker,
            "ms": 3.2,
            "mfc": "white",
            "mec": color,
            "mew": 0.9,
            "markevery": (marker_offset, 4),
        }
        axes[1].plot(g2, g3_max, color=color, lw=1.15, **marker_style)
        axes[1].plot(g2, g3_min, color=color, lw=1.05, ls="--", **marker_style)

    axes[0].set_xlabel(r"$X=g_2/(8\pi G_N)$")
    axes[0].set_ylabel(r"$Y=g_3/(8\pi G_N)$")
    axes[0].set_title("Normalized coordinates")
    axes[0].legend(frameon=False, fontsize=8.0, loc="lower left")

    axes[1].set_xlabel(r"$g_2 M_{\rm EFT}^{2}$")
    axes[1].set_ylabel(r"$g_3 M_{\rm EFT}^{4}$")
    axes[1].set_title("Physical EFT coefficients")

    for axis in axes:
        axis.grid(alpha=0.16, lw=0.55)
        axis.tick_params(direction="in", top=True, right=True)
        axis.ticklabel_format(axis="both", style="sci", scilimits=(-3, 4))

    args.out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.out.with_suffix(".pdf"))
    fig.savefig(args.out.with_suffix(".png"), dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_gp_side_transition_subsection_20260722.py <==
#!/usr/bin/env python3
"""Subsection-ready summary of the GP-side transition and crossing."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from analyze_gp_side_transition_20260722 import (
    OUT as EXISTING_OUT,
    STRONG,
    planck_ratio,
)
from run_gn_pi2over300_regge_bh_overnight_20260719 import j_bh_rotating_d6


ROOT = Path(__file__).resolve().parent
WEAK = (
    ROOT
    / "outputs/weak_gp_reemergence_pilot_20260722/N800J400_high_sigma/support"
    / "continuum_continuum-complete_N800_J400_X89599.5_max_support.csv"
)
PILOT = ROOT / "outputs/gp_side_transition_pilot_20260722"
OUT = ROOT / "outputs/gp_side_transition_20260722/subsection_figure"


def groups(spins: np.ndarray) -> list[np.ndarray]:
    values = np.unique(np.asarray(spins, dtype=int))
    if not len(values):
        return []
    result: list[list[int]] = [[int(values[0])]]
    for value in values[1:]:
        if int(value) == result[-1][-1] + 2:
            result[-1].append(int(value))
        else:
            result.append([int(value)])
    return [np.asarray(group) for group in result]


def outer_component(data: pd.DataFrame, g6: float) -> tuple[pd.DataFrame, pd.DataFrame]:
    """Extract the outermost contiguous near-cap residual component at each sigma."""
    rows = []
    selected = []
    for sigma, frame in data.groupby("sigma", sort=True):
        residual = frame.loc[frame["activeEikCell"].astype(int) == 0]
        sat = residual.loc[residual["rhoResPhys"] >= 1.8, "J"].to_numpy()
        components = groups(sat)
        if not components:
            continue
        component = max(components, key=lambda item: (item[-1], len(item)))
        chosen = residual.loc[residual["J"].isin(component)].copy()
        selected.append(chosen)
        eik = frame.loc[frame["activeEikCell"].astype(int) == 1, "J"]
        rows.append(
            {
                "sigma": float(sigma),
                "JStart": int(component[0]),
                "JEnd": int(component[-1]),
                "bins": len(component),
                "JGP": float(j_bh_rotating_d6(np.asarray([sigma]), g6, 3.0)[0]),
                "JEikMin": float(eik.min()) if len(eik) else np.nan,
            }
        )
    return pd.concat(selected, ignore_index=True), pd.DataFrame(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out", type=Path, default=OUT)
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)
    mpl.rcParams.update(
        {
            "font.size": 8.5,
            "axes.labelsize": 9,
            "axes.titlesize": 9.5,
            "legend.fontsize": 7.1,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    weak = pd.read_csv(WEAK)
    summaries = pd.read_csv(EXISTING_OUT / "gp_side_transition_summary.csv")
    pilot_metrics = pd.read_csv(PILOT / "gp_side_pilot_metrics.csv")

    g6_weak = 1.0 / 32000.0
    component, edge = outer_component(weak, g6_weak)
    fit = edge.loc[
        (edge["sigma"] >= 10000.0) & (edge["sigma"] <= 70000.0) & (edge["bins"] >= 4)
    ]
    slope, intercept = np.polyfit(np.log(fit["sigma"]), np.log(fit["JStart"] + 1.5), 1)

    fig = plt.figure(figsize=(9.2, 7.2), constrained_layout=True)
    grid = fig.add_gridspec(2, 2, height_ratios=(1.22, 1.0))
    ax_support = fig.add_subplot(grid[0, :])
    ax_edge = fig.add_subplot(grid[1, 0])
    ax_coupling = fig.add_subplot(grid[1, 1])

    sigma_min, sigma_max, jmax = 300.0, 120000.0, 300.0
    shown = weak.loc[
        (weak["sigma"] >= sigma_min) & (weak["sigma"] <= sigma_max) & (weak["J"] <= jmax)
    ]
    residual = shown.loc[
        (shown["activeEikCell"].astype(int) == 0) & (shown["rhoResPhys"] > 1.0e-8)
    ]
    eik = shown.loc[shown["activeEikCell"].astype(int) == 1]
    selected = component.loc[
        (component["sigma"] >= sigma_min)
        & (component["sigma"] <= sigma_max)
        & (component["J"] <= jmax)
    ]
    ax_support.scatter(
        residual["sigma"], residual["J"], s=2.4, color="#c7c7c7", alpha=0.52,
        linewidths=0, label="other occupied residual bins", zorder=1,
    )
    ax_support.scatter(
        eik["sigma"], eik["J"], s=2.8, color="#9ecae1", alpha=0.78,
        linewidths=0, label="prescribed eikonal region", zorder=2,
    )
    image = ax_support.scatter(
        selected["sigma"], selected["J"], c=selected["rhoResPhys"], cmap="OrRd",
        vmin=0, vmax=2, s=5.2, linewidths=0,
        label="selected outer near-cap component", zorder=3,
    )
    edge_shown = edge.loc[
        (edge["sigma"] >= sigma_min) & (edge["sigma"] <= sigma_max) & (edge["bins"] >= 4)
    ]
    ax_support.plot(
        edge_shown["sigma"], edge_shown["JStart"], color="#2171b5", lw=1.35,
        label="component lower edge", zorder=4,
    )
    sigma_guide = np.geomspace(sigma_min, sigma_max, 500)
    ax_support.plot(
        sigma_guide, j_bh_rotating_d6(sigma_guide, g6_weak, 3.0), color="black",
        lw=1.3, label=r"GP guide, $\kappa=3$", zorder=5,
    )
    ax_support.set_xscale("log")
    ax_support.set_xlim(sigma_min, sigma_max)
    ax_support.set_ylim(0, jmax)
    ax_support.set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    ax_support.set_ylabel(r"spin $J$")
    ax_support.set_title("Where the weak-gravity outer component comes from")
    ax_support.legend(frameon=False, loc="upper left", ncol=2)
    fig.colorbar(image, ax=ax_support, pad=0.01, shrink=0.78,
                 label=r"selected residual density $\rho_{\rm res}^{\rm phys}$")

    sigma_fit = np.geomspace(10000.0, 70000.0, 100)
    band = edge_shown.loc[edge_shown["sigma"] >= 1000.0].sort_values("sigma")
    ax_edge.fill_between(
        band["sigma"], band["JStart"], band["JEnd"], color="#fdae6b", alpha=0.45,
        label="selected near-cap component",
    )
    ax_edge.plot(
        band["sigma"], band["JStart"], color="#e6550d", lw=1.35,
        label="emergent lower edge",
    )
    ax_edge.plot(
        band["sigma"], band["JEikMin"], color="#3182bd", ls=":", lw=1.35,
        label="eikonal handover",
    )
    ax_edge.plot(
        sigma_fit, np.exp(intercept) * sigma_fit**slope - 1.5,
        color="#08519c", ls="--", lw=1.1,
        label=rf"fit: $J+3/2\propto\sigma^{{{slope:.2f}}}$",
    )
    ax_edge.plot(
        sigma_guide, j_bh_rotating_d6(sigma_guide, g6_weak, 3.0), color="black",
        lw=1.2, label="GP guide",
    )
    ax_edge.set_xscale("log")
    ax_edge.set_yscale("log")
    ax_edge.set_xlim(1000.0, 120000.0)
    ax_edge.set_ylim(1.5, 400.0)
    ax_edge.set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    ax_edge.set_ylabel(r"spin $J$")
    ax_edge.set_title("The outer component has two distinct edges")
    ax_edge.legend(frameon=False, loc="upper left")

    # On logarithmic axes every power law is straight.  This inset makes the
    # nearly linear dependence on sigma visible without that visual ambiguity.
    linear_slope, linear_intercept = np.polyfit(fit["sigma"], fit["JStart"] + 1.5, 1)
    linear_prediction = linear_intercept + linear_slope * fit["sigma"]
    ss_res = float(np.sum((fit["JStart"] + 1.5 - linear_prediction) ** 2))
    ss_tot = float(np.sum((fit["JStart"] + 1.5 - (fit["JStart"] + 1.5).mean()) ** 2))
    linear_r2 = 1.0 - ss_res / ss_tot
    inset = ax_edge.inset_axes([0.55, 0.10, 0.40, 0.31])
    inset.plot(fit["sigma"] / 1.0e4, fit["JStart"] + 1.5, "o", ms=1.8,
               color="#e6550d", label="edge")
    inset.plot(sigma_fit / 1.0e4, linear_intercept + linear_slope * sigma_fit,
               color="#08519c", lw=1.0, label="linear fit")
    inset.set_xlim(1.0, 7.0)
    inset.set_xlabel(r"$\sigma/10^4$", fontsize=6.5)
    inset.set_ylabel(r"$J_{\rm edge}+3/2$", fontsize=6.5)
    inset.set_title(rf"linear axes, $R^2={linear_r2:.4f}$", fontsize=6.5)
    inset.tick_params(labelsize=6)

    upper = summaries.loc[summaries["branch"] == "upper", ["case", "fractionBelow"]].copy()
    extra = pilot_metrics.loc[pilot_metrics["case"].isin(["r300_upper", "r500_upper"])]
    x_upper = [planck_ratio(300), planck_ratio(500)]
    y_upper = extra.set_index("case").loc[["r300_upper", "r500_upper"], "fractionBelow"].tolist()
    for ratio in (1000, 2000, 4000, 8000):
        x_upper.append(planck_ratio(ratio))
        y_upper.append(float(upper.loc[upper["case"] == f"r{ratio}", "fractionBelow"].iloc[0]))
    ax_coupling.plot(x_upper, y_upper, "o-", color="#d94801", lw=1.2, ms=4,
                    label="upper EFT boundary")
    lower = summaries.loc[summaries["branch"] == "lower"]
    ax_coupling.plot(
        [planck_ratio(r) for r in (1000, 2000, 4000, 8000)],
        [float(lower.loc[lower["case"] == f"r{r}", "fractionBelow"].iloc[0]) for r in (1000, 2000, 4000, 8000)],
        "s--", color="#7f2704", lw=1.0, ms=3.5, label="lower EFT boundary",
    )
    strong_fraction = float(upper.loc[upper["case"] == "strong", "fractionBelow"].iloc[0])
    strong_ratio = float((32.0 * np.pi**3) ** -0.25)
    ax_coupling.plot(strong_ratio, strong_fraction, "D", color="#b2182b", ms=5,
                    label="strong reference")
    ax_coupling.axhline(0.5, color="black", lw=0.8, ls=":")
    ax_coupling.set_xlim(0.1, 2.5)
    ax_coupling.set_ylim(0, 1)
    ax_coupling.set_xlabel(r"$M_{\rm Pl}/M_{\rm EFT}$")
    ax_coupling.set_ylabel(r"fraction of weight at $J\leq J_{\rm GP}$")
    ax_coupling.set_title("The populated side changes with gravity")
    ax_coupling.legend(frameon=False, loc="upper right")

    fig.savefig(args.out / "gp_side_transition_subsection.png", dpi=260)
    fig.savefig(args.out / "gp_side_transition_subsection.pdf")
    (args.out / "fit_summary.txt").write_text(
        f"weak N800J400 outer-edge fit 10000<=sigma<=70000: alpha={slope:.8f}\n"
        f"linear fit: slope={linear_slope:.12g}, intercept={linear_intercept:.12g}, "
        f"R2={linear_r2:.8f}\n",
        encoding="utf-8",
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_handover_regge_wrap_20260720.py <==
#!/usr/bin/env python3
"""Make the compact carrier-handover Regge-strand comparison."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--sigma80-support", type=Path, required=True)
    parser.add_argument("--sigma160-support", type=Path, required=True)
    parser.add_argument("--output-pdf", type=Path, required=True)
    parser.add_argument("--output-png", type=Path)
    parser.add_argument("--rho-threshold", type=float, default=0.1)
    return parser.parse_args()


def selected_support(
    path: Path,
    rho_threshold: float,
    *,
    sigma_min: float,
    sigma_max: float,
    spin_min: int,
    spin_max: int,
) -> pd.DataFrame:
    data = pd.read_csv(path)
    mask = (
        (data["rhoResPhys"] > rho_threshold)
        & (data["bOverRs"] >= 3.0)
        & (data["sigma"] >= sigma_min)
        & (data["sigma"] <= sigma_max)
        & (data["J"] >= spin_min)
        & (data["J"] <= spin_max)
    )
    selected = data.loc[mask].sort_values(["sigma", "J"]).reset_index(drop=True)
    sigma_rank = {sigma: rank for rank, sigma in enumerate(sorted(selected["sigma"].unique()))}
    ranks = selected["sigma"].map(sigma_rank).to_numpy()
    spins = selected["J"].to_numpy()
    unseen = set(range(len(selected)))
    components: list[list[int]] = []
    while unseen:
        seed = unseen.pop()
        component = [seed]
        frontier = [seed]
        while frontier:
            current = frontier.pop()
            neighbors = [
                other
                for other in unseen
                if abs(ranks[current] - ranks[other]) <= 1
                and abs(spins[current] - spins[other]) <= 4
            ]
            for other in neighbors:
                unseen.remove(other)
                component.append(other)
                frontier.append(other)
        components.append(component)
    largest = max(components, key=len)
    return selected.iloc[largest].sort_values(["sigma", "J"])


def main() -> None:
    args = parse_args()
    support80 = selected_support(
        args.sigma80_support,
        args.rho_threshold,
        sigma_min=2.3,
        sigma_max=6.05,
        spin_min=12,
        spin_max=20,
    )
    support160 = selected_support(
        args.sigma160_support,
        args.rho_threshold,
        sigma_min=2.8,
        sigma_max=10.5,
        spin_min=14,
        spin_max=28,
    )
    if support80.empty or support160.empty:
        raise RuntimeError("The selected high-impact-parameter support is empty.")

    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 10,
            "axes.labelsize": 11,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "legend.fontsize": 9,
            "axes.linewidth": 0.8,
        }
    )
    fig, ax = plt.subplots(figsize=(4.0, 2.65), constrained_layout=True)
    ax.scatter(
        support80["sigma"],
        support80["J"],
        s=25,
        marker="o",
        facecolors="none",
        edgecolors="#303030",
        linewidths=0.9,
        label=r"$\sigma_*=80$",
        zorder=3,
    )
    ax.scatter(
        support160["sigma"],
        support160["J"],
        s=16,
        marker="s",
        color="#c43c24",
        linewidths=0,
        label=r"$\sigma_*=160$",
        zorder=2,
    )
    ax.set_xlim(2.3, 10.8)
    ax.set_ylim(11.2, 29.4)
    ax.set_xticks([2.5, 5.0, 7.5, 10.0])
    ax.set_yticks([12, 16, 20, 24, 28])
    ax.set_xlabel(r"$\sigma$")
    ax.set_ylabel(r"$J$")
    ax.grid(color="#dddddd", linewidth=0.55, alpha=0.75)
    ax.legend(loc="upper left", frameon=False, handletextpad=0.35)

    args.output_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output_pdf, bbox_inches="tight")
    if args.output_png is not None:
        args.output_png.parent.mkdir(parents=True, exist_ok=True)
        fig.savefig(args.output_png, dpi=260, bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_k2_column_band_projected_signs_draft_20260702.py <==
#!/usr/bin/env python3
"""Draft-ready single-bin profile sign plot for Section 5.

Each point is an exact finite-J K2 single-bin profile, projected over the LP lambda band
onto 1, lambda, lambda^2.  The plot highlights only the sign-coherent
quadrant c1_band>0, c2_band<0; all other sign classes are shown in pale gray.
"""

from __future__ import annotations

import argparse
from pathlib import Path
import csv
import math

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np


ROOT = Path(__file__).resolve().parent
IN = ROOT / "outputs" / "k2_column_leverage_20260702" / "k2_column_cap_polynomial_coefficients.csv"
OUT = ROOT / "outputs" / "k2_column_leverage_20260702"


def load_rows(path: Path) -> list[dict[str, float]]:
    rows = []
    with path.open(newline="") as f:
        for row in csv.DictReader(f):
            rows.append(
                {
                    "sigma": float(row["sigma"]),
                    "J": int(float(row["J"])),
                    "bOverRs": float(row["bOverRs"]),
                    "c1": float(row["c1_cap"]),
                    "c2": float(row["c2_cap"]),
                }
            )
    return rows


def j_bh_rotating_d6(sigma: np.ndarray, gn: float, kappa: float = 3.0) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    out = np.full_like(sigma, np.nan, dtype=float)
    for idx, sig in np.ndenumerate(sigma):
        coeff = [
            1.0 + kappa * kappa,
            1.5 * (3.0 + kappa * kappa),
            27.0 / 4.0,
            27.0 / 8.0 - (3.0 * gn / (16.0 * math.pi)) * kappa**3 * sig * sig,
        ]
        roots = np.roots(coeff)
        real_roots = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= -1.0e-9
        ]
        if real_roots:
            out[idx] = max(real_roots)
    return out


def draw_panel(ax, rows: list[dict[str, float]], title: str, xmax: float, gn: float) -> None:
    useful = [r for r in rows if r["c1"] > 0.0 and r["c2"] < 0.0]
    other = [r for r in rows if not (r["c1"] > 0.0 and r["c2"] < 0.0)]
    if other:
        ax.scatter(
            [r["sigma"] for r in other],
            [r["J"] for r in other],
            s=8,
            c="#cfd8df",
            edgecolors="none",
            alpha=0.58,
            zorder=1,
        )
    if useful:
        ax.scatter(
            [r["sigma"] for r in useful],
            [r["J"] for r in useful],
            s=9,
            c="#bf3b1f",
            edgecolors="none",
            alpha=0.86,
            zorder=3,
        )
    ss = np.linspace(0.2, xmax, 360)
    ax.plot(ss, j_bh_rotating_d6(ss, gn), color="#D55E00", lw=2.1, zorder=4)
    ax.set_title(title)
    ax.set_xlabel(r"$\sigma$")
    ax.set_ylabel(r"$J$")
    ax.set_xlim(0, xmax)
    ax.set_ylim(-2, 90)
    ax.grid(color="0.91", lw=0.5)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path, default=IN)
    parser.add_argument("--out", type=Path, default=OUT / "k2_column_band_projected_signs_sigma80_draft")
    parser.add_argument("--gn", type=float, default=4.0 * math.pi**2)
    args = parser.parse_args()

    rows = load_rows(args.input)
    sigma_max = 80.0
    j_max = 90
    core = [r for r in rows if r["sigma"] <= sigma_max and r["J"] <= j_max and 0.0 <= r["bOverRs"] < 1.0]
    shell = [r for r in rows if r["sigma"] <= sigma_max and r["J"] <= j_max and 1.0 <= r["bOverRs"] < 3.0]
    gap = [r for r in rows if r["sigma"] <= sigma_max and r["J"] <= j_max and 3.0 <= r["bOverRs"] < 8.0]

    plt.rcParams.update(
        {
            "figure.dpi": 160,
            "savefig.dpi": 240,
            "font.size": 10,
            "axes.labelsize": 10,
            "axes.titlesize": 11,
            "legend.fontsize": 8.5,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "axes.spines.top": False,
            "axes.spines.right": False,
        }
    )

    fig, axes = plt.subplots(1, 3, figsize=(13.2, 4.5), constrained_layout=True)
    draw_panel(axes[0], core, r"$b/R_S<1$: interior core", sigma_max, args.gn)
    draw_panel(axes[1], shell, r"$1\leq b/R_S<3$: low-impact shell", sigma_max, args.gn)
    draw_panel(axes[2], gap, r"$3\leq b/R_S<8$: gap above the shell", sigma_max, args.gn)

    handles = [
        Line2D([0], [0], marker="o", color="none", markerfacecolor="#bf3b1f",
               markeredgecolor="#bf3b1f", markersize=5.5,
               label=r"band-projected $c_1>0,\ c_2<0$"),
        Line2D([0], [0], marker="o", color="none", markerfacecolor="#cfd8df",
               markeredgecolor="#cfd8df", alpha=0.75, markersize=5.5,
               label=r"other sign combinations"),
        Line2D([0], [0], color="#D55E00", lw=2.1,
               label=r"$J_{\rm BH}^{(\kappa=3)}$"),
    ]
    fig.legend(handles=handles, loc="lower center", ncol=3, frameon=False, bbox_to_anchor=(0.5, -0.05))
    fig.suptitle(r"Band-projected signs of single-bin $K_2$ profiles", fontsize=13)

    args.out.parent.mkdir(parents=True, exist_ok=True)
    out_pdf = args.out.with_suffix(".pdf")
    out_png = args.out.with_suffix(".png")
    fig.savefig(out_pdf, bbox_inches="tight")
    fig.savefig(out_png, bbox_inches="tight")
    print(out_pdf)
    print(out_png)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_matched_high_energy_null_v15_20260722.py <==
#!/usr/bin/env python3
"""Journal figure for the matched high-energy weak-gravity and G_N=0 edges."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parent
WEAK = (
    ROOT
    / "outputs/weak_gp_reemergence_pilot_20260722/N800J400_high_sigma/solutions"
    / "continuum_continuum-complete_N800_J400_X89599.5_max_solution.npz"
)
NULL = (
    ROOT
    / "outputs/hp_matched_gn0_null_20260722/N800J400_high_sigma/solutions"
    / "gn0_N800_J400_g25556.29_max_solution.npz"
)
OUT = ROOT / "outputs/hp_matched_controls_20260722/v15_figure"


def contiguous_components(spins: np.ndarray) -> list[np.ndarray]:
    spins = np.unique(np.asarray(spins, dtype=int))
    if spins.size == 0:
        return []
    components: list[list[int]] = [[int(spins[0])]]
    for spin in spins[1:]:
        if int(spin) == components[-1][-1] + 2:
            components[-1].append(int(spin))
        else:
            components.append([int(spin)])
    return [np.asarray(component, dtype=int) for component in components]


def load_edge(path: Path, rho_key: str) -> tuple[pd.DataFrame, np.ndarray]:
    data = np.load(path)
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=int)
    rho = np.asarray(data[rho_key], dtype=float)
    active = (
        np.asarray(data["activeEikonalMask"], dtype=bool)
        if "activeEikonalMask" in data.files
        else np.zeros_like(spin, dtype=bool)
    )
    rows: list[dict[str, float | int]] = []
    for energy in np.unique(sigma):
        at_energy = sigma == energy
        saturated = spin[at_energy][(rho[at_energy] >= 1.8) & (~active[at_energy])]
        components = contiguous_components(saturated)
        if not components:
            continue
        outer = max(components, key=lambda component: (component[-1], component.size))
        rows.append(
            {
                "sigma": float(energy),
                "JStart": int(outer[0]),
                "JEnd": int(outer[-1]),
                "bins": int(outer.size),
            }
        )
    return pd.DataFrame(rows), rho


def fit(edge: pd.DataFrame) -> dict[str, float | int]:
    selected = edge.loc[
        (edge["sigma"] >= 1.0e4)
        & (edge["sigma"] <= 7.0e4)
        & (edge["bins"] >= 4)
    ].copy()
    alpha, log_amplitude = np.polyfit(
        np.log(selected["sigma"]), np.log(selected["JStart"] + 1.5), 1
    )
    slope, intercept = np.polyfit(selected["sigma"], selected["JStart"] + 1.5, 1)
    predicted = intercept + slope * selected["sigma"]
    residual = np.sum((selected["JStart"] + 1.5 - predicted) ** 2)
    total = np.sum(
        (selected["JStart"] + 1.5 - np.mean(selected["JStart"] + 1.5)) ** 2
    )
    return {
        "rows": int(selected.shape[0]),
        "alpha": float(alpha),
        "amplitude": float(np.exp(log_amplitude)),
        "slope": float(slope),
        "intercept": float(intercept),
        "linearR2": float(1.0 - residual / total),
    }


def jaccard(left: np.ndarray, right: np.ndarray, threshold: float) -> float:
    left_support = left >= threshold
    right_support = right >= threshold
    union = np.count_nonzero(left_support | right_support)
    return float(np.count_nonzero(left_support & right_support) / union)


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    weak_edge, weak_rho = load_edge(WEAK, "rhoResPhys")
    null_edge, null_rho = load_edge(NULL, "rhoPhys")
    weak_fit = fit(weak_edge)
    null_fit = fit(null_edge)

    weak_edge.to_csv(OUT / "weak_edge.csv", index=False)
    null_edge.to_csv(OUT / "null_edge.csv", index=False)
    summary = {
        "weak": weak_fit,
        "null": null_fit,
        "supportJaccard1e-8": jaccard(weak_rho, null_rho, 1.0e-8),
        "nearCapJaccard": jaccard(weak_rho, null_rho, 1.8),
    }
    (OUT / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")

    mpl.rcParams.update(
        {
            "font.size": 9,
            "axes.linewidth": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    colors = {"weak": "#d94801", "null": "#2171b5"}
    fig, axes = plt.subplots(1, 2, figsize=(7.1, 3.05), constrained_layout=True)

    for key, edge, result, label, marker in (
        (
            "weak",
            weak_edge,
            weak_fit,
            r"weak gravity, $G_N=\pi^2/4000$",
            "o",
        ),
        ("null", null_edge, null_fit, r"strict $G_N=0$", "s"),
    ):
        selected = edge.loc[(edge["sigma"] >= 1.0e3) & (edge["bins"] >= 4)]
        axes[0].plot(
            selected["sigma"],
            selected["JStart"] + 1.5,
            linestyle="none",
            marker=marker,
            markersize=2.1,
            color=colors[key],
            alpha=0.78,
            label=label,
        )
        fit_sigma = np.geomspace(1.0e4, 7.0e4, 200)
        axes[0].plot(
            fit_sigma,
            result["amplitude"] * fit_sigma ** result["alpha"],
            color=colors[key],
            linewidth=1.15,
            label=rf"fit: $\sigma^{{{result['alpha']:.3f}}}$",
        )

        linear = selected.loc[
            (selected["sigma"] >= 1.0e4) & (selected["sigma"] <= 7.0e4)
        ]
        axes[1].plot(
            linear["sigma"],
            linear["JStart"] + 1.5,
            linestyle="none",
            marker=marker,
            markersize=2.3,
            color=colors[key],
            alpha=0.78,
            label=label,
        )
        line_sigma = np.linspace(1.0e4, 7.0e4, 200)
        axes[1].plot(
            line_sigma,
            result["intercept"] + result["slope"] * line_sigma,
            color=colors[key],
            linewidth=1.15,
            label=rf"linear fit, $R^2={result['linearR2']:.4f}$",
        )

    reference_sigma = np.geomspace(1.0e4, 7.0e4, 200)
    reference_norm = 20.0 / (1.0e4 ** (2.0 / 3.0))
    axes[0].plot(
        reference_sigma,
        reference_norm * reference_sigma ** (2.0 / 3.0),
        color="0.35",
        linestyle="--",
        linewidth=0.9,
        label=r"reference $\sigma^{2/3}$",
    )
    axes[0].set_xscale("log")
    axes[0].set_yscale("log")
    axes[0].set_xlim(1.0e3, 1.3e5)
    axes[0].set_ylim(3, 520)
    axes[0].set_title("Matched high-energy edge")
    axes[1].set_xlim(1.0e4, 7.0e4)
    axes[1].set_ylim(0, 270)
    axes[1].set_title("The same data on linear axes")
    for axis in axes:
        axis.set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
        axis.set_ylabel(r"$J_{\rm edge}+3/2$")
        axis.legend(frameon=False, fontsize=7.1, handlelength=1.5)
        axis.tick_params(direction="in", top=True, right=True)

    fig.savefig(OUT / "matched_high_energy_null_v15.pdf")
    fig.savefig(OUT / "matched_high_energy_null_v15.png", dpi=300)
    plt.close(fig)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_noeik_section6_20260701.py <==
#!/usr/bin/env python3
"""Two-panel Section 6 plot for the no-eikonal finite-cutoff control."""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

from plot_capped_support_regge_bh_20260626 import j_bh_rotating_d6


def read_support(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--support", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--stem", default="fig12_noeik_N1200_X6p5_sigma20_80_two_panel")
    args = parser.parse_args()

    rows = read_support(args.support)
    if not rows:
        raise SystemExit(f"empty support file: {args.support}")

    def arr(key: str) -> np.ndarray:
        return np.asarray([float(row[key]) for row in rows], dtype=float)

    sigma = arr("sigma")
    spin = arr("J")
    b_over_rs = arr("bOverRs")
    rho = arr("rhoTotPhys") if "rhoTotPhys" in rows[0] else arr("rhoResPhys")
    support = rho > 1.0e-9
    sigma = sigma[support]
    spin = spin[support]
    b_over_rs = b_over_rs[support]
    rho = rho[support]

    near_bh = b_over_rs < 3.0
    log_rho = np.log10(np.maximum(rho, 1.0e-300))
    vmin = -8.0
    vmax = max(0.0, float(np.max(log_rho)))

    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib.colors import LinearSegmentedColormap
    from matplotlib.lines import Line2D

    cmap = LinearSegmentedColormap.from_list(
        "section5_orangered",
        ["#fff1df", "#fdb567", "#ef6c00", "#c73900", "#651000"],
    )
    plt.rcParams.update(
        {
            "font.size": 9,
            "axes.labelsize": 10,
            "axes.titlesize": 10,
            "xtick.labelsize": 9,
            "ytick.labelsize": 9,
            "legend.fontsize": 8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig, axes = plt.subplots(1, 2, figsize=(7.25, 3.45), sharey=True, constrained_layout=True)
    last_sc = None
    for ax, xmax, title in zip(axes, [20.0, 80.0], [r"$\sigma<20$", r"$\sigma\leq 80$"]):
        view = sigma <= xmax
        far_view = view & (~near_bh)
        near_view = view & near_bh
        sizes = 2.0 + 9.0 * np.clip((log_rho - vmin) / (vmax - vmin + 1.0e-12), 0.0, 1.0)
        if np.any(far_view):
            last_sc = ax.scatter(
                sigma[far_view],
                spin[far_view],
                c=log_rho[far_view],
                s=sizes[far_view],
                marker="s",
                cmap=cmap,
                vmin=vmin,
                vmax=vmax,
                edgecolors="none",
                alpha=0.88,
                zorder=3,
            )
        if np.any(near_view):
            sc_near = ax.scatter(
                sigma[near_view],
                spin[near_view],
                c=log_rho[near_view],
                s=sizes[near_view],
                marker="s",
                cmap=cmap,
                vmin=vmin,
                vmax=vmax,
                edgecolors="none",
                alpha=0.24,
                zorder=2,
            )
            if last_sc is None:
                last_sc = sc_near
        sig_line = np.linspace(1.0, xmax, 500)
        ax.plot(sig_line, j_bh_rotating_d6(sig_line, args.g6, 3.0), color="#e66a00", lw=2.0, zorder=5)
        ax.axvline(16.0, color="0.18", ls=":", lw=1.2, zorder=1)
        ax.set_xlim(0.0, xmax)
        ax.set_ylim(-2.0, 330.0)
        ax.grid(True, color="0.82", alpha=0.45, lw=0.8)
        ax.set_xlabel(r"spectral variable $\sigma$")
        ax.set_title(title, pad=5)

    axes[0].set_ylabel(r"spin $J$")
    legend_handles = [
        Line2D([0], [0], marker="s", color="none", markerfacecolor="#8f321f", markersize=4.6, label=r"finite-grid cells"),
        Line2D(
            [0],
            [0],
            marker="s",
            color="none",
            markerfacecolor="#c89b92",
            alpha=0.45,
            markersize=4.6,
            label=r"cells with $b/R_S<3$",
        ),
        Line2D([0], [0], color="#e66a00", lw=2.0, label=r"$J_{\rm BH}^{(\kappa=3)}$"),
        Line2D([0], [0], color="0.18", lw=1.2, ls=":", label=r"$\sigma=16$"),
    ]
    axes[1].legend(handles=legend_handles, loc="upper right", frameon=False, handlelength=1.8)
    if last_sc is not None:
        cbar = fig.colorbar(last_sc, ax=axes, shrink=0.88, pad=0.015)
        cbar.set_label(r"$\log_{10}\rho^{\rm phys}$")

    args.out_dir.mkdir(parents=True, exist_ok=True)
    for ext in ["pdf", "png"]:
        out = args.out_dir / f"{args.stem}.{ext}"
        fig.savefig(out, dpi=450, bbox_inches="tight")
        print(out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_oscillation_rs_linear_20260721.py <==
#!/usr/bin/env python3
"""Corrected b/R_S analogue of v12 Figure 14 with a linear heatmap scale."""

from __future__ import annotations

import argparse
import os
from pathlib import Path


HERE = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(HERE / ".mplconfig_v1"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, Normalize

from plot_capped_support_regge_bh_20260626 import j_bh_rotating_d6


Q_VALUES = (0.90, 0.75, 0.50, 0.25)
ORRD = LinearSegmentedColormap.from_list(
    "journal_orrd_fig14_v1",
    ("#fff7ec", "#fee8c8", "#fdbb84", "#fc8d59", "#e34a33", "#b30000"),
)


def q_label(value: float) -> str:
    return f"q{value:g}".replace(".", "p")


def configure() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "mathtext.fontset": "cm",
            "font.size": 9,
            "axes.titlesize": 9,
            "axes.labelsize": 10,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.75,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def load_case(root: Path, q_value: float) -> dict[str, np.ndarray]:
    path = root / f"{q_label(q_value)}_v1" / "solution_v1.npz"
    with np.load(path) as data:
        return {key: np.asarray(data[key]) for key in data.files}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--root",
        type=Path,
        default=HERE / "outputs_v1",
        help="directory containing the q*_v1 solution directories",
    )
    parser.add_argument("--pdf-dir", type=Path, default=HERE / "output" / "pdf")
    parser.add_argument("--png-dir", type=Path, default=HERE / "outputs_v1")
    args = parser.parse_args()
    configure()
    root = args.root.resolve()
    cases = {q_value: load_case(root, q_value) for q_value in Q_VALUES}

    # Match the v12 Figure 14 axes and black kappa=3 rotating-BH guide.
    fig, axes = plt.subplots(2, 2, figsize=(7.15, 5.15), sharex=True, sharey=True)
    norm = Normalize(vmin=0.0, vmax=2.0)
    sigma_line = np.linspace(1.0e-4, 80.0, 1200)
    bh_guide = j_bh_rotating_d6(sigma_line, 0.5, 3.0)

    for axis, q_value in zip(axes.flat, Q_VALUES):
        case = cases[q_value]
        sigma = np.asarray(case["sigma"], dtype=float)
        spin = np.asarray(case["spin"], dtype=float)
        rho = np.asarray(case["rho_res_phys"], dtype=float)
        shown = (
            (sigma <= 80.0)
            & (spin <= 220.0)
            & (rho > 1.0e-8)
        )
        order = np.lexsort((sigma[shown], spin[shown], rho[shown]))
        axis.scatter(
            sigma[shown][order],
            spin[shown][order],
            c=rho[shown][order],
            cmap=ORRD,
            norm=norm,
            s=1.0,
            marker="s",
            linewidths=0.0,
            rasterized=True,
        )
        axis.plot(sigma_line, bh_guide, color="black", lw=1.1, zorder=5)
        axis.set_title(rf"prescribed carrier: $b/R_S\geq {q_value:g}$", pad=4)
        axis.set_xlim(0.0, 80.0)
        axis.set_ylim(-2.0, 220.0)
        axis.grid(color="#dddddd", lw=0.45, alpha=0.7)

    for axis in axes[-1, :]:
        axis.set_xlabel(r"$\sigma$")
    for axis in axes[:, 0]:
        axis.set_ylabel(r"$J$")

    scalar = plt.cm.ScalarMappable(norm=norm, cmap=ORRD)
    colorbar = fig.colorbar(scalar, ax=axes, fraction=0.026, pad=0.025)
    colorbar.set_label(r"$\rho^{\rm phys}_{\rm res}$")
    colorbar.set_ticks(np.linspace(0.0, 2.0, 9))

    fig.subplots_adjust(
        left=0.085,
        right=0.89,
        bottom=0.09,
        top=0.94,
        wspace=0.08,
        hspace=0.15,
    )

    pdf_dir = args.pdf_dir.resolve()
    png_dir = args.png_dir.resolve()
    pdf_dir.mkdir(parents=True, exist_ok=True)
    png_dir.mkdir(parents=True, exist_ok=True)
    pdf_path = pdf_dir / "carrier_complete_rs_inward_heatmap_linear_v1.pdf"
    png_path = png_dir / "carrier_complete_rs_inward_heatmap_linear_v1.png"
    fig.savefig(pdf_path, bbox_inches="tight")
    fig.savefig(png_path, dpi=260, bbox_inches="tight")
    plt.close(fig)
    print(pdf_path.resolve())
    print(png_path.resolve())


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_strong_gravity_outer_regge_trajectory_20260723.py <==
#!/usr/bin/env python3
"""Plot the strong-reference outer Regge-like edge for manuscript section 6.9.

The input is the saved compact-residual ``Y_max`` NPZ witness at
``G_N=4*pi^2``.  At each represented energy node, reflective cells satisfy
``rhoResPhys >= rho_cut``.  They are split into contiguous even-spin sequences;
the sequence reaching the largest spin defines the outer strip, and its
lowest spin is ``J_edge``.  Every track ``J_edge+2*k`` intersecting the requested
visible spin range is fitted and written to the summary table; the right panel
shows an equally spaced subset for legibility.  Fits use the conventional
ordinate ``J+3/2``; the panel displays the corresponding raw spin ``J`` on a
linear axis.

This is post-processing only.  It neither solves an LP nor introduces finite
amplitude-difference constraints.
"""

from __future__ import annotations

import argparse
import csv
import math
import re
from dataclasses import dataclass
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.patheffects as path_effects
from matplotlib.colors import LinearSegmentedColormap, Normalize
import numpy as np


ORANGE_RED = LinearSegmentedColormap.from_list(
    "carrier_complete_orange_red_20260723",
    ["#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
)

FULL_RESIDUAL = LinearSegmentedColormap.from_list(
    "full_residual_orange_red_20260723",
    ["#ffffff", "#fff7ec", "#fdd49e", "#fdbb84", "#fc8d59", "#e34a33", "#b30000", "#67000d"],
)


@dataclass(frozen=True)
class EdgeTable:
    sigma: np.ndarray
    edge: np.ndarray
    top: np.ndarray
    length: np.ndarray
    touches_jmax: np.ndarray


@dataclass(frozen=True)
class LinearFit:
    spin_offset: int
    sigma_min: float
    sigma_max: float
    point_count: int
    slope: float
    intercept: float
    r_squared: float
    rms: float


def setup_style() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.4,
            "axes.labelsize": 8.9,
            "axes.titlesize": 9.0,
            "legend.fontsize": 7.2,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.025,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def j_bh_rotating_d6(
    sigma: np.ndarray,
    gn: float,
    kappa: float = 3.0,
) -> np.ndarray:
    """Return the nonnegative real root of the D=6 rotating-BH guide."""
    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, sig in np.ndenumerate(sigma):
        roots = np.roots(
            [
                1.0 + kappa**2,
                1.5 * (3.0 + kappa**2),
                27.0 / 4.0,
                27.0 / 8.0 - (3.0 * gn / (16.0 * math.pi)) * kappa**3 * sig**2,
            ]
        )
        real = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= 0.0
        ]
        if real:
            result[index] = max(real)
    return result


def extract_outer_edge(
    data: np.lib.npyio.NpzFile,
    rho_cut: float,
) -> EdgeTable:
    n_sigma = int(data["nSigma"])
    jmax = int(data["jmax"])
    spins = np.arange(0, jmax + 1, 2, dtype=int)
    n_spin = spins.size
    expected_size = n_sigma * n_spin
    if np.asarray(data["rhoResPhys"]).size != expected_size:
        raise ValueError("unexpected flattened residual-grid size")

    sigma_grid = np.asarray(data["sigma"], dtype=float).reshape(n_spin, n_sigma)
    spin_grid = np.asarray(data["J"], dtype=int).reshape(n_spin, n_sigma)
    rho_grid = np.asarray(data["rhoResPhys"], dtype=float).reshape(n_spin, n_sigma)
    if not np.array_equal(spin_grid[:, 0], spins):
        raise ValueError("unexpected even-spin ordering")
    if not np.allclose(sigma_grid, sigma_grid[0][None, :], rtol=0.0, atol=0.0):
        raise ValueError("energy nodes do not repeat spin-by-spin")

    edge = np.full(n_sigma, np.nan)
    top = np.full(n_sigma, np.nan)
    length = np.zeros(n_sigma, dtype=int)
    touches = np.zeros(n_sigma, dtype=bool)
    for sigma_index in range(n_sigma):
        selected = np.flatnonzero(rho_grid[:, sigma_index] >= rho_cut)
        if selected.size == 0:
            continue
        split_at = np.flatnonzero(np.diff(selected) > 1) + 1
        outer = np.split(selected, split_at)[-1]
        edge[sigma_index] = spins[outer[0]]
        top[sigma_index] = spins[outer[-1]]
        length[sigma_index] = outer.size
        touches[sigma_index] = spins[outer[-1]] == jmax

    order = np.argsort(sigma_grid[0])
    return EdgeTable(
        sigma=sigma_grid[0, order],
        edge=edge[order],
        top=top[order],
        length=length[order],
        touches_jmax=touches[order],
    )


def fit_outer_edge(
    table: EdgeTable,
    sigma_min: float,
    sigma_max: float,
    spin_offset: int = 0,
) -> LinearFit:
    if spin_offset < 0 or spin_offset % 2:
        raise ValueError("spin_offset must be a nonnegative even integer")
    required_length = spin_offset // 2 + 1
    mask = (
        np.isfinite(table.edge)
        & (table.sigma >= sigma_min)
        & (table.sigma <= sigma_max)
        & (table.length >= required_length)
    )
    if np.count_nonzero(mask) < 3:
        raise ValueError("too few extracted edge nodes in fit window")
    x = table.sigma[mask]
    y = table.edge[mask] + float(spin_offset) + 1.5
    slope, intercept = np.polyfit(x, y, 1)
    predicted = slope * x + intercept
    residual_ss = float(np.sum((y - predicted) ** 2))
    total_ss = float(np.sum((y - np.mean(y)) ** 2))
    return LinearFit(
        spin_offset=spin_offset,
        sigma_min=sigma_min,
        sigma_max=sigma_max,
        point_count=x.size,
        slope=float(slope),
        intercept=float(intercept),
        r_squared=1.0 - residual_ss / total_ss,
        rms=float(np.sqrt(np.mean((y - predicted) ** 2))),
    )


def outlined(line: mpl.lines.Line2D, extra_width: float = 1.45) -> None:
    line.set_path_effects(
        [
            path_effects.Stroke(
                linewidth=line.get_linewidth() + extra_width,
                foreground="white",
            ),
            path_effects.Normal(),
        ]
    )


def plot_heatmap_panel(
    axis: mpl.axes.Axes,
    data: np.lib.npyio.NpzFile,
    table: EdgeTable,
    fit: LinearFit,
    *,
    gn: float,
    rho_cut: float,
    sigma_max: float,
    spin_max: float,
) -> None:
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=float)
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    in_view = (sigma <= sigma_max) & (spin <= spin_max)

    axis.scatter(
        sigma[in_view],
        spin[in_view],
        c=rho[in_view],
        cmap=FULL_RESIDUAL,
        norm=Normalize(vmin=0.0, vmax=2.0),
        s=2.05,
        alpha=0.82,
        marker="s",
        linewidths=0.0,
        rasterized=True,
        zorder=2,
    )

    edge_y = table.edge + 1.5
    edge_mask = (
        np.isfinite(edge_y)
        & (table.sigma <= sigma_max)
        & (edge_y <= spin_max)
    )
    edge_line = axis.plot(
        table.sigma[edge_mask],
        edge_y[edge_mask],
        color="black",
        lw=1.25,
        ls="--",
        zorder=6,
    )[0]
    outlined(edge_line)

    fit_sigma = np.geomspace(
        fit.sigma_min,
        min(fit.sigma_max, sigma_max),
        400,
    )
    fit_y = fit.slope * fit_sigma + fit.intercept
    fit_line = axis.plot(
        fit_sigma,
        fit_y,
        color="#E66101",
        lw=1.65,
        zorder=7,
    )[0]
    outlined(fit_line)

    guide_sigma = np.geomspace(1.0, sigma_max, 1000)
    guide_y = j_bh_rotating_d6(guide_sigma, gn, 3.0)
    bh_line = axis.plot(
        guide_sigma,
        guide_y,
        color="black",
        lw=1.6,
        zorder=5,
    )[0]
    outlined(bh_line)

    axis.set_xscale("log")
    axis.set_xlim(1.0, sigma_max)
    axis.set_ylim(-2.0, spin_max)
    axis.set_ylabel(r"$J$")
    axis.set_xlabel(r"$\sigma$")
    axis.grid(color="0.90", lw=0.4, which="major")

def plot_tracks_panel(
    axis: mpl.axes.Axes,
    table: EdgeTable,
    fits: list[LinearFit],
    spin_max: float,
) -> None:
    track_colors = ORANGE_RED(np.linspace(0.48, 0.98, len(fits)))
    for index, fit in enumerate(fits):
        required_length = fit.spin_offset // 2 + 1
        mask = (
            np.isfinite(table.edge)
            & (table.sigma >= fit.sigma_min)
            & (table.sigma <= fit.sigma_max)
            & (table.length >= required_length)
        )
        x = table.sigma[mask]
        y = table.edge[mask] + float(fit.spin_offset)
        axis.scatter(
            x,
            y,
            s=4.0,
            marker="o",
            facecolor=track_colors[index],
            edgecolor="none",
            alpha=0.76,
            zorder=4,
        )
        fit_sigma = np.linspace(float(np.min(x)), float(np.max(x)), 400)
        axis.plot(
            fit_sigma,
            fit.slope * fit_sigma + fit.intercept - 1.5,
            color="#E66101",
            lw=0.48,
            alpha=0.66,
            zorder=3,
        )

    base_fit = fits[0]
    base_mask = (
        np.isfinite(table.edge)
        & (table.sigma >= base_fit.sigma_min)
        & (table.sigma <= base_fit.sigma_max)
    )
    axis.plot(
        table.sigma[base_mask],
        table.edge[base_mask],
        color="black",
        lw=1.0,
        ls="--",
        zorder=5,
    )

    x_min = min(fit.sigma_min for fit in fits)
    x_max = max(fit.sigma_max for fit in fits)
    axis.set_xlim(x_min - 0.025 * (x_max - x_min), x_max + 0.025 * (x_max - x_min))
    axis.set_ylim(0.0, spin_max)
    axis.set_xlabel(r"$\sigma$")
    axis.set_ylabel(r"$J$")
    axis.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
    axis.grid(color="0.90", lw=0.4)


def select_display_fits(
    fits: list[LinearFit],
    requested_count: int,
) -> list[LinearFit]:
    if requested_count < 1:
        raise ValueError("display-track count must be positive")
    count = min(requested_count, len(fits))
    indices = np.rint(np.linspace(0, len(fits) - 1, count)).astype(int)
    indices = np.unique(indices)
    return [fits[int(index)] for index in indices]


def make_figure(
    data: np.lib.npyio.NpzFile,
    table: EdgeTable,
    fits: list[LinearFit],
    *,
    gn: float,
    rho_cut: float,
    sigma_max: float,
    spin_max: float,
    output_prefix: Path,
) -> None:
    figure, axes = plt.subplots(
        1,
        2,
        figsize=(7.15, 2.62),
        layout="constrained",
    )
    plot_heatmap_panel(
        axes[0],
        data,
        table,
        fits[0],
        gn=gn,
        rho_cut=rho_cut,
        sigma_max=sigma_max,
        spin_max=spin_max,
    )
    plot_tracks_panel(axes[1], table, fits, spin_max)
    axes[0].set_title("(a) full compact-grid residual density")
    axes[1].set_title(f"(b) {len(fits)} representative tracks and fits")

    scalar = mpl.cm.ScalarMappable(
        cmap=FULL_RESIDUAL,
        norm=Normalize(vmin=0.0, vmax=2.0),
    )
    scalar.set_array([])
    colorbar = figure.colorbar(
        scalar,
        ax=axes[0],
        location="right",
        fraction=0.032,
        pad=0.018,
    )
    colorbar.set_label(r"$\rho^{\rm phys}_{\rm res}$")

    output_prefix.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output_prefix.with_suffix(".pdf"))
    figure.savefig(output_prefix.with_suffix(".png"), dpi=300)
    plt.close(figure)


def write_fit_summary(
    path: Path,
    table: EdgeTable,
    fits: list[LinearFit],
    displayed_offsets: set[int],
) -> None:
    rows: list[dict[str, float | int]] = []
    for track_index, fit in enumerate(fits):
        required_length = fit.spin_offset // 2 + 1
        mask = (
            np.isfinite(table.edge)
            & (table.sigma >= fit.sigma_min)
            & (table.sigma <= fit.sigma_max)
            & (table.length >= required_length)
        )
        rows.append(
            {
                "trackIndex": track_index,
                "spinOffset": fit.spin_offset,
                "displayedInFigure": int(fit.spin_offset in displayed_offsets),
                "sigmaMin": fit.sigma_min,
                "sigmaMax": fit.sigma_max,
                "pointCount": fit.point_count,
                "slope": fit.slope,
                "intercept": fit.intercept,
                "rSquared": fit.r_squared,
                "rms": fit.rms,
                "JTrackMin": float(np.min(table.edge[mask]) + fit.spin_offset),
                "JTrackMax": float(np.max(table.edge[mask]) + fit.spin_offset),
                "JmaxTouchFraction": float(np.mean(table.touches_jmax[mask])),
                "outerSequenceLengthMin": int(np.min(table.length[mask])),
                "outerSequenceLengthMax": int(np.max(table.length[mask])),
            }
        )
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--solution", type=Path, required=True)
    parser.add_argument("--output-prefix", type=Path, required=True)
    parser.add_argument("--rho-cut", type=float, default=1.8)
    parser.add_argument("--fit-min", type=float, default=7.0e4)
    parser.add_argument("--fit-max", type=float, default=1.0e6)
    parser.add_argument("--sigma-max", type=float, default=1.0e6)
    parser.add_argument("--spin-max", type=float, default=200.0)
    parser.add_argument("--display-tracks", type=int, default=20)
    parser.add_argument("--gn", type=float, default=4.0 * math.pi**2)
    args = parser.parse_args()

    setup_style()
    data = np.load(args.solution)
    table = extract_outer_edge(data, args.rho_cut)
    fit_window = (
        np.isfinite(table.edge)
        & (table.sigma >= args.fit_min)
        & (table.sigma <= args.fit_max)
    )
    if np.count_nonzero(fit_window) < 3:
        raise ValueError("too few extracted edge nodes in fit window")
    max_offset_in_view = 2 * int(
        math.floor((args.spin_max - float(np.min(table.edge[fit_window]))) / 2.0)
    )
    max_offset_in_strip = 2 * (int(np.min(table.length[fit_window])) - 1)
    max_spin_offset = min(max_offset_in_view, max_offset_in_strip)
    if max_spin_offset < 0:
        raise ValueError("outer edge lies above the requested visible spin range")
    fits = [
        fit_outer_edge(table, args.fit_min, args.fit_max, spin_offset=offset)
        for offset in range(0, max_spin_offset + 1, 2)
    ]
    display_fits = select_display_fits(fits, args.display_tracks)
    make_figure(
        data,
        table,
        display_fits,
        gn=args.gn,
        rho_cut=args.rho_cut,
        sigma_max=args.sigma_max,
        spin_max=args.spin_max,
        output_prefix=args.output_prefix,
    )
    version_match = re.search(r"_v(\d+)$", args.output_prefix.name)
    version_suffix = version_match.group(0) if version_match else "_v1"
    summary_stem = (
        args.output_prefix.name[: -len(version_suffix)]
        if version_match
        else args.output_prefix.name
    )
    summary_path = args.output_prefix.with_name(
        summary_stem + "_fit" + version_suffix + ".csv"
    )
    write_fit_summary(
        summary_path,
        table,
        fits,
        {fit.spin_offset for fit in display_fits},
    )
    for fit in fits:
        print(
            f"offset={fit.spin_offset} slope={fit.slope:.12g} "
            f"intercept={fit.intercept:.12g} R2={fit.r_squared:.12g} "
            f"n={fit.point_count}"
        )
    print(args.output_prefix.with_suffix(".pdf"))
    print(args.output_prefix.with_suffix(".png"))
    print(summary_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_stronger_gn_boundary_scaling_20260723.py <==
#!/usr/bin/env python3
"""Expose the two boundary scalings in the stronger-G_N high-energy ladder."""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from plot_stronger_gn_high_energy_components_20260723 import (
    RATIOS,
    case_dir,
    components,
    only,
)


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "stronger_gn_high_energy_components_20260723" / "plots"
COLORS = ("#fdbb84", "#fc8d59", "#e34a33", "#990000")


def main() -> None:
    mpl.rcParams.update(
        {
            "font.size": 8.2,
            "axes.linewidth": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.65), constrained_layout=True)
    slope_rows: list[dict[str, float]] = []

    for ratio, color in zip(RATIOS, COLORS):
        solution = only(case_dir(ratio) / "solutions", "*_solution.npz")
        edge, _ = components(solution)
        gravity = np.pi**2 / ratio

        outer = edge.loc[
            (edge["JEnd"] >= 30)
            & (edge["JEnd"] <= 300)
            & (edge["sigma"] >= 300)
        ].copy()
        scaled_outer = (outer["JEnd"] + 1.5) / (
            gravity ** (1.0 / 3.0) * outer["sigma"] ** (2.0 / 3.0)
        )
        axes[0].plot(
            outer["sigma"],
            scaled_outer,
            marker="o",
            markersize=2.0,
            linewidth=0.65,
            color=color,
            label=rf"$\pi^2/{ratio}$",
        )

        lower = edge.loc[
            (edge["sigma"] >= 1.0e4)
            & (edge["sigma"] <= 7.0e4)
            & (edge["bins"] >= 4)
        ].copy()
        slope, intercept = np.polyfit(
            lower["sigma"], lower["JStart"] + 1.5, 1
        )
        slope_rows.append(
            {
                "ratio": float(ratio),
                "GNewton": float(gravity),
                "lowerLinearSlope": float(slope),
                "lowerLinearIntercept": float(intercept),
                "scaledSlope": float(slope * gravity ** (1.0 / 3.0)),
                "outerScaledMedian": float(np.median(scaled_outer)),
            }
        )

    slopes = pd.DataFrame(slope_rows)
    exponent, log_amplitude = np.polyfit(
        np.log(slopes["GNewton"]), np.log(slopes["lowerLinearSlope"]), 1
    )
    gravity_line = np.geomspace(
        slopes["GNewton"].min(), slopes["GNewton"].max(), 200
    )
    axes[1].loglog(
        slopes["GNewton"],
        slopes["lowerLinearSlope"],
        "o",
        color="#b30000",
        markersize=4.0,
    )
    axes[1].loglog(
        gravity_line,
        np.exp(log_amplitude) * gravity_line**exponent,
        color="#0868ac",
        linewidth=1.0,
        linestyle="--",
        label=rf"fit: $G_N^{{{exponent:.2f}}}$",
    )

    axes[0].set_xscale("log")
    axes[0].set_ylim(1.02, 1.30)
    axes[0].set_xlabel(r"$\sigma$")
    axes[0].set_ylabel(
        r"$(J_{\rm out}+3/2)/(G_N^{1/3}\sigma^{2/3})$"
    )
    axes[0].legend(frameon=False, ncol=2, fontsize=7.2, loc="upper right")
    axes[0].set_title("Outer-edge collapse")

    axes[1].set_xlabel(r"$G_N$")
    axes[1].set_ylabel(r"lower-edge linear slope")
    axes[1].legend(frameon=False, fontsize=7.4, loc="upper right")
    axes[1].set_title("Flattening of the lower edge")

    for axis in axes:
        axis.tick_params(direction="in", top=True, right=True)

    fig.savefig(OUT / "stronger_gn_boundary_scaling.pdf")
    fig.savefig(OUT / "stronger_gn_boundary_scaling.png", dpi=320)
    plt.close(fig)
    slopes.to_csv(OUT / "stronger_gn_boundary_scaling.csv", index=False)
    print(slopes.to_string(index=False))
    print(f"lower-edge slope exponent in G_N: {exponent:.6f}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_stronger_gn_high_energy_components_20260723.py <==
#!/usr/bin/env python3
"""Compare high-energy support components for r=1000,500,100,50."""

from __future__ import annotations

import csv
import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from analyze_weak_trajectory_slope_ladder_20260722 import (
    contiguous_groups,
    fit_edge,
    outer_edge,
)
from plot_weak_gp_benchmark_v15_20260722 import j_bh_rotating_d6


ROOT = Path(__file__).resolve().parent
NEW = ROOT / "outputs" / "stronger_gn_high_energy_components_20260723"
OLD = ROOT / "outputs" / "weak_trajectory_slope_ladder_20260722"
OUT = NEW / "plots"
RATIOS = (1000, 500, 100, 50)


def case_dir(ratio: int) -> Path:
    if ratio == 1000:
        return OLD / "r1000_N800J400_high_sigma"
    return NEW / f"r{ratio}_N800J400_high_sigma"


def only(path: Path, pattern: str) -> Path:
    matches = sorted(path.glob(pattern))
    if len(matches) != 1:
        raise FileNotFoundError(f"expected one {pattern} under {path}, found {matches}")
    return matches[0]


def components(path: Path) -> tuple[pd.DataFrame, pd.DataFrame]:
    data = np.load(path)
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=int)
    rho = np.asarray(data["rhoResPhys"], dtype=float)
    active = np.asarray(data["activeEikonalMask"], dtype=bool)
    broad = outer_edge(sigma, spin, rho, active, threshold=1.8)
    band_rows: list[dict[str, float | int]] = []
    for energy in np.unique(sigma):
        at_energy = sigma == energy
        saturated = spin[at_energy][
            (rho[at_energy] >= 1.8) & (~active[at_energy])
        ]
        groups = contiguous_groups(saturated)
        if len(groups) < 2:
            continue
        band = groups[-2]
        band_rows.append(
            {
                "sigma": float(energy),
                "JStart": int(band[0]),
                "JEnd": int(band[-1]),
                "bins": int(len(band)),
            }
        )
    return broad, pd.DataFrame(
        band_rows, columns=("sigma", "JStart", "JEnd", "bins")
    )


def read_summary(ratio: int, directory: Path) -> dict[str, str]:
    path = directory / "summary.csv"
    if not path.exists():
        path = OLD / "campaign_summary.csv"
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    if ratio == 1000 and path.name == "campaign_summary.csv":
        return next(row for row in rows if int(float(row["ratio"])) == ratio)
    return rows[-1]


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    mpl.rcParams.update(
        {
            "font.size": 8.0,
            "axes.linewidth": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(
        2, 2, figsize=(7.15, 5.65), sharex=True, sharey=True, constrained_layout=True
    )
    metrics: list[dict[str, float | int]] = []
    image = None
    for axis, ratio in zip(axes.flat, RATIOS):
        directory = case_dir(ratio)
        support_path = only(directory / "support", "*_support.csv")
        solution_path = only(directory / "solutions", "*_solution.npz")
        support = pd.read_csv(support_path)
        broad, band = components(solution_path)
        summary = read_summary(ratio, directory)

        carrier = support.loc[
            (support["activeEikCell"].astype(int) == 1)
            & (support["rhoEik"] > 1.0e-7)
            & (support["sigma"] <= 2.0e5)
            & (support["J"] <= 280)
        ]
        residual = support.loc[
            (support["rhoResPhys"] > 1.0e-7)
            & (support["sigma"] <= 2.0e5)
            & (support["J"] <= 280)
        ]
        axis.scatter(
            carrier["sigma"],
            carrier["J"],
            s=0.8,
            color="#f6c58d",
            alpha=0.16,
            linewidths=0,
            rasterized=True,
        )
        image = axis.scatter(
            residual["sigma"],
            residual["J"],
            c=residual["rhoResPhys"],
            cmap="OrRd",
            vmin=0.0,
            vmax=2.0,
            s=2.0,
            linewidths=0,
            rasterized=True,
        )
        broad_show = broad.loc[
            (broad["sigma"] <= 1.2e5) & (broad["bins"] >= 4)
        ]
        axis.plot(
            broad_show["sigma"],
            broad_show["JStart"],
            color="#0868ac",
            linewidth=1.0,
            linestyle="--",
        )
        if len(band):
            band_show = band.loc[
                (band["sigma"] <= 1.5e5) & (band["bins"] >= 2)
            ]
            axis.fill_between(
                band_show["sigma"],
                band_show["JStart"],
                band_show["JEnd"],
                color="#238b45",
                alpha=0.22,
                linewidth=0,
            )
            axis.plot(
                band_show["sigma"],
                band_show["JStart"],
                color="#006d2c",
                linewidth=0.8,
            )
            axis.plot(
                band_show["sigma"],
                band_show["JEnd"],
                color="#006d2c",
                linewidth=0.65,
            )
        sigma_line = np.linspace(1.0e2, 2.0e5, 800)
        axis.plot(
            sigma_line,
            j_bh_rotating_d6(sigma_line, 1.0 / (8.0 * ratio), 3.0),
            color="black",
            linewidth=1.0,
        )
        axis.set_xlim(0.0, 1.2e5)
        axis.set_ylim(0.0, 280.0)
        axis.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
        axis.tick_params(direction="in", top=True, right=True)
        axis.set_title(rf"$G_N=\pi^2/{ratio}$")

        broad_fit = fit_edge(broad, 1.0e4, 7.0e4)
        metrics.append(
            {
                "ratio": ratio,
                "GNewton": float(np.pi**2 / ratio),
                "X": float(summary.get("X", summary.get("x", "nan"))),
                "Y": float(summary["Y"]),
                "denseResidualRelInf": float(summary["denseResidualRelInf"]),
                "broadAlphaPower": float(broad_fit["alpha"]),
                "broadLinearSlope": float(broad_fit["linearSlope"]),
                "broadLinearR2": float(broad_fit["linearR2"]),
                "detachedBandRows": int(len(band)),
            }
        )

    axes[1, 0].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[1, 1].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[0, 0].set_ylabel(r"$J$")
    axes[1, 0].set_ylabel(r"$J$")
    assert image is not None
    colorbar = fig.colorbar(image, ax=axes, pad=0.015, fraction=0.025)
    colorbar.set_label(r"$\rho_{\rm res}^{\rm phys}$")
    fig.suptitle("High-energy support as gravity is strengthened", fontsize=10.5)
    fig.savefig(OUT / "stronger_gn_high_energy_components_linear_sigma.pdf")
    fig.savefig(
        OUT / "stronger_gn_high_energy_components_linear_sigma.png", dpi=320
    )
    plt.close(fig)

    pd.DataFrame(metrics).to_csv(OUT / "stronger_gn_component_metrics.csv", index=False)
    (OUT / "stronger_gn_component_metrics.json").write_text(
        json.dumps(metrics, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(metrics, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_stronger_gn_j_sigma_compact_20260723.py <==
#!/usr/bin/env python3
"""Compact one-row J-versus-sigma comparison for the HP scaling note."""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from plot_stronger_gn_high_energy_components_20260723 import (
    RATIOS,
    case_dir,
    components,
    only,
)
from plot_weak_gp_benchmark_v15_20260722 import j_bh_rotating_d6


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "stronger_gn_high_energy_components_20260723" / "plots"


def main() -> None:
    mpl.rcParams.update(
        {
            "font.size": 7.2,
            "axes.linewidth": 0.7,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(
        1, 4, figsize=(7.4, 2.05), sharex=True, sharey=True,
        constrained_layout=True,
    )
    image = None
    for axis, ratio in zip(axes, RATIOS):
        directory = case_dir(ratio)
        support = pd.read_csv(only(directory / "support", "*_support.csv"))
        edge, _ = components(only(directory / "solutions", "*_solution.npz"))
        carrier = support.loc[
            (support["activeEikCell"].astype(int) == 1)
            & (support["rhoEik"] > 1.0e-7)
            & (support["sigma"] <= 1.2e5)
            & (support["J"] <= 280)
        ]
        residual = support.loc[
            (support["rhoResPhys"] > 1.0e-7)
            & (support["sigma"] <= 1.2e5)
            & (support["J"] <= 280)
        ]
        axis.scatter(
            carrier["sigma"], carrier["J"], s=0.35, color="#f6c58d",
            alpha=0.14, linewidths=0, rasterized=True,
        )
        image = axis.scatter(
            residual["sigma"], residual["J"], c=residual["rhoResPhys"],
            cmap="OrRd", vmin=0.0, vmax=2.0, s=0.85, linewidths=0,
            rasterized=True,
        )
        shown = edge.loc[(edge["sigma"] <= 1.2e5) & (edge["bins"] >= 4)]
        axis.plot(
            shown["sigma"], shown["JStart"], color="#0868ac",
            linewidth=0.8, linestyle="--",
        )
        sigma = np.linspace(100.0, 1.2e5, 600)
        axis.plot(
            sigma, j_bh_rotating_d6(sigma, 1.0 / (8.0 * ratio), 3.0),
            color="black", linewidth=0.8,
        )
        axis.set_xlim(0.0, 1.2e5)
        axis.set_ylim(0.0, 280.0)
        axis.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
        axis.tick_params(direction="in", top=True, right=True, labelsize=6.7)
        axis.set_title(rf"$G_N=\pi^2/{ratio}$", fontsize=7.8)
        axis.set_xlabel(r"$\sigma$", labelpad=0.5)
    axes[0].set_ylabel(r"$J$", labelpad=1.0)
    assert image is not None
    colorbar = fig.colorbar(image, ax=axes, pad=0.008, fraction=0.018)
    colorbar.set_label(r"$\rho_{\rm res}^{\rm phys}$", labelpad=2.0)
    colorbar.ax.tick_params(labelsize=6.4)
    fig.savefig(OUT / "stronger_gn_j_sigma_compact.pdf")
    fig.savefig(OUT / "stronger_gn_j_sigma_compact.png", dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_weak_gn_absorption_with_interpretation_20260803.py <==
#!/usr/bin/env python3
"""Journal figure: audited weak-gravity absorption and its conjectural reading."""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Polygon


IMPACT_PARAMETERS = np.array([4.0, 5.0, 6.0, 8.0, 10.0, 12.0])
SPIN_COLORS = {
    2: "#2389C9",
    4: "#6665AB",
    6: "#A04E9D",
    8: "#D14A76",
    10: "#D94B4B",
}
INK = "#17212B"
GRID = "#DCE3E8"
GP_PURPLE = "#7547A8"
MEAN_BLUE = "#0B486B"
LIGHT_RED = "#F3A2A2"
RED_EDGE = "#B2292E"
LIGHT_BLUE = "#66BFE6"
BLUE_EDGE = "#197AA8"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    with np.load(args.input) as data:
        target_spin = np.asarray(data["targetSpin"], dtype=int)
        density = np.asarray(data["packetDensity"], dtype=float)
        real_part = np.asarray(data["packetRealPart"], dtype=float)

    spins = sorted(int(value) for value in np.unique(target_spin))
    if spins != [2, 4, 6, 8, 10]:
        raise ValueError(f"unexpected target spins: {spins}")

    density_grid = np.vstack([density[target_spin == spin] for spin in spins])
    real_grid = np.vstack([real_part[target_spin == spin] for spin in spins])
    absorption_grid = 1.0 - (1.0 - density_grid) ** 2 - real_grid**2

    figure, (data_axis, schematic_axis) = plt.subplots(
        1,
        2,
        figsize=(10.6, 4.25),
        gridspec_kw={"width_ratios": [1.06, 0.94]},
        constrained_layout=True,
    )
    figure.patch.set_facecolor("white")

    data_axis.spines[["top", "right"]].set_visible(False)
    data_axis.spines[["left", "bottom"]].set_color(INK)
    data_axis.tick_params(colors=INK, labelsize=9.5)
    data_axis.grid(True, color=GRID, linewidth=0.7, alpha=0.72)
    data_axis.set_axisbelow(True)
    data_axis.axvspan(2.35, 3.0, color="#EEE8F5", alpha=0.95, zorder=0)
    data_axis.axvline(3.0, color=GP_PURPLE, linewidth=1.8, linestyle=(0, (4, 3)))
    data_axis.text(
        2.68,
        0.04,
        "GP guide\n" + r"$b/R_S=3$",
        color=GP_PURPLE,
        fontsize=8.5,
        weight="bold",
        ha="center",
        va="bottom",
        transform=data_axis.get_xaxis_transform(),
    )

    for row, spin in enumerate(spins):
        data_axis.plot(
            IMPACT_PARAMETERS,
            absorption_grid[row],
            marker="o",
            markersize=4.8,
            linewidth=1.45,
            color=SPIN_COLORS[spin],
            label=rf"$J={spin}$",
            zorder=3,
        )

    mean = absorption_grid.mean(axis=0)
    low = absorption_grid.min(axis=0)
    high = absorption_grid.max(axis=0)
    data_axis.fill_between(
        IMPACT_PARAMETERS, low, high, color="#A8D9F0", alpha=0.34, zorder=1
    )
    data_axis.plot(
        IMPACT_PARAMETERS,
        mean,
        color=MEAN_BLUE,
        linewidth=3.0,
        marker="o",
        markersize=3.3,
        label="spin mean",
        zorder=4,
    )
    data_axis.axhline(1.0, color="#50717F", linewidth=1.2, linestyle=(0, (2, 2)))
    data_axis.text(
        11.75,
        0.985,
        r"complete absorption $A=1$",
        color="#3C5967",
        fontsize=8.5,
        ha="right",
        va="top",
    )
    data_axis.set_xlim(2.35, 12.25)
    data_axis.set_ylim(0.35, 1.025)
    data_axis.set_xticks([3, 4, 6, 8, 10, 12])
    data_axis.set_xlabel(r"impact parameter $b/R_S$", fontsize=11, color=INK)
    data_axis.set_ylabel(r"absorption probability $A_J=1-|S_J|^2$", fontsize=11, color=INK)
    data_axis.set_title("(a) Audited absorption profile", fontsize=12, weight="bold", color=INK, loc="left")
    data_axis.legend(
        loc="lower left",
        bbox_to_anchor=(0.16, 0.02),
        ncol=2,
        frameon=False,
        fontsize=8,
        handlelength=1.7,
        columnspacing=0.8,
    )

    schematic_axis.set_xlim(0.0, 1.0)
    schematic_axis.set_ylim(0.0, 1.0)
    schematic_axis.set_xticks([])
    schematic_axis.set_yticks([])
    schematic_axis.spines[["top", "right"]].set_visible(False)
    schematic_axis.spines[["left", "bottom"]].set_position(("axes", 0.08))
    schematic_axis.spines[["left", "bottom"]].set_color(INK)
    schematic_axis.spines[["left", "bottom"]].set_linewidth(1.1)

    gp_left = (0.12, 0.35)
    gp_right = (0.94, 0.62)
    lower_left = (0.12, 0.17)
    lower_right = (0.94, 0.22)
    upper_left = (0.12, 0.62)
    upper_right = (0.94, 0.93)
    schematic_axis.add_patch(
        Polygon(
            [gp_left, gp_right, upper_right, upper_left],
            closed=True,
            facecolor=LIGHT_RED,
            edgecolor="none",
            zorder=1,
        )
    )
    schematic_axis.add_patch(
        Polygon(
            [lower_left, lower_right, gp_right, gp_left],
            closed=True,
            facecolor=LIGHT_BLUE,
            edgecolor="none",
            zorder=1,
        )
    )
    schematic_axis.plot(
        [upper_left[0], 0.42, 0.70, upper_right[0]],
        [upper_left[1], 0.76, 0.86, upper_right[1]],
        color=RED_EDGE,
        linewidth=2.0,
        zorder=3,
    )
    schematic_axis.plot(
        [lower_left[0], lower_right[0]],
        [lower_left[1], lower_right[1]],
        color=BLUE_EDGE,
        linewidth=1.8,
        zorder=3,
    )
    schematic_axis.plot(
        [gp_left[0], gp_right[0]],
        [gp_left[1], gp_right[1]],
        color=GP_PURPLE,
        linewidth=2.0,
        linestyle=(0, (5, 3)),
        zorder=4,
    )
    schematic_axis.text(
        0.55,
        0.73,
        "more reflective\nouter support",
        color="#7F1D28",
        fontsize=12,
        weight="bold",
        ha="center",
        va="center",
    )
    schematic_axis.text(
        0.52,
        0.35,
        "effectively absorptive\nblack-hole-like regime",
        color="#12577B",
        fontsize=11.5,
        weight="bold",
        ha="center",
        va="center",
    )
    schematic_axis.text(
        0.72,
        0.57,
        "GP guide",
        color=GP_PURPLE,
        fontsize=10,
        weight="bold",
        rotation=16,
        ha="center",
        va="center",
        bbox={"facecolor": "white", "edgecolor": "none", "pad": 1.5, "alpha": 0.9},
    )
    schematic_axis.text(0.17, 0.47, r"larger $b/R_S$", color="#7F1D28", fontsize=9)
    schematic_axis.text(0.17, 0.25, r"smaller $b/R_S$", color="#12577B", fontsize=9)
    schematic_axis.set_xlabel(r"$\sigma$", fontsize=12, color=INK, labelpad=4)
    schematic_axis.set_ylabel(r"spin $J$", fontsize=11, color=INK, labelpad=7)
    schematic_axis.set_title("(b) Possible interpretation", fontsize=12, weight="bold", color=INK, loc="left")

    args.output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(args.output, bbox_inches="tight")
    figure.savefig(args.output.with_suffix(".png"), dpi=220, bbox_inches="tight")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/plot_weak_gp_benchmark_v15_20260722.py <==
#!/usr/bin/env python3
"""Benchmark plot: weak-gravity support, GP guide, and matched G_N=0 edge."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

from analyze_weak_trajectory_slope_ladder_20260722 import (
    contiguous_groups,
    fit_edge,
    outer_edge,
)


ROOT = Path(__file__).resolve().parent
WEAK_SUPPORT = (
    ROOT
    / "outputs/weak_gp_reemergence_pilot_20260722/N800J400_high_sigma/support"
    / "continuum_continuum-complete_N800_J400_X89599.5_max_support.csv"
)
WEAK_SOLUTION = (
    ROOT
    / "outputs/weak_gp_reemergence_pilot_20260722/N800J400_high_sigma/solutions"
    / "continuum_continuum-complete_N800_J400_X89599.5_max_solution.npz"
)
NULL_SOLUTION = (
    ROOT
    / "outputs/hp_matched_gn0_null_20260722/N800J400_high_sigma/solutions"
    / "gn0_N800_J400_g25556.29_max_solution.npz"
)
R1000_SOLUTION = (
    ROOT
    / "outputs/weak_trajectory_slope_ladder_20260722/r1000_N800J400_high_sigma/solutions"
    / "continuum_continuum-complete_N800_J400_X22399.4_max_solution.npz"
)
R8000_SOLUTION = (
    ROOT
    / "outputs/weak_trajectory_slope_ladder_20260722/r8000_N800J400_high_sigma/solutions"
    / "continuum_continuum-complete_N800_J400_X177799_max_solution.npz"
)
OUT = ROOT / "outputs/hp_matched_controls_20260722/v15_figure"
G6 = 1.0 / (8.0 * 4000.0)


def j_bh_rotating_d6(
    sigma: np.ndarray, g6: float, kappa: float = 3.0
) -> np.ndarray:
    """Return the nonnegative real root of the rotating D=6 guide cubic."""
    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, value in np.ndenumerate(sigma):
        coefficients = [
            1.0 + kappa * kappa,
            1.5 * (3.0 + kappa * kappa),
            27.0 / 4.0,
            27.0 / 8.0 - 1.5 * np.pi * kappa**3 * g6 * value * value,
        ]
        roots = np.roots(coefficients)
        real_roots = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= -1.0e-9
        ]
        if real_roots:
            result[index] = max(real_roots)
    return result


def edge_from_solution(path: Path, rho_key: str) -> pd.DataFrame:
    data = np.load(path)
    active = (
        np.asarray(data["activeEikonalMask"], dtype=bool)
        if "activeEikonalMask" in data.files
        else np.zeros_like(data["J"], dtype=bool)
    )
    return outer_edge(
        np.asarray(data["sigma"], dtype=float),
        np.asarray(data["J"], dtype=float),
        np.asarray(data[rho_key], dtype=float),
        active,
        threshold=1.8,
    )


def separated_band_from_solution(path: Path, rho_key: str) -> pd.DataFrame:
    """Return the near-cap component immediately below the highest-spin one."""
    data = np.load(path)
    sigma = np.asarray(data["sigma"], dtype=float)
    spin = np.asarray(data["J"], dtype=int)
    rho = np.asarray(data[rho_key], dtype=float)
    active = (
        np.asarray(data["activeEikonalMask"], dtype=bool)
        if "activeEikonalMask" in data.files
        else np.zeros_like(spin, dtype=bool)
    )
    rows: list[dict[str, float | int]] = []
    for energy in np.unique(sigma):
        at_energy = sigma == energy
        saturated = spin[at_energy][
            (rho[at_energy] >= 1.8) & (~active[at_energy])
        ]
        components = contiguous_groups(saturated)
        if len(components) < 2:
            continue
        band = components[-2]
        rows.append(
            {
                "sigma": float(energy),
                "JStart": int(band[0]),
                "JEnd": int(band[-1]),
                "bins": int(len(band)),
            }
        )
    return pd.DataFrame(rows)


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    support = pd.read_csv(WEAK_SUPPORT)
    weak_edge = edge_from_solution(WEAK_SOLUTION, "rhoResPhys")
    weak_band = separated_band_from_solution(WEAK_SOLUTION, "rhoResPhys")
    null_edge = edge_from_solution(NULL_SOLUTION, "rhoPhys")
    r1000_edge = edge_from_solution(R1000_SOLUTION, "rhoResPhys")
    r8000_edge = edge_from_solution(R8000_SOLUTION, "rhoResPhys")
    weak_fit = fit_edge(weak_edge, 1.0e4, 7.0e4)
    null_fit = fit_edge(null_edge, 1.0e4, 7.0e4)
    r1000_fit = fit_edge(r1000_edge, 1.0e4, 7.0e4)
    r8000_fit = fit_edge(r8000_edge, 1.0e4, 7.0e4)

    def gp_distance(edge: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
        comparison = edge.loc[
            (edge["sigma"] >= 1.0e3)
            & (edge["sigma"] <= 2.7419973465159834e4)
            & (edge["bins"] >= 4)
        ].copy()
        comparison["JGP"] = j_bh_rotating_d6(
            comparison["sigma"].to_numpy(float), G6, 3.0
        )
        comparison["deltaJGP"] = comparison["JStart"] - comparison["JGP"]
        close = comparison.loc[np.abs(comparison["deltaJGP"]) <= 10.0]
        return comparison, close

    weak_gp, weak_close = gp_distance(weak_edge)
    null_gp, null_close = gp_distance(null_edge)
    metrics = {
        "weakFit": weak_fit,
        "nullFit": null_fit,
        "r1000Fit": r1000_fit,
        "r8000Fit": r8000_fit,
        "gpWindowSigmaMin": 1.0e3,
        "gpWindowSigmaMax": 2.7419973465159834e4,
        "weakGpRows": int(len(weak_gp)),
        "weakGpCloseRowsDeltaJ10": int(len(weak_close)),
        "weakGpCloseFractionDeltaJ10": float(len(weak_close) / len(weak_gp)),
        "weakGpMedianAbsDeltaJ": float(np.median(np.abs(weak_gp["deltaJGP"]))),
        "nullGpRows": int(len(null_gp)),
        "nullGpCloseRowsDeltaJ10": int(len(null_close)),
        "nullGpCloseFractionDeltaJ10": float(len(null_close) / len(null_gp)),
        "nullGpMedianAbsDeltaJ": float(np.median(np.abs(null_gp["deltaJGP"]))),
    }
    (OUT / "weak_gp_benchmark_metrics.json").write_text(
        json.dumps(metrics, indent=2) + "\n", encoding="utf-8"
    )

    mpl.rcParams.update(
        {
            "font.size": 8.4,
            "axes.linewidth": 0.8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(1, 2, figsize=(7.1, 3.15), constrained_layout=True)

    def slope_text(value: float) -> str:
        coefficient = value / 1.0e-3
        return rf"{coefficient:.2f}\times10^{{-3}}"

    active = support.loc[
        (support["activeEikCell"].astype(int) == 1)
        & (support["rhoEik"] > 1.0e-7)
        & (support["sigma"] >= 1.0e2)
        & (support["sigma"] <= 2.0e5)
        & (support["J"] <= 280)
    ]
    residual = support.loc[
        (support["rhoResPhys"] > 1.0e-7)
        & (support["sigma"] >= 1.0e2)
        & (support["sigma"] <= 2.0e5)
        & (support["J"] <= 280)
    ]
    axes[0].scatter(
        active["sigma"],
        active["J"],
        s=1.0,
        color="#f6c58d",
        alpha=0.18,
        linewidths=0,
        rasterized=True,
        label="eikonal carrier",
    )
    image = axes[0].scatter(
        residual["sigma"],
        residual["J"],
        c=residual["rhoResPhys"],
        cmap="OrRd",
        vmin=0.0,
        vmax=2.0,
        s=3.1,
        linewidths=0,
        rasterized=True,
        label="residual density",
    )
    sigma_line = np.geomspace(1.0e2, 2.0e5, 500)
    gp_line = j_bh_rotating_d6(sigma_line, G6, 3.0)
    axes[0].plot(
        sigma_line,
        gp_line,
        color="black",
        linewidth=1.25,
        label=r"GP guide, $\kappa=3$",
    )
    displayed_edge = weak_edge.loc[
        (weak_edge["sigma"] >= 1.0e3)
        & (weak_edge["sigma"] <= 1.2e5)
        & (weak_edge["bins"] >= 4)
    ]
    axes[0].plot(
        displayed_edge["sigma"],
        displayed_edge["JStart"],
        color="#0868ac",
        linewidth=1.35,
        linestyle="--",
        label=r"broad edge $J_{\rm fill}$",
    )
    displayed_band = weak_band.loc[
        (weak_band["sigma"] >= 1.0e3)
        & (weak_band["sigma"] <= 1.5e5)
        & (weak_band["bins"] >= 2)
    ]
    axes[0].fill_between(
        displayed_band["sigma"],
        displayed_band["JStart"],
        displayed_band["JEnd"],
        color="#238b45",
        alpha=0.24,
        linewidth=0,
        label="detached band",
    )
    axes[0].plot(
        displayed_band["sigma"],
        displayed_band["JStart"],
        color="#006d2c",
        linewidth=1.0,
    )
    axes[0].plot(
        displayed_band["sigma"],
        displayed_band["JEnd"],
        color="#006d2c",
        linewidth=0.75,
    )
    axes[0].set_xscale("log")
    axes[0].set_xlim(1.0e2, 2.0e5)
    axes[0].set_ylim(0, 280)
    axes[0].set_title("Weak-gravity high-energy support")
    axes[0].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[0].set_ylabel(r"$J$")
    axes[0].legend(frameon=False, fontsize=6.8, loc="upper left")
    colorbar = fig.colorbar(image, ax=axes[0], pad=0.01, fraction=0.045)
    colorbar.set_label(r"$\rho_{\rm res}^{\rm phys}$")

    for edge, fit, label, color, marker in (
        (
            r1000_edge,
            r1000_fit,
            r"$G_N=\pi^2/1000$",
            "#f16913",
            "^",
        ),
        (
            weak_edge,
            weak_fit,
            r"$G_N=\pi^2/4000$",
            "#d94801",
            "o",
        ),
        (
            r8000_edge,
            r8000_fit,
            r"$G_N=\pi^2/8000$",
            "#7f2704",
            "D",
        ),
        (null_edge, null_fit, r"strict $G_N=0$", "#2171b5", "s"),
    ):
        selected = edge.loc[
            (edge["sigma"] >= 1.0e3)
            & (edge["sigma"] <= 1.2e5)
            & (edge["bins"] >= 4)
        ]
        axes[1].plot(
            selected["sigma"],
            selected["JStart"] + 1.5,
            linestyle="none",
            marker=marker,
            markersize=2.0,
            color=color,
            alpha=0.78,
            label=label,
        )
        fit_sigma = np.geomspace(1.0e4, 7.0e4, 200)
        axes[1].plot(
            fit_sigma,
            fit["linearIntercept"] + fit["linearSlope"] * fit_sigma,
            color=color,
            linewidth=1.1,
        )
    axes[1].plot(
        sigma_line,
        gp_line + 1.5,
        color="black",
        linewidth=1.25,
        label=r"GP guide, $\kappa=3$",
    )
    axes[1].set_xscale("log")
    axes[1].set_xlim(1.0e3, 1.2e5)
    axes[1].set_ylim(0, 280)
    axes[1].set_title("Broad-component edges")
    axes[1].set_xlabel(r"$\sigma=E^2/M_{\rm EFT}^2$")
    axes[1].set_ylabel(r"$J_{\rm fill}+3/2$")
    axes[1].legend(frameon=False, fontsize=5.9, loc="upper left")

    for axis in axes:
        axis.tick_params(direction="in", top=True, right=True)

    fig.savefig(OUT / "weak_gp_benchmark_v15.pdf")
    fig.savefig(OUT / "weak_gp_benchmark_v15.png", dpi=320)

    for axis in axes:
        axis.set_xscale("linear")
        axis.ticklabel_format(axis="x", style="sci", scilimits=(0, 0))
    axes[0].set_xlim(1.0e2, 2.0e5)
    axes[1].set_xlim(1.0e3, 1.2e5)
    axes[0].set_title(r"Weak-gravity support, linear $\sigma$")
    axes[1].set_title(r"Broad-component edges, linear $\sigma$")
    axes[0].legend(
        frameon=True,
        fontsize=5.6,
        loc="lower right",
        handlelength=1.6,
        borderpad=0.35,
        labelspacing=0.25,
    )
    axes[1].legend(
        frameon=True,
        fontsize=5.6,
        loc="upper left",
        handlelength=1.6,
        borderpad=0.35,
        labelspacing=0.25,
    )
    for axis in axes:
        legend = axis.get_legend()
        legend.get_frame().set_facecolor("white")
        legend.get_frame().set_edgecolor("none")
        legend.get_frame().set_alpha(0.92)
    fig.savefig(OUT / "weak_gp_benchmark_v15_linear_sigma.pdf")
    fig.savefig(OUT / "weak_gp_benchmark_v15_linear_sigma.png", dpi=320)
    plt.close(fig)
    print(json.dumps(metrics, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/requirements.txt <==
numpy>=1.26
scipy>=1.12
pandas>=2.2
matplotlib>=3.8



==> anc/codesforarxiv/code/rs_plotting_helpers_20260721.py <==
#!/usr/bin/env python3
"""Local journal plotting style and rotating-black-hole selector for the R_S scan."""

from __future__ import annotations

import os
from pathlib import Path


HERE = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(HERE / ".mplconfig_v1"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap


ORRD = LinearSegmentedColormap.from_list(
    "journal_orrd_20260721",
    ("#fff7ec", "#fee8c8", "#fdbb84", "#fc8d59", "#e34a33", "#b30000"),
)


def configure() -> None:
    """Apply the serif journal style used by the v12 carrier figures."""

    plt.rcParams.update(
        {
            "font.family": "serif",
            "mathtext.fontset": "cm",
            "font.size": 9,
            "axes.titlesize": 9,
            "axes.labelsize": 10,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.75,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def black_hole_j_d6_eq17(sigma: np.ndarray, g6: float = 0.5) -> np.ndarray:
    """Return the Eq. 17 D=6 black-hole guide with the Eq. 25 kappa choice."""

    roots = np.roots([1.0, -1.0, 0.0, -1.0])
    positive_kappa = [
        float(root.real)
        for root in roots
        if abs(root.imag) < 1e-12 and root.real > 0.0
    ]
    if not positive_kappa:
        raise RuntimeError("could not determine the positive Eq. 25 kappa root")
    kappa = positive_kappa[0]

    sigma = np.asarray(sigma, dtype=float)
    result = np.full_like(sigma, np.nan, dtype=float)
    for index, value in np.ndenumerate(sigma):
        coefficients = [
            1.0 + kappa**2,
            1.5 * (3.0 + kappa**2),
            27.0 / 4.0,
            27.0 / 8.0 - 1.5 * np.pi * kappa**3 * float(g6) * float(value) ** 2,
        ]
        j_roots = np.roots(coefficients)
        positive_j = sorted(
            float(root.real)
            for root in j_roots
            if abs(root.imag) < 1e-9 and root.real >= 0.0
        )
        if positive_j:
            result[index] = positive_j[0]
    return result


==> anc/codesforarxiv/code/run_bh_mask_total_caps_20260721.py <==
#!/usr/bin/env python3
"""Vendored refined-energy grid and capped primal machinery.

The 20260721 b/R_S driver uses this module to construct the spin-dependent
spectral grid, K2 dispersion matrix, bounded residual LP, and peak/phase
diagnostics.  That driver replaces the provisional mask and cap stored by the
base model with its common b/R_S source-and-cap window before solving.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
from dataclasses import dataclass
from pathlib import Path

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / ".mplconfig"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap
from scipy import sparse
from scipy.optimize import linprog
from scipy.signal import find_peaks
from scipy.special import eval_gegenbauer, gammaln

from lambda_sdr_chebyshev_grid_dual import (
    lambda_threshold_angle_nodes,
    mu_grid,
    partial_wave_norm as _partial_wave_norm,
)


ORANGE_HEATMAP = LinearSegmentedColormap.from_list(
    "orange_heatmap",
    [
        "#fff7ec",
        "#fee8c8",
        "#fdd49e",
        "#fdbb84",
        "#fc8d59",
        "#e34a33",
        "#b30000",
        "#7f0000",
    ],
)


def harmonic_sigma_grid(nsigma: int) -> tuple[np.ndarray, np.ndarray]:
    """Return the canonical harmonic sigma grid already used by the flat LP code."""

    return mu_grid(int(nsigma))


def threshold_lambda_grid(nlambda: int) -> np.ndarray:
    """Return the non-uniform threshold-angle collocation nodes."""

    return lambda_threshold_angle_nodes(int(nlambda))


def k_gravity_d6(g6: float) -> float:
    """Return kG = 8 pi G_N = (4 pi)^3 g6 in D=6."""

    return (4.0 * math.pi) ** 3 * float(g6)


def impact_parameter_d6(sigma: np.ndarray, spin: np.ndarray | float) -> np.ndarray:
    """Return b = 2(J+3/2)/sqrt(sigma)."""

    return 2.0 * (np.asarray(spin, dtype=float) + 1.5) / np.sqrt(np.asarray(sigma, dtype=float))


def black_hole_radius_d6_eq90(
    sigma: np.ndarray,
    spin: np.ndarray | float,
    g6: float,
) -> np.ndarray:
    """Return the positive rotating D=6 black-hole radius root."""

    sig = np.asarray(sigma, dtype=float)
    ell = np.asarray(spin, dtype=float) + 1.5
    p = 4.0 * ell**2 / sig
    a = 12.0 * math.pi * float(g6) * np.sqrt(sig)
    discriminant = (0.5 * a) ** 2 + (p / 3.0) ** 3
    return np.cbrt(0.5 * a + np.sqrt(discriminant)) + np.cbrt(
        0.5 * a - np.sqrt(discriminant)
    )


def chi_d6(sigma: np.ndarray, spin: np.ndarray, g6: float) -> np.ndarray:
    """Return the D=6 gravitational eikonal phase."""

    return 2.0 * math.pi * float(g6) * np.asarray(sigma, dtype=float) ** 2 / (
        np.asarray(spin, dtype=float) + 1.5
    ) ** 2


def _l_string_eff(sigma: np.ndarray, alpha_prime: float, tiny: float = 1e-15) -> np.ndarray:
    sigma = np.asarray(sigma, dtype=float)
    if float(alpha_prime) <= 0.0:
        return np.zeros_like(sigma)
    log_arg = np.maximum(float(alpha_prime) * sigma, 1.0 + tiny)
    return np.sqrt(float(alpha_prime) * np.log(log_arg))


def delta_chi_string_d6(
    alpha_prime: float,
    sigma: np.ndarray,
    b: np.ndarray,
    string_fd: float = 1.0,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    """Return the optional string-source diagnostics used by the base builder."""

    ell = _l_string_eff(sigma, alpha_prime)
    delta = np.zeros_like(np.asarray(sigma, dtype=float))
    b_over_ell = np.full_like(delta, np.inf)
    z = np.full_like(delta, np.inf)
    exp_minus_z = np.zeros_like(delta)
    good = ell > 0.0
    if float(alpha_prime) > 0.0 and float(string_fd) != 0.0 and np.any(good):
        b_over_ell[good] = np.asarray(b, dtype=float)[good] / ell[good]
        z[good] = b_over_ell[good] ** 2
        exp_minus_z[good] = np.exp(-z[good])
        delta[good] = float(string_fd) * exp_minus_z[good]
    return delta, ell, b_over_ell, z, exp_minus_z


def _c_gegenbauer_at_one(spin: int, nu: float) -> float:
    return math.exp(
        gammaln(int(spin) + 2.0 * float(nu))
        - gammaln(2.0 * float(nu))
        - gammaln(int(spin) + 1.0)
    )


def _normalized_gegenbauer(spin: int, z: np.ndarray, dimension: int) -> np.ndarray:
    nu = 0.5 * (float(dimension) - 3.0)
    return eval_gegenbauer(int(spin), nu, z) / _c_gegenbauer_at_one(int(spin), nu)


def _q_helper(spin: int, z: np.ndarray, dimension: int) -> np.ndarray:
    """Return C_(J-1)^(nu+1)(z)/(z C_J^nu(1)), with Q_0=0."""

    spin = int(spin)
    z = np.asarray(z, dtype=float)
    if spin == 0:
        return np.zeros_like(z)
    nu = 0.5 * (float(dimension) - 3.0)
    safe_z = np.where(np.abs(z) < 1e-12, np.sign(z) * 1e-12 + 1e-12, z)
    return eval_gegenbauer(spin - 1, nu + 1.0, safe_z) / (
        safe_z * _c_gegenbauer_at_one(spin, nu)
    )


def _d_helper(dimension: int, spin: int, mu: np.ndarray, lam: float) -> np.ndarray:
    mu = np.asarray(mu, dtype=float)
    z2 = (mu - 3.0 * float(lam)) / (mu + float(lam))
    if np.any(z2 <= 0.0):
        raise ValueError("standard threshold rows require z2 > 0; reduce lambda below 1/3")
    z = np.sqrt(z2)
    return (
        -2.0
        * (float(dimension) - 3.0)
        * mu
        * (3.0 * float(lam) + 2.0 * mu)
        / (float(lam) + mu) ** 2
        * _q_helper(spin, z, dimension)
    )


def kg2_values(
    dimension: int,
    lam: float,
    mu: np.ndarray,
    spin: int,
    weight: np.ndarray,
) -> np.ndarray:
    """Evaluate the finite-spin KG2 row on an arbitrary sigma grid."""

    mu = np.asarray(mu, dtype=float)
    z = np.sqrt((mu - 3.0 * float(lam)) / (mu + float(lam)))
    p = _normalized_gegenbauer(spin, z, dimension)
    dval = _d_helper(dimension, spin, mu, lam)
    prefactor = (
        mu ** (3.0 - float(dimension))
        * _partial_wave_norm(int(spin), int(dimension))
        * np.asarray(weight, dtype=float)
    )
    return prefactor * (mu * p - 0.5 * float(lam) * dval)


def kg3_values(
    dimension: int,
    lam: float,
    mu: np.ndarray,
    spin: int,
    weight: np.ndarray,
) -> np.ndarray:
    """Evaluate the finite-spin KG3 row on an arbitrary sigma grid."""

    mu = np.asarray(mu, dtype=float)
    z = np.sqrt((mu - 3.0 * float(lam)) / (mu + float(lam)))
    p = _normalized_gegenbauer(spin, z, dimension)
    dval = _d_helper(dimension, spin, mu, lam)
    prefactor = (
        mu ** (3.0 - float(dimension))
        * _partial_wave_norm(int(spin), int(dimension))
        * np.asarray(weight, dtype=float)
    )
    return prefactor * (dval + 3.0 * p)


@dataclass(frozen=True)
class SpinBlock:
    spin: int
    start: int
    stop: int


@dataclass(frozen=True)
class ExperimentGrid:
    nsigma: int
    jmax: int
    spins: np.ndarray
    col_sigma: np.ndarray
    col_weight: np.ndarray
    col_spin: np.ndarray
    blocks: tuple[SpinBlock, ...]

    @property
    def ncols(self) -> int:
        return int(self.col_sigma.size)


@dataclass(frozen=True)
class Model:
    grid: ExperimentGrid
    lambdas: np.ndarray
    dense_lambdas: np.ndarray
    g6: float
    kG: float
    rho_total_min: float
    rho_total_max: float
    chi: np.ndarray
    chi_gr: np.ndarray
    chi_string_delta: np.ndarray
    chi_string_delta_applied: np.ndarray
    chi_imag: np.ndarray
    l_string_eff: np.ndarray
    b_over_l_string: np.ndarray
    string_z: np.ndarray
    exp_minus_z: np.ndarray
    radius: np.ndarray
    b: np.ndarray
    b_over_r: np.ndarray
    eik_mask: np.ndarray
    rho_eik: np.ndarray
    rho_eik_source: np.ndarray
    alpha_prime: float
    epsilon_s: float
    string_fd: float
    string_phase: str
    gamma_string_diagnostic: float
    eik_j_min: float
    eik_sqrt_sigma_min: float
    eik_b_min: float
    eik_chi_min: float
    eik_chi_max: float
    rhohat_lower: np.ndarray
    rhohat_upper: np.ndarray
    a_residual: sparse.csr_matrix
    ceik: np.ndarray


@dataclass
class Solution:
    edge: str
    x_value: float
    y_value: float
    rhohat_res: np.ndarray
    success: bool
    status: int
    message: str
    objective: float
    max_training_residual: float
    max_dense_training_residual: float
    max_lower_violation: float
    max_upper_violation: float


def parse_float_list(text: str) -> list[float]:
    return [float(part.strip()) for part in text.split(",") if part.strip()]


def parse_str_list(text: str) -> list[str]:
    return [part.strip() for part in text.split(",") if part.strip()]


def write_dict_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    keys: list[str] = []
    for row in rows:
        for key in row:
            if key not in keys:
                keys.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=keys)
        writer.writeheader()
        for row in rows:
            writer.writerow({key: row.get(key, "") for key in keys})


def boundary_j_b_min(sigma: np.ndarray, b_min: float) -> np.ndarray:
    """Continuous J boundary for b = b_min."""

    return 0.5 * float(b_min) * np.sqrt(np.asarray(sigma, dtype=float)) - 1.5


def boundary_j_chi_max(sigma: np.ndarray, g6: float, chi_max: float) -> np.ndarray:
    """Continuous J boundary for chi_GR = chi_max."""

    if float(chi_max) <= 0.0:
        return np.full_like(np.asarray(sigma, dtype=float), np.nan)
    return np.asarray(sigma, dtype=float) * math.sqrt(2.0 * math.pi * float(g6) / float(chi_max)) - 1.5


def boundary_j_b_over_r_one(sigma: np.ndarray, g6: float) -> np.ndarray:
    """Continuous b/R_J = 1 boundary implied by the same R_J equation."""

    return 0.5 * (6.0 * math.pi * float(g6)) ** (1.0 / 3.0) * np.asarray(sigma) ** (2.0 / 3.0) - 1.5


def conservative_eikonal_mask(
    args: argparse.Namespace,
    grid: ExperimentGrid,
    chi_gr: np.ndarray,
    b: np.ndarray,
) -> np.ndarray:
    sqrt_sigma = np.sqrt(grid.col_sigma)
    return (
        np.isfinite(chi_gr)
        & np.isfinite(b)
        & (sqrt_sigma >= float(args.eik_sqrt_sigma_min))
        & (grid.col_spin >= float(args.eik_j_min))
        & (b >= float(args.eik_b_min))
        & (chi_gr > float(args.eik_chi_min))
        & (chi_gr < float(args.chi_max))
    )


def sigma_grid_for_spin(
    args: argparse.Namespace,
    base_sigma: np.ndarray,
    base_weight: np.ndarray,
    spin: int,
) -> tuple[np.ndarray, np.ndarray]:
    """Return a spin-dependent sigma grid.

    This follows the explicit refined-energy construction from
    audit_sdr_coefficient_projectors_20260624.py.  The lower end is clamped to
    the harmonic grid minimum because the threshold rows require z2 > 0.
    """

    if args.sigma_grid == "harmonic" or int(spin) > int(args.refine_j_max):
        return base_sigma.copy(), base_weight.copy()
    if args.sigma_grid != "refined-energy":
        raise ValueError(f"unknown sigma grid kind {args.sigma_grid!r}")

    count = int(args.refine_energy_count)
    if count <= 1:
        raise ValueError("--sigma-grid refined-energy needs --refine-energy-count > 1")
    sigma_min = max(float(args.refine_sigma_min), float(np.min(base_sigma)))
    sigma_max = min(float(args.refine_sigma_max), float(np.max(base_sigma)))
    if sigma_max <= sigma_min:
        raise ValueError("--refine-sigma-max must be larger than --refine-sigma-min inside the grid range")

    keep_base = (base_sigma < sigma_min) | (base_sigma > sigma_max)
    energy = np.linspace(math.sqrt(sigma_min), math.sqrt(sigma_max), count)
    refined_sigma = energy**2

    edge_energy = np.empty(count + 1, dtype=float)
    edge_energy[0] = math.sqrt(sigma_min)
    edge_energy[-1] = math.sqrt(sigma_max)
    edge_energy[1:-1] = 0.5 * (energy[:-1] + energy[1:])
    edge_sigma = edge_energy**2
    edge_r = float(args.nsigma) / edge_sigma
    refined_weight = np.abs(np.diff(edge_r)) / (math.pi * float(args.nsigma))

    sigma = np.concatenate([base_sigma[keep_base], refined_sigma])
    weight = np.concatenate([base_weight[keep_base], refined_weight])
    order = np.argsort(-sigma)
    return sigma[order], weight[order]


def build_experiment_grid(args: argparse.Namespace) -> ExperimentGrid:
    base_sigma, base_weight = harmonic_sigma_grid(args.nsigma)
    spins = np.arange(0, int(args.jmax) + 1, 2, dtype=int)
    sigma_cols: list[np.ndarray] = []
    weight_cols: list[np.ndarray] = []
    spin_cols: list[np.ndarray] = []
    blocks: list[SpinBlock] = []
    offset = 0
    for spin in spins:
        sigma, weight = sigma_grid_for_spin(args, base_sigma, base_weight, int(spin))
        count = int(sigma.size)
        sigma_cols.append(sigma)
        weight_cols.append(weight)
        spin_cols.append(np.full(count, float(spin), dtype=float))
        blocks.append(SpinBlock(spin=int(spin), start=offset, stop=offset + count))
        offset += count
    return ExperimentGrid(
        nsigma=int(args.nsigma),
        jmax=int(args.jmax),
        spins=spins,
        col_sigma=np.concatenate(sigma_cols),
        col_weight=np.concatenate(weight_cols),
        col_spin=np.concatenate(spin_cols),
        blocks=tuple(blocks),
    )


def finite_row_for_grid(grid: ExperimentGrid, lam: float, dimension: int = 6) -> np.ndarray:
    row = np.empty(grid.ncols, dtype=float)
    for block in grid.blocks:
        sl = slice(block.start, block.stop)
        sigma = grid.col_sigma[sl]
        weight = grid.col_weight[sl]
        kg2 = kg2_values(dimension, float(lam), sigma, block.spin, weight)
        kg3 = kg3_values(dimension, float(lam), sigma, block.spin, weight)
        row[sl] = 2.0 * float(lam) * kg2 + float(lam) ** 2 * kg3
    return row


def build_model(args: argparse.Namespace) -> Model:
    if args.string_phase not in {"real", "imag"}:
        raise ValueError("--string-phase must be 'real' or 'imag'")

    grid = build_experiment_grid(args)
    lambdas = threshold_lambda_grid(args.nlambda)
    dense_lambdas = threshold_lambda_grid(args.dense_lambda_count) if args.dense_lambda_count > 0 else np.array([])
    kG = k_gravity_d6(args.g6)
    chi_gr = chi_d6(grid.col_sigma, grid.col_spin, args.g6)
    radius = black_hole_radius_d6_eq90(grid.col_sigma, grid.col_spin, args.g6)
    b = impact_parameter_d6(grid.col_sigma, grid.col_spin)
    b_over_r = np.full_like(b, np.inf)
    good_radius = np.isfinite(radius) & (radius > 0.0)
    b_over_r[good_radius] = b[good_radius] / radius[good_radius]
    eik_mask = (
        (grid.col_spin >= float(args.eik_j_min))
        & np.isfinite(b_over_r)
        & (b_over_r > float(args.eik_ratio_min))
    )
    if args.enforce_chi_max:
        eik_mask &= chi_gr < float(args.chi_max)

    chi_string_delta, ell_string, b_over_ell, z_string, exp_minus_z = delta_chi_string_d6(
        args.alpha_prime,
        grid.col_sigma,
        b,
        args.string_fd,
    )
    chi_string_delta_applied = (
        float(args.gamma_string_diagnostic) * float(args.epsilon_s) * chi_string_delta
    )
    if args.string_phase == "real":
        chi = chi_gr + chi_string_delta_applied
        chi_imag = np.zeros_like(chi)
        rho_eik_all = 1.0 - np.cos(chi)
    else:
        chi = chi_gr
        chi_imag = chi_string_delta_applied
        rho_eik_all = 1.0 - np.exp(-chi_imag) * np.cos(chi_gr)

    rho_eik = np.zeros(grid.ncols, dtype=float)
    rho_eik[eik_mask] = rho_eik_all[eik_mask]
    rho_eik_source = rho_eik

    rhohat_lower = (float(args.rho_total_min) - rho_eik_source) / kG
    if not args.allow_negative_residual:
        rhohat_lower = np.maximum(rhohat_lower, 0.0)
    rhohat_upper = (float(args.rho_total_max) - rho_eik_source) / kG
    if np.any(rhohat_upper < rhohat_lower - 1e-14):
        bad = int(np.count_nonzero(rhohat_upper < rhohat_lower - 1e-14))
        raise ValueError(f"{bad} cells have incompatible lower/upper total-density caps")

    row_blocks = []
    ceik = []
    for lam in lambdas:
        row = finite_row_for_grid(grid, float(lam), 6)
        row_blocks.append(row)
        ceik.append(float(row @ rho_eik_source / kG))
    return Model(
        grid=grid,
        lambdas=lambdas,
        dense_lambdas=dense_lambdas,
        g6=float(args.g6),
        kG=kG,
        rho_total_min=float(args.rho_total_min),
        rho_total_max=float(args.rho_total_max),
        chi=chi,
        chi_gr=chi_gr,
        chi_string_delta=chi_string_delta,
        chi_string_delta_applied=chi_string_delta_applied,
        chi_imag=chi_imag,
        l_string_eff=ell_string,
        b_over_l_string=b_over_ell,
        string_z=z_string,
        exp_minus_z=exp_minus_z,
        radius=radius,
        b=b,
        b_over_r=b_over_r,
        eik_mask=eik_mask,
        rho_eik=rho_eik,
        rho_eik_source=rho_eik_source,
        alpha_prime=float(args.alpha_prime),
        epsilon_s=float(args.epsilon_s),
        string_fd=float(args.string_fd),
        string_phase=args.string_phase,
        gamma_string_diagnostic=float(args.gamma_string_diagnostic),
        eik_j_min=float(args.eik_j_min),
        eik_sqrt_sigma_min=float(args.eik_sqrt_sigma_min),
        eik_b_min=float(args.eik_b_min),
        eik_chi_min=float(args.eik_chi_min),
        eik_chi_max=float(args.chi_max),
        rhohat_lower=rhohat_lower,
        rhohat_upper=rhohat_upper,
        a_residual=sparse.csr_matrix(np.vstack(row_blocks)),
        ceik=np.asarray(ceik, dtype=float),
    )


def dense_training_residual(model: Model, rhohat: np.ndarray, y_value: float, x_value: float) -> float:
    if model.dense_lambdas.size == 0:
        return float("nan")
    max_abs = 0.0
    for lam in model.dense_lambdas:
        row = finite_row_for_grid(model.grid, float(lam), 6)
        ceik = float(row @ model.rho_eik_source / model.kG)
        rhs = 1.0 + 2.0 * float(lam) * float(x_value) - ceik
        residual = float(row @ rhohat - float(lam) ** 2 * float(y_value) - rhs)
        max_abs = max(max_abs, abs(residual))
    return float(max_abs)


def solve_primal(model: Model, x_value: float, edge: str, time_limit: float | None) -> Solution:
    if edge not in {"lower", "upper"}:
        raise ValueError("edge must be 'lower' or 'upper'")
    n = model.grid.ncols
    y_col = sparse.csr_matrix((-model.lambdas**2).reshape((-1, 1)))
    a_eq = sparse.hstack([model.a_residual, y_col], format="csr")
    b_eq = 1.0 + 2.0 * model.lambdas * float(x_value) - model.ceik
    c = np.zeros(n + 1, dtype=float)
    c[-1] = 1.0 if edge == "lower" else -1.0
    bounds = list(zip(model.rhohat_lower, model.rhohat_upper))
    bounds.append((None, None))
    options = {}
    if time_limit is not None:
        options["time_limit"] = float(time_limit)
    result = linprog(c, A_eq=a_eq, b_eq=b_eq, bounds=bounds, method="highs", options=options)
    if result.x is None:
        rhohat = np.zeros(n, dtype=float)
        y_value = float("nan")
        max_resid = float("nan")
        max_dense_resid = float("nan")
        max_lower = float("nan")
        max_upper = float("nan")
    else:
        rhohat = np.asarray(result.x[:n], dtype=float)
        y_value = float(result.x[-1])
        resid = model.a_residual @ rhohat - model.lambdas**2 * y_value - b_eq
        rho_tot = model.rho_eik_source + model.kG * rhohat
        max_resid = float(np.max(np.abs(resid))) if resid.size else 0.0
        max_dense_resid = dense_training_residual(model, rhohat, y_value, x_value)
        max_lower = float(np.max(np.maximum(model.rho_total_min - rho_tot, 0.0)))
        max_upper = float(np.max(np.maximum(rho_tot - model.rho_total_max, 0.0)))
    return Solution(
        edge=edge,
        x_value=float(x_value),
        y_value=y_value,
        rhohat_res=rhohat,
        success=bool(result.success),
        status=int(result.status),
        message=str(result.message),
        objective=float(result.fun) if result.fun is not None else float("nan"),
        max_training_residual=max_resid,
        max_dense_training_residual=max_dense_resid,
        max_lower_violation=max_lower,
        max_upper_violation=max_upper,
    )


def log_density(values: np.ndarray, floor: float) -> np.ndarray:
    return np.log10(np.clip(np.asarray(values, dtype=float), float(floor), 1.0))


def heatmap_panel(
    ax,
    model: Model,
    values: np.ndarray,
    title: str,
    sigma_max: float,
    floor: float,
    point_size: float,
    j_max: float | None = None,
):
    grid = model.grid
    mask = (np.asarray(values) > 0.0) & (grid.col_sigma <= float(sigma_max))
    if j_max is not None:
        mask &= grid.col_spin <= float(j_max)
    sc = ax.scatter(
        grid.col_sigma[mask],
        grid.col_spin[mask],
        c=log_density(values[mask], floor),
        s=point_size,
        marker="s",
        linewidths=0,
        cmap=ORANGE_HEATMAP,
        vmin=math.log10(float(floor)),
        vmax=0.0,
        rasterized=True,
    )
    ss = np.linspace(1.0, max(1.01, float(sigma_max)), 700)
    ax.plot(ss, boundary_j_b_over_r_one(ss, model.g6), color="#e66101", lw=1.9)
    if 1.0 < 16.0 < sigma_max:
        ax.axvline(16.0, color="0.15", lw=1.0, ls=":")
    ax.set_xlim(0.0, float(sigma_max))
    if j_max is None:
        ymax = max(8.0, float(np.max(grid.col_spin[mask])) + 6.0 if np.any(mask) else 8.0)
        ax.set_ylim(-2.0, ymax)
    else:
        ax.set_ylim(-0.8, float(j_max) + 0.8)
    ax.set_title(title)
    ax.set_xlabel(r"$\sigma$")
    ax.set_ylabel(r"$J$")
    ax.grid(alpha=0.20)
    return sc


def write_heatmaps(model: Model, sol: Solution, out_dir: Path, args: argparse.Namespace) -> list[Path]:
    out_dir.mkdir(parents=True, exist_ok=True)
    rho_res = model.kG * sol.rhohat_res
    rho_eik_source = model.rho_eik_source
    rho_tot = rho_eik_source + rho_res
    fields = [
        ("rho_res", rho_res, r"\rho_{\rm res}"),
        ("rho_eik_source", rho_eik_source, r"\rho_{\rm eik}^{\rm str}"),
        ("rho_tot", rho_tot, r"\rho_{\rm tot}"),
    ]
    paths: list[Path] = []
    for low_spin in [False, True]:
        fig, axes = plt.subplots(3, 2, figsize=(12.8, 12.2), sharey="row", constrained_layout=True)
        last_sc = None
        for row_idx, (tag, values, label) in enumerate(fields):
            for col_idx, (suffix, sigma_max, size) in enumerate(
                [("sigma20", 20.0, 11.0), ("sigma80", 80.0, 7.5)]
            ):
                title = rf"${label}$, $\sigma\leq{int(sigma_max)}$"
                if low_spin:
                    title = rf"${label}$, $0\leq J\leq {args.low_spin_jmax}$, $\sigma\leq{int(sigma_max)}$"
                last_sc = heatmap_panel(
                    axes[row_idx, col_idx],
                    model,
                    values,
                    title,
                    sigma_max=sigma_max,
                    floor=args.log_rho_floor,
                    point_size=size if not low_spin else size + 3.0,
                    j_max=float(args.low_spin_jmax) if low_spin else None,
                )
        assert last_sc is not None
        cbar = fig.colorbar(last_sc, ax=axes.ravel().tolist(), fraction=0.034, pad=0.014)
        cbar.set_label(r"$\log_{10}\rho$ (clipped at $\rho=1$)")
        fig.suptitle(
            rf"$g_6={args.g6:g}$, $X={sol.x_value:g}$, {sol.edge}; "
            rf"$\rho_{{\rm tot}}=\rho_{{\rm eik}}^{{\rm str}}+k_G\rho_{{\rm res}}$, "
            rf"$\alpha'={args.alpha_prime:g}$, $\epsilon_s={args.epsilon_s:g}$"
        )
        name = "heatmaps_low_spin.png" if low_spin else "heatmaps_full.png"
        path = out_dir / name
        fig.savefig(path, dpi=220, bbox_inches="tight")
        plt.close(fig)
        paths.append(path)
    return paths


def phase_from_density(density: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    cos_proxy = np.clip(np.asarray(density, dtype=float) - 1.0, -1.0, 1.0)
    theta = np.arccos(cos_proxy)
    if theta.size == 0:
        return theta.copy(), cos_proxy
    phase = np.empty_like(theta)
    phase[0] = theta[0]
    if theta.size > 1:
        phase[1:] = theta[0] + np.cumsum(np.abs(np.diff(theta)))
    return 0.5 * phase, cos_proxy


def fixed_j_indices(model: Model, sol: Solution, spin: int, args: argparse.Namespace) -> np.ndarray:
    rho_res = model.kG * sol.rhohat_res
    grid = model.grid
    mask = (
        (grid.col_spin == float(spin))
        & (rho_res > float(args.phase_threshold))
        & (grid.col_sigma >= float(args.phase_sigma_min))
        & (grid.col_sigma <= float(args.phase_sigma_max))
    )
    idx = np.flatnonzero(mask)
    return idx[np.argsort(np.sqrt(grid.col_sigma[idx]))]


def phase_metrics(model: Model, sol: Solution, spin: int, args: argparse.Namespace) -> dict:
    idx = fixed_j_indices(model, sol, spin, args)
    rho_res = model.kG * sol.rhohat_res
    energy = np.sqrt(model.grid.col_sigma[idx])
    delta, cos_proxy = phase_from_density(rho_res[idx])
    if idx.size >= 3:
        peaks = find_peaks(cos_proxy)[0]
        troughs = find_peaks(-cos_proxy)[0]
        extrema = int(peaks.size + troughs.size)
    else:
        extrema = 0
    span = float((delta[-1] - delta[0]) / math.pi) if delta.size else float("nan")
    return {
        "J": int(spin),
        "n_points": int(idx.size),
        "E_min": float(energy[0]) if energy.size else "",
        "E_max": float(energy[-1]) if energy.size else "",
        "rho_res_min": float(np.min(rho_res[idx])) if idx.size else "",
        "rho_res_max": float(np.max(rho_res[idx])) if idx.size else "",
        "extrema_in_rho_res_minus_1": extrema,
        "phase_span_pi": span,
    }


def write_phase_plot(
    model: Model,
    sol: Solution,
    spins: list[int],
    out_path: Path,
    args: argparse.Namespace,
    title: str,
) -> None:
    fig, axes = plt.subplots(
        len(spins),
        1,
        figsize=(12.5, max(2.55 * len(spins) + 1.4, 4.8)),
        sharex=False,
    )
    if len(spins) == 1:
        axes = [axes]
    rho_res = model.kG * sol.rhohat_res
    for ax, spin in zip(axes, spins):
        idx = fixed_j_indices(model, sol, spin, args)
        energy = np.sqrt(model.grid.col_sigma[idx])
        vals = rho_res[idx] - 1.0
        metrics = phase_metrics(model, sol, spin, args)
        if idx.size:
            ax.plot(energy, vals, marker="o", markersize=2.2, linewidth=1.3)
        else:
            ax.text(0.5, 0.52, "no residual support in window", transform=ax.transAxes, ha="center", va="center")
        ax.axhline(0.0, color="0.35", lw=0.7, alpha=0.55)
        ax.set_ylim(-1.08, 1.08)
        ax.set_ylabel(r"$\rho_{\rm res}-1$")
        span = metrics["phase_span_pi"]
        if np.isfinite(span):
            phase_label = rf"phase span {span:.2f}$\pi$"
        else:
            phase_label = "phase span NA"
        ax.set_title(
            rf"$J={spin}$, n={metrics['n_points']}, extrema={metrics['extrema_in_rho_res_minus_1']}, "
            + phase_label,
            pad=6,
        )
        ax.grid(alpha=0.24)
        if not idx.size:
            ax.set_xlim(0.0, 1.0)
    axes[-1].set_xlabel(r"$E=\sqrt{\sigma}$")
    fig.suptitle(title, y=0.995, fontsize=13)
    fig.tight_layout(rect=(0.0, 0.0, 1.0, 0.965), h_pad=1.05)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_path, dpi=220, bbox_inches="tight")
    plt.close(fig)


def export_solution(model: Model, sol: Solution, out_dir: Path, args: argparse.Namespace) -> dict:
    out_dir.mkdir(parents=True, exist_ok=True)
    rho_res = model.kG * sol.rhohat_res
    rho_tot = model.rho_eik_source + rho_res
    rho_tot_unscaled = model.rho_eik + rho_res
    rho_gr_all = 1.0 - np.cos(model.chi_gr)
    rho_string_all = 1.0 - np.exp(-model.chi_imag) * np.cos(model.chi)
    rho_gr_masked = np.zeros_like(rho_gr_all)
    rho_gr_masked[model.eik_mask] = rho_gr_all[model.eik_mask]
    rows = []
    for idx in range(model.grid.ncols):
        rows.append(
            {
                "sigma": float(model.grid.col_sigma[idx]),
                "E": float(math.sqrt(model.grid.col_sigma[idx])),
                "J": int(model.grid.col_spin[idx]),
                "rho_res_phys": float(rho_res[idx]),
                "rho_eik_phys": float(model.rho_eik[idx]),
                "rho_gr_eik_phys": float(rho_gr_masked[idx]),
                "rho_eik_source_phys": float(model.rho_eik_source[idx]),
                "rho_tot_phys": float(rho_tot[idx]),
                "rho_tot_cap_phys": float(rho_tot[idx]),
                "rho_tot_unscaled_phys": float(rho_tot_unscaled[idx]),
                "rhohat_res": float(sol.rhohat_res[idx]),
                "rhohat_lower": float(model.rhohat_lower[idx]),
                "rhohat_upper": float(model.rhohat_upper[idx]),
                "total_lower_margin": float(rho_tot[idx] - args.rho_total_min),
                "total_upper_margin": float(args.rho_total_max - rho_tot[idx]),
                "eik_mask": bool(model.eik_mask[idx]),
                "b": float(model.b[idx]),
                "R_J": float(model.radius[idx]),
                "b_over_R_J": float(model.b_over_r[idx]),
                "chi": float(model.chi[idx]),
                "chi_gr": float(model.chi_gr[idx]),
                "chi_string_delta": float(model.chi_string_delta[idx]),
                "chi_string_delta_applied": float(model.chi_string_delta_applied[idx]),
                "chi_imag": float(model.chi_imag[idx]),
                "l_string_eff": float(model.l_string_eff[idx]),
                "b_over_l_string": float(model.b_over_l_string[idx]),
                "Z_string": float(model.string_z[idx]),
                "exp_minus_Z": float(model.exp_minus_z[idx]),
            }
        )
    write_dict_csv(out_dir / "cells.csv", rows)
    np.savez_compressed(
        out_dir / "solution.npz",
        nsigma=args.nsigma,
        jmax=args.jmax,
        nlambda=args.nlambda,
        dense_lambda_count=args.dense_lambda_count,
        g6=args.g6,
        x=sol.x_value,
        edge=sol.edge,
        y=sol.y_value,
        kG=model.kG,
        alpha_prime=model.alpha_prime,
        epsilon_s=model.epsilon_s,
        string_fd=model.string_fd,
        string_phase=model.string_phase,
        gamma_string_diagnostic=model.gamma_string_diagnostic,
        omega_eik_source=1.0,
        eik_j_min=model.eik_j_min,
        eik_sqrt_sigma_min=model.eik_sqrt_sigma_min,
        eik_b_min=model.eik_b_min,
        eik_chi_min=model.eik_chi_min,
        eik_chi_max=model.eik_chi_max,
        sigma=model.grid.col_sigma,
        weight=model.grid.col_weight,
        spin=model.grid.col_spin,
        lambdas=model.lambdas,
        dense_lambdas=model.dense_lambdas,
        rhohat_res=sol.rhohat_res,
        rho_res_phys=rho_res,
        rho_eik_phys=model.rho_eik,
        rho_gr_eik_phys=rho_gr_masked,
        rho_eik_source_phys=model.rho_eik_source,
        rho_tot_phys=rho_tot,
        rho_tot_cap_phys=rho_tot,
        rho_tot_unscaled_phys=rho_tot_unscaled,
        eik_mask=model.eik_mask,
        b_over_R_J=model.b_over_r,
        b=model.b,
        R_J=model.radius,
        chi=model.chi,
        chi_gr=model.chi_gr,
        chi_string_delta=model.chi_string_delta,
        chi_string_delta_applied=model.chi_string_delta_applied,
        chi_imag=model.chi_imag,
        l_string_eff=model.l_string_eff,
        b_over_l_string=model.b_over_l_string,
        string_z=model.string_z,
        exp_minus_z=model.exp_minus_z,
        rhohat_lower=model.rhohat_lower,
        rhohat_upper=model.rhohat_upper,
    )
    phase_rows_low = [phase_metrics(model, sol, spin, args) for spin in args.phase_spins]
    phase_rows_quiet = [phase_metrics(model, sol, spin, args) for spin in args.quiet_spins]
    write_dict_csv(out_dir / "phase_summary_lowJ.csv", phase_rows_low)
    write_dict_csv(out_dir / "phase_summary_largerJ.csv", phase_rows_quiet)
    write_dict_csv(
        out_dir / "phase_summary.csv",
        [{"slice": "lowJ", **row} for row in phase_rows_low]
        + [{"slice": "largerJ", **row} for row in phase_rows_quiet],
    )
    summary = {
        "nsigma": args.nsigma,
        "jmax": args.jmax,
        "nlambda": args.nlambda,
        "dense_lambda_count": args.dense_lambda_count,
        "g6": args.g6,
        "X": sol.x_value,
        "edge": sol.edge,
        "Y": sol.y_value,
        "success": sol.success,
        "status": sol.status,
        "message": sol.message,
        "rho_total_min": args.rho_total_min,
        "rho_total_max": args.rho_total_max,
        "allow_negative_residual": args.allow_negative_residual,
        "omega_eik_source": 1.0,
        "alpha_prime": args.alpha_prime,
        "epsilon_s": args.epsilon_s,
        "string_fd": model.string_fd,
        "string_phase": args.string_phase,
        "gamma_string_diagnostic": args.gamma_string_diagnostic,
        "eik_sqrt_sigma_min": model.eik_sqrt_sigma_min,
        "eik_b_min": model.eik_b_min,
        "eik_chi_min": model.eik_chi_min,
        "eik_chi_max": model.eik_chi_max,
        "eik_j_min": args.eik_j_min,
        "eik_ratio_min": args.eik_ratio_min,
        "enforce_chi_max": args.enforce_chi_max,
        "sigma_grid": args.sigma_grid,
        "refine_j_max": args.refine_j_max,
        "refine_sigma_min_requested": args.refine_sigma_min,
        "refine_sigma_max": args.refine_sigma_max,
        "refine_energy_count": args.refine_energy_count,
        "n_cells": int(model.grid.ncols),
        "n_eik_cells": int(model.eik_mask.sum()),
        "frac_eik_cells": float(model.eik_mask.mean()),
        "n_eik_J0_cells": int(np.count_nonzero(model.eik_mask & (model.grid.col_spin == 0.0))),
        "n_residual_allowed_cells": int(np.count_nonzero(~model.eik_mask)),
        "n_residual_positive": int(np.count_nonzero(rho_res > args.phase_threshold)),
        "n_total_positive": int(np.count_nonzero(rho_tot > args.phase_threshold)),
        "n_total_unscaled_positive": int(np.count_nonzero(rho_tot_unscaled > args.phase_threshold)),
        "rho_res_max": float(np.max(rho_res)),
        "rho_eik_max": float(np.max(model.rho_eik)),
        "rho_gr_eik_max": float(np.max(rho_gr_masked)),
        "rho_eik_source_max": float(np.max(model.rho_eik_source)),
        "rho_tot_min": float(np.min(rho_tot)),
        "rho_tot_max": float(np.max(rho_tot)),
        "rho_tot_unscaled_min": float(np.min(rho_tot_unscaled)),
        "rho_tot_unscaled_max": float(np.max(rho_tot_unscaled)),
        "max_abs_rho_res_on_eik": (
            float(np.max(np.abs(rho_res[model.eik_mask]))) if np.any(model.eik_mask) else 0.0
        ),
        "max_abs_delta_chi_string_all": float(np.max(np.abs(model.chi_string_delta_applied))),
        "max_abs_delta_chi_string_eik_mask": (
            float(np.max(np.abs(model.chi_string_delta_applied[model.eik_mask])))
            if np.any(model.eik_mask)
            else 0.0
        ),
        "max_abs_delta_rho_eik_all": float(np.max(np.abs(rho_string_all - rho_gr_all))),
        "max_abs_delta_rho_eik_masked": (
            float(np.max(np.abs(model.rho_eik[model.eik_mask] - rho_gr_masked[model.eik_mask])))
            if np.any(model.eik_mask)
            else 0.0
        ),
        "max_training_residual": sol.max_training_residual,
        "max_dense_training_residual": sol.max_dense_training_residual,
        "max_lower_violation": sol.max_lower_violation,
        "max_upper_violation": sol.max_upper_violation,
    }
    write_dict_csv(out_dir / "summary.csv", [summary])
    with (out_dir / "summary.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2)
    return summary


def make_run_dir(base: Path, args: argparse.Namespace, x_value: float, edge: str) -> Path:
    tag = (
        f"g6_{args.g6:g}_X_{x_value:g}_{edge}_"
        f"N{args.nsigma}_J{args.jmax}_L{args.nlambda}_D{args.dense_lambda_count}_"
        f"ap{args.alpha_prime:g}_eps{args.epsilon_s:g}_{args.string_phase}_fd{args.string_fd:g}_"
        f"Jmin{args.eik_j_min}_bRgt{args.eik_ratio_min:g}_"
        f"{args.sigma_grid}_refJ{args.refine_j_max}_sig{args.refine_sigma_min:g}to{args.refine_sigma_max:g}_E{args.refine_energy_count}"
    )
    return base / tag.replace(".", "p")


def run_case(model: Model, x_value: float, edge: str, out_base: Path, args: argparse.Namespace) -> dict:
    sol = solve_primal(model, x_value, edge, args.time_limit)
    run_dir = make_run_dir(out_base, args, x_value, edge)
    summary = export_solution(model, sol, run_dir, args)
    if sol.success and not args.skip_plots:
        write_heatmaps(model, sol, run_dir, args)
        write_phase_plot(
            model,
            sol,
            args.phase_spins,
            run_dir / "residual_phase_lowJ.png",
            args,
            rf"Residual phase diagnostic, $g_6={args.g6:g}$, $X={x_value:g}$, {edge}",
        )
        write_phase_plot(
            model,
            sol,
            args.quiet_spins,
            run_dir / "residual_phase_largerJ.png",
            args,
            rf"Larger-$J$ residual slices, $g_6={args.g6:g}$, $X={x_value:g}$, {edge}",
        )
    return {"run_dir": str(run_dir), **summary}


def build_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--nsigma", type=int, default=2160)
    p.add_argument("--jmax", type=int, default=560)
    p.add_argument("--nlambda", type=int, default=200)
    p.add_argument("--dense-lambda-count", type=int, default=600)
    p.add_argument("--g6", type=float, default=0.5)
    p.add_argument("--x-list", default="6.5")
    p.add_argument("--edges", default="upper")
    p.add_argument("--chi-max", type=float, default=30.0)
    p.add_argument("--enforce-chi-max", action="store_true")
    p.add_argument("--eik-j-min", type=int, default=0)
    p.add_argument("--eik-sqrt-sigma-min", type=float, default=4.0)
    p.add_argument("--eik-b-min", type=float, default=2.0)
    p.add_argument("--eik-chi-min", type=float, default=0.0)
    p.add_argument("--eik-ratio-min", type=float, default=1.0)
    p.add_argument("--alpha-prime", type=float, default=1.0)
    p.add_argument("--epsilon-s", type=float, default=1.0)
    p.add_argument("--string-fd", type=float, default=1.0)
    p.add_argument("--string-phase", choices=("real", "imag"), default="real")
    p.add_argument("--gamma-string-diagnostic", type=float, default=1.0)
    p.add_argument("--rho-total-min", type=float, default=0.0)
    p.add_argument("--rho-total-max", type=float, default=2.0)
    p.add_argument("--allow-negative-residual", action="store_true")
    p.add_argument("--time-limit", type=float, default=None)
    p.add_argument("--sigma-grid", choices=("harmonic", "refined-energy"), default="refined-energy")
    p.add_argument("--refine-j-max", type=int, default=20)
    p.add_argument("--refine-sigma-min", type=float, default=0.0)
    p.add_argument("--refine-sigma-max", type=float, default=20.0)
    p.add_argument("--refine-energy-count", type=int, default=2500)
    p.add_argument("--phase-spins", type=int, nargs="*", default=[0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20])
    p.add_argument("--quiet-spins", type=int, nargs="*", default=[32, 64, 128, 256, 560])
    p.add_argument("--phase-threshold", type=float, default=1e-8)
    p.add_argument("--phase-sigma-min", type=float, default=0.0)
    p.add_argument("--phase-sigma-max", type=float, default=20.0)
    p.add_argument("--low-spin-jmax", type=int, default=20)
    p.add_argument("--log-rho-floor", type=float, default=1e-3)
    p.add_argument("--skip-plots", action="store_true")
    p.add_argument("--out-dir", type=Path, default=Path(__file__).resolve().parent / "runs")
    return p


def main() -> None:
    args = build_parser().parse_args()
    x_values = parse_float_list(args.x_list)
    edges = parse_str_list(args.edges)
    bad_edges = sorted(set(edges) - {"lower", "upper"})
    if bad_edges:
        raise ValueError(f"unknown edge(s): {bad_edges}")
    model = build_model(args)
    args.out_dir.mkdir(parents=True, exist_ok=True)
    summaries = []
    for x_value in x_values:
        for edge in edges:
            print(f"solving X={x_value:g}, edge={edge}, cells={model.grid.ncols}, eik_cells={model.eik_mask.sum()}")
            row = run_case(model, x_value, edge, args.out_dir, args)
            summaries.append(row)
            print(
                f"  success={row['success']} status={row['status']} Y={row['Y']:.12g} "
                f"rho_tot=[{row['rho_tot_min']:.4g},{row['rho_tot_max']:.4g}] "
                f"train_res={row['max_training_residual']:.3g} dense_res={row['max_dense_training_residual']:.3g} "
                f"run_dir={row['run_dir']}"
            )
    write_dict_csv(args.out_dir / "all_runs_summary.csv", summaries)
    print(f"wrote {args.out_dir / 'all_runs_summary.csv'}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_capped_adaptive_lambda_certification_20260626.py <==
#!/usr/bin/env python3
"""Adaptive lambda-row certification for the capped pole-subtracted K2 problem.

This script implements the audit loop needed before a finite-grid point is
treated as stable:

1. solve the bounded primal on a training lambda grid;
2. evaluate the same solution on a denser lambda validation grid;
3. add the worst violating validation rows to the training set;
4. repeat until the dense residual is small or the loop exhausts its budget.

The loop is deliberately primal-first because the support heat maps and the
dense-row residual are properties of an actual residual spectrum, not just a
dual training-row certificate.
"""

from __future__ import annotations

import argparse
import csv
import math
import time
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

from amplitude_difference_null_audit import full_amplitude_difference_rows, parse_pairs
from lambda_sdr_chebyshev_grid_dual import (
    lambda_chebyshev_nodes,
    lambda_threshold_angle_nodes,
    lambda_threshold_angle_radau_nodes,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from theta_k2_regular_eikonal_lp_20260624 import (
    DEFAULT_OUT,
    build_arg_parser,
    build_fullampdiff_lambda_grid,
    build_lambda_grid,
    column_scales,
    eikonal_source,
    parse_floats,
    parse_grids,
    residual_bounds,
    residual_norms,
    safe_name,
    write_csv,
    write_support,
)


def lambda_to_threshold_theta(lam: np.ndarray) -> np.ndarray:
    """Invert lambda = sin(theta)^2 / (4 - sin(theta)^2)."""
    lam = np.asarray(lam, dtype=float)
    s2 = np.clip(4.0 * lam / (1.0 + lam), 0.0, 1.0)
    return np.arcsin(np.sqrt(s2))


def unique_sorted(values: np.ndarray, *, tol: float = 1.0e-14) -> np.ndarray:
    values = np.asarray(values, dtype=float)
    values = values[(values > 0.0) & (values < 1.0 / 3.0)]
    if values.size == 0:
        return values
    values = np.sort(values)
    kept = [float(values[0])]
    for value in values[1:]:
        if abs(float(value) - kept[-1]) > tol:
            kept.append(float(value))
    return np.asarray(kept, dtype=float)


def dense_grid(args: argparse.Namespace, count: int) -> np.ndarray:
    return unique_sorted(build_lambda_grid(args, count))


def primal_linprog_options(args: argparse.Namespace) -> dict:
    options = {"time_limit": args.time_limit}
    parallel = getattr(args, "highs_parallel", "default")
    if parallel == "on":
        options["parallel"] = True
    elif parallel == "off":
        options["parallel"] = False
    return options


def symmetric_xy_from_st(s: float, t: float) -> tuple[float, float]:
    """Return the symmetric SDR variables (X,Y) for massless u=-s-t."""
    u = -s - t
    x = -(s * t + t * u + u * s)
    y = -(s * t * u)
    return x, y


def parse_pair_st(spec: str) -> list[tuple[float, float, float, float]]:
    """Parse s1,t1,s2,t2;... and convert to full-amplitude (X,Y) pairs."""
    pairs: list[tuple[float, float, float, float]] = []
    for chunk in spec.split(";"):
        chunk = chunk.strip()
        if not chunk:
            continue
        vals = [float(v) for v in chunk.split(",")]
        if len(vals) != 4:
            raise ValueError(f"expected s1,t1,s2,t2, got {chunk!r}")
        x1, y1 = symmetric_xy_from_st(vals[0], vals[1])
        x2, y2 = symmetric_xy_from_st(vals[2], vals[3])
        pairs.append((x1, y1, x2, y2))
    if not pairs:
        raise ValueError("at least one full-amplitude-difference pair is required")
    return pairs


def fullampdiff_pairs_from_args(args: argparse.Namespace) -> list[tuple[float, float, float, float]]:
    pair_xy = str(getattr(args, "fullampdiff_pairs", "")).strip()
    if pair_xy:
        return parse_pairs(pair_xy)
    pair_st = str(getattr(args, "fullampdiff_pair_st", "")).strip()
    if pair_st:
        return parse_pair_st(pair_st)
    raise ValueError("set --fullampdiff-pair-st or --fullampdiff-pairs when --fullampdiff-nlambda > 0")


def fullampdiff_grid(args: argparse.Namespace, *, jmax: int) -> np.ndarray:
    nlambda = int(getattr(args, "fullampdiff_nlambda", 0))
    if nlambda <= 0:
        return np.asarray([], dtype=float)
    grid = str(getattr(args, "fullampdiff_grid", "threshold-angle"))
    if grid == "cheb":
        lam = lambda_chebyshev_nodes(nlambda)
    elif grid == "threshold-angle-radau":
        lam = lambda_threshold_angle_radau_nodes(nlambda)
    elif grid in {
        "interval-cheb",
        "threshold-angle",
        "power-angle",
        "floor-power-interval",
    }:
        lam = build_fullampdiff_lambda_grid(args, nlambda, jmax=jmax)
    else:
        raise ValueError(f"unknown --fullampdiff-grid {grid!r}")
    lam_min = float(getattr(args, "fullampdiff_lambda_min", 0.0))
    lam_max = float(getattr(args, "fullampdiff_lambda_max", 1.0 / 3.0))
    lam = lam[(lam >= lam_min) & (lam <= lam_max)]
    if lam.size < 2:
        raise ValueError("--fullampdiff-lambda-min/max left fewer than two lambda rows")
    return lam


def fullampdiff_block(
    *,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    rho_eik_phys: np.ndarray,
) -> dict:
    """Build optional normalized full-amplitude-difference equality rows.

    The current capped K2 solve uses the variable
    rho_res_hat = rho_res_phys/k_G.  The full-amplitude-difference row

        A rho_res_phys + A rho_eik_phys + k_G c_grav = 0

    is therefore divided by k_G before being appended to the LP.
    """
    lam = fullampdiff_grid(args, jmax=jmax)
    if lam.size == 0:
        return {
            "rows": np.zeros((0, rho_eik_phys.size), dtype=float),
            "rhs": np.zeros(0, dtype=float),
            "rowsUnscaled": np.zeros((0, rho_eik_phys.size), dtype=float),
            "rhsUnscaled": np.zeros(0, dtype=float),
            "meta": {
                "fullAmpDiffNlambda": 0,
                "fullAmpDiffRows": 0,
                "fullAmpDiffPairs": 0,
                "fullAmpDiffLambdaMinActual": math.nan,
                "fullAmpDiffLambdaMaxActual": math.nan,
            },
        }
    pairs = fullampdiff_pairs_from_args(args)
    rows_phys, kg_coeff, meta = full_amplitude_difference_rows(
        int(args.d),
        lam,
        pairs,
        nmu,
        jmax,
        matrix_convention=str(getattr(args, "fullampdiff_matrix_convention", "lambda-kernel")),
        ir_sign=float(getattr(args, "fullampdiff_ir_sign", 1.0)),
        contact_degree=int(getattr(args, "fullampdiff_contact_degree", 0)),
        pv_mode=str(getattr(args, "fullampdiff_pv", "none")),
    )
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rows = rows_phys.copy()
    rhs = -np.asarray(kg_coeff, dtype=float) - (rows_phys @ rho_eik_phys) / kg
    scale = float(getattr(args, "fullampdiff_enforce_scale", 1.0))
    if scale <= 0.0:
        raise ValueError("--fullampdiff-enforce-scale must be positive")
    return {
        "rows": rows * scale,
        "rhs": rhs * scale,
        "rowsUnscaled": rows,
        "rhsUnscaled": rhs,
        "meta": {
            **meta,
            "fullAmpDiffRows": int(rows.shape[0]),
            "fullAmpDiffLambdaMinActual": float(np.min(lam)),
            "fullAmpDiffLambdaMaxActual": float(np.max(lam)),
            "fullAmpDiffEnforceScale": scale,
            "fullAmpDiffPairST": str(getattr(args, "fullampdiff_pair_st", "")),
        },
    }


def solve_primal_solution(
    *,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    """Solve a bounded primal and return the full residual vector."""
    source = eikonal_source(args, nmu, jmax, lam)
    dense_source = eikonal_source(args, nmu, jmax, lam_dense)
    if not np.allclose(source["rhoEik"], dense_source["rhoEik"]):
        raise RuntimeError("training and dense eikonal grids disagree")

    k2, _, _ = lambda_kernel_from_grid(args.d, lam, nmu, jmax, 2)
    k2_dense, _, _ = lambda_kernel_from_grid(args.d, lam_dense, nmu, jmax, 2)
    a_eq_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    rho_eik = source["rhoEik"]
    lb, ub = residual_bounds(args, rho_eik, source["active"])
    fad = fullampdiff_block(args=args, nmu=nmu, jmax=jmax, rho_eik_phys=rho_eik)
    fad_rows_raw = np.asarray(fad["rows"], dtype=float)
    fad_rhs = np.asarray(fad["rhs"], dtype=float)
    fad_rows_unscaled = np.asarray(fad["rowsUnscaled"], dtype=float)
    fad_rhs_unscaled = np.asarray(fad["rhsUnscaled"], dtype=float)
    scale_train = np.vstack([a_eq_raw, fad_rows_raw]) if fad_rows_raw.size else a_eq_raw
    scales = column_scales(scale_train, a_dense_raw, lb, ub)
    a_eq = a_eq_raw / scales[None, :]
    a_fad = fad_rows_raw / scales[None, :] if fad_rows_raw.size else np.zeros((0, a_eq.shape[1]))

    ncols = a_eq.shape[1]
    has_s = objective == "phase1"
    idx_y = ncols
    idx_s = ncols + 1 if has_s else None
    nvars = ncols + 1 + int(has_s)

    rhs = (1.0 - source["alpha"]) + 2.0 * lam * x_value - source["cEik"]
    dense_rhs = (1.0 - dense_source["alpha"]) + 2.0 * lam_dense * x_value - dense_source["cEik"]

    row = np.zeros((len(lam), nvars), dtype=float)
    row[:, :ncols] = a_eq
    row[:, idx_y] = -(lam**2)
    eq_row = row
    eq_rhs = rhs
    if a_fad.shape[0]:
        fad_row = np.zeros((a_fad.shape[0], nvars), dtype=float)
        fad_row[:, :ncols] = a_fad
        eq_row = np.vstack([eq_row, fad_row])
        eq_rhs = np.concatenate([eq_rhs, fad_rhs])

    bounds: list[tuple[float | None, float | None]] = []
    for lo, hi, scale in zip(lb, ub, scales):
        bounds.append((float(lo * scale), None if math.isinf(float(hi)) else float(hi * scale)))
    if args.y_bound > 0.0:
        bounds.append((-float(args.y_bound), float(args.y_bound)))
    else:
        bounds.append((None, None))
    if has_s:
        bounds.append((0.0, None))

    if has_s:
        upper = eq_row.copy()
        lower = -eq_row
        upper[:, idx_s] = -1.0
        lower[:, idx_s] = -1.0
        a_ub = np.vstack([upper, lower])
        b_ub = np.concatenate([eq_rhs, -eq_rhs])
        a_eq_lp = None
        b_eq_lp = None
        c = np.zeros(nvars)
        c[idx_s] = 1.0
    else:
        a_ub = None
        b_ub = None
        a_eq_lp = eq_row
        b_eq_lp = eq_rhs
        c = np.zeros(nvars)
        c[idx_y] = 1.0 if objective == "min" else -1.0

    start = time.perf_counter()
    res = linprog(
        c,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq_lp,
        b_eq=b_eq_lp,
        bounds=bounds,
        method=getattr(args, "primal_method", "highs"),
        options=primal_linprog_options(args),
    )
    seconds = time.perf_counter() - start

    record = {
        "success": bool(res.success),
        "status": int(res.status),
        "message": res.message,
        "primalMethod": getattr(args, "primal_method", "highs"),
        "highsParallel": getattr(args, "highs_parallel", "default"),
        "seconds": seconds,
        "objective": objective,
        "X": float(x_value),
        "Y": math.nan,
        "sMin": math.nan,
        "lambdaCount": int(len(lam)),
        "denseLambdaCount": int(len(lam_dense)),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "fixedEikonalProfile": args.fixed_eikonal_profile,
        "alphaWindow": float(source["alphaWindow"]),
        "alphaUsed": float(source["alpha"]),
        "activeEikCells": int(np.count_nonzero(source["active"])),
        "eikonalWindowCells": int(source["windowCells"]),
        "eikonalDroppedWindowCells": int(source["droppedWindowCells"]),
        "bOverRsMinCut": float(source.get("bOverRsMinCut", math.nan)),
        "activeBOverRsMin": float(source.get("activeBOverRsMin", math.nan)),
        "activeBOverRsMax": float(source.get("activeBOverRsMax", math.nan)),
        "rhoEikDroppedByTolAbsSum": float(source["rhoEikDroppedByTolAbsSum"]),
        "eqResidualInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRms": math.nan,
        "denseResidualRelRms": math.nan,
        "denseWorstLambda": math.nan,
        "denseWorstTheta": math.nan,
        "rhoResPhysMax": math.nan,
        "rhoTotPhysMax": math.nan,
        "rhoResSupport": math.nan,
        "resSupportOnEikCells": math.nan,
        "fullAmpDiffRows": int(fad["meta"].get("fullAmpDiffRows", 0)),
        "fullAmpDiffPairs": int(fad["meta"].get("fullAmpDiffPairs", 0)),
        "fullAmpDiffNlambda": int(fad["meta"].get("fullAmpDiffNlambda", 0)),
        "fullAmpDiffLambdaMinActual": float(fad["meta"].get("fullAmpDiffLambdaMinActual", math.nan)),
        "fullAmpDiffLambdaMaxActual": float(fad["meta"].get("fullAmpDiffLambdaMaxActual", math.nan)),
        "fullAmpDiffContactDegree": int(fad["meta"].get("fullAmpDiffContactDegree", 0)) if fad["meta"].get("fullAmpDiffContactDegree", "none") != "none" else 0,
        "fullAmpDiffRank": int(fad["meta"].get("fullAmpDiffRank", 0)),
        "fullAmpDiffEnforceScale": float(fad["meta"].get("fullAmpDiffEnforceScale", 1.0)),
        "fullAmpDiffResidualInf": math.nan,
        "fullAmpDiffResidualRelInf": math.nan,
    }
    if not res.success:
        return {"record": record, "rhoRes": None, "rhoEik": rho_eik, "source": source}

    u = np.asarray(res.x[:ncols], dtype=float)
    rho_res = u / scales
    y = float(res.x[idx_y])
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res_phys = kg * rho_res
    rho_tot_phys = rho_eik + rho_res_phys

    eq_lhs = a_eq_raw @ rho_res
    dense_lhs = a_dense_raw @ rho_res
    eq_norm = residual_norms(eq_lhs, (lam**2) * y, rhs)
    dense_raw = dense_lhs - (lam_dense**2) * y - dense_rhs
    dense_norm = residual_norms(dense_lhs, (lam_dense**2) * y, dense_rhs)
    fad_norm = {"abs_inf": math.nan, "rel_inf": math.nan}
    if fad_rows_unscaled.shape[0]:
        fad_lhs = fad_rows_unscaled @ rho_res
        fad_norm = residual_norms(fad_lhs, np.zeros_like(fad_rhs_unscaled), fad_rhs_unscaled)
    dense_denom = 1.0 + np.abs(dense_rhs) + np.abs(dense_lhs) + np.abs((lam_dense**2) * y)
    dense_rel = np.abs(dense_raw) / dense_denom
    worst = int(np.argmax(dense_rel)) if dense_rel.size else 0
    support = rho_res > float(args.support_tol)

    record.update(
        {
            "Y": y,
            "sMin": float(res.x[idx_s]) if has_s else math.nan,
            "eqResidualInf": eq_norm["abs_inf"],
            "eqResidualRelInf": eq_norm["rel_inf"],
            "denseResidualInf": dense_norm["abs_inf"],
            "denseResidualRelInf": dense_norm["rel_inf"],
            "denseResidualRms": dense_norm["abs_rms"],
            "denseResidualRelRms": dense_norm["rel_rms"],
            "denseWorstLambda": float(lam_dense[worst]) if dense_rel.size else math.nan,
            "denseWorstTheta": float(lambda_to_threshold_theta(np.asarray([lam_dense[worst]]))[0]) if dense_rel.size else math.nan,
            "rhoResPhysMax": float(np.max(rho_res_phys)) if rho_res_phys.size else 0.0,
            "rhoTotPhysMax": float(np.max(rho_tot_phys)) if rho_tot_phys.size else 0.0,
            "rhoResSupport": int(np.count_nonzero(support)),
            "resSupportOnEikCells": int(np.count_nonzero(support & source["active"])),
            "fullAmpDiffResidualInf": fad_norm["abs_inf"],
            "fullAmpDiffResidualRelInf": fad_norm["rel_inf"],
        }
    )
    return {
        "record": record,
        "rhoRes": rho_res,
        "rhoEik": rho_eik,
        "source": source,
        "denseRaw": dense_raw,
        "denseRel": dense_rel,
        "denseLhs": dense_lhs,
        "denseRhs": dense_rhs,
    }


def select_new_rows(
    *,
    lam_train: np.ndarray,
    lam_dense: np.ndarray,
    dense_rel: np.ndarray,
    add_count: int,
    min_theta_separation: float,
) -> np.ndarray:
    if add_count <= 0:
        return np.asarray([], dtype=float)

    theta_train = lambda_to_threshold_theta(lam_train)
    theta_dense = lambda_to_threshold_theta(lam_dense)
    chosen: list[float] = []
    chosen_theta: list[float] = []
    order = np.argsort(-dense_rel)
    for idx in order:
        lam = float(lam_dense[int(idx)])
        theta = float(theta_dense[int(idx)])
        if np.min(np.abs(lam_train - lam)) < 1.0e-14:
            continue
        if theta_train.size and np.min(np.abs(theta_train - theta)) < min_theta_separation:
            continue
        if chosen_theta and min(abs(theta - old) for old in chosen_theta) < min_theta_separation:
            continue
        chosen.append(lam)
        chosen_theta.append(theta)
        if len(chosen) >= add_count:
            break
    return np.asarray(chosen, dtype=float)


def save_solution_npz(
    *,
    path: Path,
    lam_train: np.ndarray,
    lam_dense: np.ndarray,
    result: dict,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    x_value: float,
    objective: str,
) -> str:
    path.parent.mkdir(parents=True, exist_ok=True)
    density_scale = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res = np.asarray(result["rhoRes"], dtype=float)
    rho_eik = np.asarray(result["rhoEik"], dtype=float)
    rho_res_phys = density_scale * rho_res
    grid = result["source"]["grid"]
    np.savez_compressed(
        path,
        lambdaTrain=lam_train,
        lambdaDense=lam_dense,
        rhoRes=rho_res,
        rhoResPhys=rho_res_phys,
        rhoEik=rho_eik,
        rhoTotPhys=rho_eik + rho_res_phys,
        denseRaw=result.get("denseRaw"),
        denseRel=result.get("denseRel"),
        Y=float(result["record"]["Y"]),
        X=float(x_value),
        objective=objective,
        g6=float(args.g6),
        densityScale=float(density_scale),
        rhoConvention=(
            "rhoRes is internally normalized; "
            "rhoResPhys=densityScale*rhoRes"
        ),
        nmu=int(nmu),
        jmax=int(jmax),
        gridMu=np.asarray(grid.mu, dtype=float),
        gridSpins=np.asarray(grid.spins, dtype=int),
        gridSigma=np.asarray(grid.sigma, dtype=float),
        gridJ=np.asarray(grid.ell, dtype=float),
        gridRIndex=np.asarray(grid.r_index, dtype=int),
        gridChi=np.asarray(grid.chi, dtype=float),
        gridB=np.asarray(grid.b, dtype=float),
        gridBOverRs=np.asarray(grid.b_over_rs, dtype=float),
        gridU=np.asarray(grid.u, dtype=float),
        gridMetadataVersion=1,
    )
    return str(path)


def run_case(
    *,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    x_value: float,
    objective: str,
    out_dir: Path,
) -> list[dict]:
    lam_train = dense_grid(args, int(args.lambda_count))
    lam_dense = dense_grid(args, int(args.dense_lambda_count))
    rows: list[dict] = []
    final_result: dict | None = None

    for round_idx in range(int(args.max_rounds)):
        phase = solve_primal_solution(
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective="phase1",
            lam=lam_train,
            lam_dense=lam_dense,
        )
        phase_rec = phase["record"]
        phase_slack = float(phase_rec.get("sMin", math.inf))
        feasible = bool(phase_rec["success"]) and phase_slack <= float(args.phase1_slack_tol)

        result = solve_primal_solution(
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective=objective,
            lam=lam_train,
            lam_dense=lam_dense,
        )
        rec = dict(result["record"])
        rec.update(
            {
                "round": round_idx,
                "g6": float(args.g6),
                "nmu": int(nmu),
                "jmax": int(jmax),
                "phase1Success": int(bool(phase_rec["success"])),
                "phase1Slack": phase_slack,
                "phase1DenseResidualRelInf": phase_rec.get("denseResidualRelInf", math.nan),
                "adaptiveCertified": 0,
                "addedRows": 0,
                "addedLambdaMin": math.nan,
                "addedLambdaMax": math.nan,
                "solutionNpz": "",
                "supportCsv": "",
            }
        )
        rows.append(rec)
        final_result = result

        if not feasible or not bool(rec["success"]):
            break
        dense_rel = np.asarray(result["denseRel"], dtype=float)
        dense_rel_inf = float(rec["denseResidualRelInf"])
        dense_abs_inf = float(rec["denseResidualInf"])
        if dense_rel_inf <= float(args.dense_rel_tol) and dense_abs_inf <= float(args.dense_abs_tol):
            rows[-1]["adaptiveCertified"] = 1
            break
        add = select_new_rows(
            lam_train=lam_train,
            lam_dense=lam_dense,
            dense_rel=dense_rel,
            add_count=int(args.add_rows),
            min_theta_separation=float(args.min_theta_separation),
        )
        if add.size == 0:
            break
        rows[-1]["addedRows"] = int(add.size)
        rows[-1]["addedLambdaMin"] = float(np.min(add))
        rows[-1]["addedLambdaMax"] = float(np.max(add))
        lam_train = unique_sorted(np.concatenate([lam_train, add]))

    if final_result is not None and final_result.get("rhoRes") is not None:
        label = (
            f"adaptive_g6_{args.g6:g}_N{nmu}_J{jmax}_X{x_value:g}_{objective}_"
            f"nl{len(lam_train)}"
        )
        case_dir = out_dir / f"g6_{safe_name(str(args.g6))}" / f"N{nmu}J{jmax}" / f"X{safe_name(str(x_value))}_{objective}"
        solution_npz = save_solution_npz(
            path=case_dir / f"{safe_name(label)}_solution.npz",
            lam_train=lam_train,
            lam_dense=lam_dense,
            result=final_result,
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective=objective,
        )
        support_csv = ""
        if args.write_support:
            old_support_dir = args.support_dir
            args.support_dir = case_dir / "support"
            support_csv = write_support(
                args=args,
                label=label,
                rho_res=final_result["rhoRes"],
                rho_eik=final_result["rhoEik"],
                grid=final_result["source"]["grid"],
            )
            args.support_dir = old_support_dir
        rows[-1]["solutionNpz"] = solution_npz
        rows[-1]["supportCsv"] = support_csv
    return rows


def add_adaptive_args(parser: argparse.ArgumentParser) -> argparse.ArgumentParser:
    def add_unless_present(*flags: str, **kwargs: object) -> None:
        if any(flag in parser._option_string_actions for flag in flags):
            return
        parser.add_argument(*flags, **kwargs)

    parser.set_defaults(
        out=DEFAULT_OUT.with_name("capped_adaptive_lambda_certification_20260626.csv"),
        objectives="min,max",
        rho_max=2.0,
        residual_support="outside-eikonal",
        lambda_grid="threshold-angle",
        lambda_count=24,
        dense_lambda_count=240,
        grids="80x80",
        x_values="0",
        chi_max=30.0,
        chi0=10.0,
        e_min=4.0,
        e_max=1.0e6,
        j_min=20.0,
        b_min=2.0,
        fixed_eikonal_profile="elastic-phase",
        time_limit=300.0,
    )
    parser.add_argument("--max-rounds", type=int, default=6)
    parser.add_argument("--add-rows", type=int, default=8)
    parser.add_argument("--dense-rel-tol", type=float, default=1.0e-5)
    parser.add_argument("--dense-abs-tol", type=float, default=1.0e-5)
    parser.add_argument("--phase1-slack-tol", type=float, default=1.0e-8)
    parser.add_argument(
        "--primal-method",
        choices=["highs", "highs-ds", "highs-ipm"],
        default="highs",
        help="SciPy linprog method for the bounded primal solves.",
    )
    parser.add_argument(
        "--highs-parallel",
        choices=["default", "on", "off"],
        default="default",
        help="Optional HiGHS boolean parallel option. Default omits the option.",
    )
    parser.add_argument(
        "--min-theta-separation",
        type=float,
        default=0.0,
        help="Minimum threshold-angle separation between newly added rows. Use 0 for unrestricted top violations.",
    )
    add_unless_present(
        "--fullampdiff-nlambda",
        type=int,
        default=0,
        help=(
            "Number of lambda samples used to build optional full-amplitude-difference "
            "rows. The default 0 disables this validation/constraint layer."
        ),
    )
    add_unless_present(
        "--fullampdiff-grid",
        choices=["cheb", "threshold-angle", "threshold-angle-radau"],
        default="threshold-angle",
        help="Lambda grid used for optional full-amplitude-difference rows.",
    )
    add_unless_present("--fullampdiff-lambda-min", type=float, default=0.05)
    add_unless_present("--fullampdiff-lambda-max", type=float, default=0.30)
    add_unless_present(
        "--fullampdiff-pair-st",
        default="",
        help=(
            "Semicolon-separated s1,t1,s2,t2 pairs converted to symmetric "
            "(X,Y) amplitude-difference pairs."
        ),
    )
    add_unless_present(
        "--fullampdiff-pairs",
        default="",
        help=(
            "Semicolon-separated xA,yA,xB,yB full-amplitude-difference pairs. "
            "If supplied, this overrides --fullampdiff-pair-st."
        ),
    )
    add_unless_present(
        "--fullampdiff-matrix-convention",
        choices=["lambda-kernel", "eq20"],
        default="lambda-kernel",
    )
    add_unless_present("--fullampdiff-contact-degree", type=int, default=0)
    add_unless_present(
        "--fullampdiff-pv",
        choices=["none", "linear-subtraction"],
        default="none",
        help="Principal-value treatment for real roots in the amplitude-difference kernel.",
    )
    add_unless_present("--fullampdiff-ir-sign", type=float, default=1.0)
    add_unless_present("--fullampdiff-enforce-scale", type=float, default=1.0)
    parser.add_argument("--out-dir", type=Path, default=Path("outputs/capped_adaptive_lambda_certification_20260626"))
    return parser


def main() -> None:
    parser = add_adaptive_args(build_arg_parser())
    args = parser.parse_args()
    out_dir = Path(args.out_dir)
    all_rows: list[dict] = []
    objectives = [item.strip() for item in args.objectives.split(",") if item.strip()]
    for nmu, jmax in parse_grids(args.grids):
        for x_value in parse_floats(args.x_values):
            for objective in objectives:
                if objective not in {"min", "max"}:
                    continue
                rows = run_case(args=args, nmu=nmu, jmax=jmax, x_value=x_value, objective=objective, out_dir=out_dir)
                all_rows.extend(rows)
                last = rows[-1]
                print(
                    f"g6={args.g6:g} N={nmu} J={jmax} X={x_value:g} {objective} "
                    f"round={last['round']} success={last['success']} Y={last['Y']} "
                    f"phase1Slack={last['phase1Slack']} "
                    f"denseRel={last['denseResidualRelInf']} "
                    f"cert={last['adaptiveCertified']}",
                    flush=True,
                )
    write_csv(Path(args.out), all_rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_carrier_complete_refined_inward_20260721.py <==
#!/usr/bin/env python3
"""Vendored refined-grid bridge used by the 20260721 b/R_S scan.

This module supplies the spin-dependent refined residual grid, bounded primal
solver, phase diagnostics, and interface to the exact finite-J plus complete
high-J v12 carrier.  The canonical support coordinate and common source/cap
mask are imposed by ``run_extended_eikonal_rs_scan_20260721.py``.
"""

from __future__ import annotations

import argparse
import csv
import gc
import json
import math
import os
import sys
from dataclasses import replace
from pathlib import Path


HERE = Path(__file__).resolve().parent

os.environ.setdefault("MPLCONFIGDIR", str(HERE / ".mplconfig_v1"))

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

import run_bh_mask_total_caps_20260721 as v7
import theta_k2_hybrid_grid_tail_lp_20260720 as v12


SPINS = (0, 2, 4, 6, 8, 10)
ORRD = LinearSegmentedColormap.from_list(
    "journal_orrd_v1",
    ("#fff7ec", "#fee8c8", "#fdbb84", "#fc8d59", "#e34a33", "#b30000"),
)


def configure_v12_style() -> None:
    """Use the journal styling and exact orange-red palette from v12."""
    plt.rcParams.update(
        {
            "font.family": "serif",
            "mathtext.fontset": "cm",
            "font.size": 9,
            "axes.titlesize": 9,
            "axes.labelsize": 10,
            "xtick.labelsize": 8,
            "ytick.labelsize": 8,
            "axes.linewidth": 0.75,
            "xtick.direction": "in",
            "ytick.direction": "in",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def ratio_label(value: float) -> str:
    return f"q{value:g}".replace(".", "p")


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def make_v7_args(args: argparse.Namespace, ratio: float) -> argparse.Namespace:
    argv = [
        f"--nsigma={args.nsigma}",
        f"--jmax={args.jmax}",
        f"--nlambda={args.nlambda}",
        "--dense-lambda-count=0",
        f"--g6={args.g6}",
        f"--x-list={args.x}",
        "--edges=upper",
        f"--chi-max={args.chi_max}",
        "--enforce-chi-max",
        "--eik-j-min=0",
        f"--eik-ratio-min={ratio}",
        "--alpha-prime=1",
        "--epsilon-s=0",
        "--string-phase=real",
        "--rho-total-min=0",
        "--rho-total-max=2",
        "--sigma-grid=refined-energy",
        f"--refine-j-max={args.refine_j_max}",
        f"--refine-sigma-min={args.refine_sigma_min}",
        f"--refine-sigma-max={args.refine_sigma_max}",
        f"--refine-energy-count={args.refine_energy_count}",
        f"--phase-threshold={args.phase_threshold}",
        f"--phase-sigma-min={args.refine_sigma_min}",
        f"--phase-sigma-max={args.refine_sigma_max}",
        "--skip-plots",
    ]
    if args.time_limit is not None:
        argv.append(f"--time-limit={args.time_limit}")
    return v7.build_parser().parse_args(argv)


def make_v12_args(args: argparse.Namespace, ratio: float) -> argparse.Namespace:
    return v12.build_parser().parse_args(
        [
            f"--g6={args.g6}",
            "--chi-min=0",
            f"--chi-max={args.chi_max}",
            "--e-min=1",
            "--e-max=1000000",
            "--j-min=0",
            "--b-min=0",
            "--b-over-rs-min=0",
            f"--b-over-rj-min={ratio}",
            "--fixed-eikonal-profile=elastic-phase",
            "--residual-support=all",
            "--rho-max=2",
            "--hybrid-tail-mode=high-j-complete",
            f"--hybrid-tail-split-jmax={args.source_split_jmax}",
            f"--hybrid-source-nmu={args.source_nmu}",
            f"--hybrid-source-lambda-chunk={args.source_lambda_chunk}",
            f"--hybrid-tail-quadrature-count={args.tail_quadrature_count}",
        ]
    )


def remask_refined_model(
    base: v7.Model,
    args: argparse.Namespace,
    ratio: float,
    carrier_data: dict,
) -> v7.Model:
    """Apply one inward window consistently to both cap and dispersion RHS."""
    mask = (
        (base.grid.col_spin >= 0.0)
        & np.isfinite(base.b_over_r)
        & (base.b_over_r > float(ratio))
        & (base.chi_gr < float(args.chi_max))
    )
    rho_all = 1.0 - np.cos(base.chi_gr)
    rho_eik = np.zeros_like(rho_all)
    rho_eik[mask] = rho_all[mask]
    rhohat_lower = np.zeros_like(rho_eik)
    rhohat_upper = (2.0 - rho_eik) / base.kG

    if np.any(rho_eik[~mask] != 0.0):
        raise AssertionError("masked eikonal density leaked outside its window")
    if not np.allclose(base.kG * rhohat_upper + rho_eik, 2.0, atol=2.0e-14):
        raise AssertionError("total-density cap is not built from masked rhoEik")

    carrier = np.asarray(carrier_data["hybridCarrier"], dtype=float)
    if carrier.shape != base.lambdas.shape:
        raise AssertionError("v12 carrier and v7 lambda grid have different shapes")
    return replace(
        base,
        eik_mask=mask,
        rho_eik=rho_eik,
        rho_eik_source=rho_eik,
        rhohat_lower=rhohat_lower,
        rhohat_upper=rhohat_upper,
        ceik=carrier,
    )


def geometry_agreement(model: v7.Model, args: argparse.Namespace) -> float:
    radius_v12 = v12.rotating_radius_d6(model.grid.col_sigma, model.grid.col_spin, args.g6)
    good = np.isfinite(model.radius) & np.isfinite(radius_v12) & (model.radius > 0.0)
    return float(
        np.max(np.abs(radius_v12[good] - model.radius[good]) / np.maximum(model.radius[good], 1.0e-300))
    )


def dense_audit(
    args: argparse.Namespace,
    model: v7.Model,
    solution: v7.Solution,
    hybrid_args: argparse.Namespace,
) -> tuple[float, float]:
    if args.dense_lambda_count <= 0 or not solution.success:
        return math.nan, math.nan
    dense_lam = v7.threshold_lambda_grid(args.dense_lambda_count)
    dense_source = v12.known_carrier(
        hybrid_args,
        lp_nmu=args.nsigma,
        lp_jmax=args.jmax,
        lam=dense_lam,
    )
    dense_carrier = np.asarray(dense_source["hybridCarrier"], dtype=float)
    max_abs = 0.0
    max_rel = 0.0
    for lam, carrier in zip(dense_lam, dense_carrier):
        row = v7.finite_row_for_grid(model.grid, float(lam), 6)
        lhs = float(row @ solution.rhohat_res)
        rhs = 1.0 + 2.0 * float(lam) * args.x - float(carrier)
        y_term = float(lam) ** 2 * solution.y_value
        residual = lhs - y_term - rhs
        max_abs = max(max_abs, abs(residual))
        max_rel = max(max_rel, abs(residual) / (1.0 + abs(lhs) + abs(y_term) + abs(rhs)))
    return float(max_abs), float(max_rel)


def component_summary(lambdas: np.ndarray, data: dict) -> dict:
    imin = int(np.argmin(lambdas))
    imax = int(np.argmax(lambdas))
    result: dict[str, float | int | str] = {
        "carrierFormula": "exact-finite-J-plus-complete-high-J-continuum",
        "sourceNmu": int(data["sourceNmu"]),
        "sourceSplitJmax": int(data["sourceSplitJmax"]),
    }
    for label, key in (
        ("finite", "gridCarrier"),
        ("tailLeading", "hybridTailLeading"),
        ("tailRegular", "hybridTailRegular"),
        ("complete", "hybridCarrier"),
    ):
        values = np.asarray(data[key], dtype=float)
        result[f"{label}AtLambdaMin"] = float(values[imin])
        result[f"{label}AtLambdaMax"] = float(values[imax])
        result[f"{label}AbsMax"] = float(np.max(np.abs(values)))
    return result


def phase_rows(
    model: v7.Model,
    solution: v7.Solution,
    old_args: argparse.Namespace,
    ratio: float,
) -> list[dict]:
    rows = []
    for spin in SPINS:
        row = v7.phase_metrics(model, solution, spin, old_args)
        row["ratio"] = ratio
        rows.append(row)
    return rows


def save_case(
    out_dir: Path,
    args: argparse.Namespace,
    model: v7.Model,
    solution: v7.Solution,
    ratio: float,
    carrier_data: dict,
    dense_abs: float,
    dense_rel: float,
    rows: list[dict],
) -> dict:
    case_dir = out_dir / f"{ratio_label(ratio)}_v1"
    case_dir.mkdir(parents=True, exist_ok=True)
    rho_res = model.kG * solution.rhohat_res
    rho_total = model.rho_eik_source + rho_res
    np.savez_compressed(
        case_dir / "solution_v1.npz",
        sigma=model.grid.col_sigma,
        weight=model.grid.col_weight,
        spin=model.grid.col_spin,
        lambdas=model.lambdas,
        rho_res_phys=rho_res,
        rho_eik_masked_phys=model.rho_eik_source,
        rho_total_phys=rho_total,
        eik_mask=model.eik_mask,
        b_over_R_J=model.b_over_r,
        chi_gr=model.chi_gr,
        rhohat_lower=model.rhohat_lower,
        rhohat_upper=model.rhohat_upper,
        carrier_finite=np.asarray(carrier_data["gridCarrier"]),
        carrier_tail_leading=np.asarray(carrier_data["hybridTailLeading"]),
        carrier_tail_regular=np.asarray(carrier_data["hybridTailRegular"]),
        carrier_complete=np.asarray(carrier_data["hybridCarrier"]),
        ratio=ratio,
        x=args.x,
        y=solution.y_value,
    )
    write_csv(case_dir / "phase_metrics_v1.csv", rows)

    low_rows = [row for row in rows if int(row["J"]) <= 8]
    summary = {
        "ratio": ratio,
        "chiMax": args.chi_max,
        "success": int(solution.success),
        "status": solution.status,
        "message": solution.message,
        "X": args.x,
        "Y": solution.y_value,
        "nCells": model.grid.ncols,
        "nEikonalCells": int(np.count_nonzero(model.eik_mask)),
        "nEikonalJ0Cells": int(np.count_nonzero(model.eik_mask & (model.grid.col_spin == 0.0))),
        "nResidualPositive": int(np.count_nonzero(rho_res > args.phase_threshold)),
        "rhoTotalMin": float(np.min(rho_total)),
        "rhoTotalMax": float(np.max(rho_total)),
        "maxTrainingResidual": solution.max_training_residual,
        "maxDenseResidualAbs": dense_abs,
        "maxDenseResidualRel": dense_rel,
        "maxLowerViolation": solution.max_lower_violation,
        "maxUpperViolation": solution.max_upper_violation,
        "sumExtremaJ0to8": int(sum(int(row["extrema_in_rho_res_minus_1"]) for row in low_rows)),
        "sumPhaseSpanPiJ0to8": float(sum(float(row["phase_span_pi"]) for row in low_rows)),
        "capUsesMaskedRhoEik": 1,
        "chiMaxEnforcedInCap": 1,
        **component_summary(model.lambdas, carrier_data),
    }
    with (case_dir / "summary_v1.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2, allow_nan=True)
    write_csv(case_dir / "summary_v1.csv", [summary])
    return summary


def plot_oscillations(out_dir: Path, plot_cases: list[dict], phase: list[dict]) -> None:
    spins = SPINS[:-1]
    colors = [ORRD(value) for value in np.linspace(0.38, 0.95, len(SPINS))]
    fig, axes = plt.subplots(len(plot_cases), len(spins), figsize=(17.5, 11.5), sharex=True, sharey=True)
    for row_index, case in enumerate(plot_cases):
        for col_index, spin in enumerate(spins):
            ax = axes[row_index, col_index]
            mask = (
                (case["spin"] == spin)
                & (case["rho"] > case["threshold"])
                & (case["sigma"] >= case["sigma_min"])
                & (case["sigma"] <= case["sigma_max"])
            )
            order = np.argsort(np.sqrt(case["sigma"][mask]))
            energy = np.sqrt(case["sigma"][mask])[order]
            density = case["rho"][mask][order] - 1.0
            ax.plot(energy, density, lw=0.9, color=colors[col_index])
            ax.axhline(0.0, color="0.4", lw=0.55)
            metric = next(item for item in phase if item["ratio"] == case["ratio"] and item["J"] == spin)
            ax.set_title(f"J={spin}: {metric['extrema_in_rho_res_minus_1']} extrema", fontsize=9)
            ax.grid(alpha=0.18)
            if col_index == 0:
                ax.set_ylabel(f"b/RJ > {case['ratio']:g}\n" + r"$\rho_{res}-1$")
            if row_index == len(plot_cases) - 1:
                ax.set_xlabel(r"$E=\sqrt{\sigma}$")
    fig.suptitle(
        "Inward growth on the v7 refined grid with the v12 carrier-complete dispersion source",
        fontsize=14,
    )
    fig.tight_layout(rect=(0.0, 0.0, 1.0, 0.965))
    fig.savefig(out_dir / "growing_oscillations_v1.png", dpi=220, bbox_inches="tight")
    fig.savefig(out_dir / "growing_oscillations_v1.pdf", bbox_inches="tight")
    plt.close(fig)


def plot_growth_metrics(out_dir: Path, summaries: list[dict]) -> None:
    ordered = sorted(summaries, key=lambda row: row["ratio"], reverse=True)
    ratios = np.asarray([row["ratio"] for row in ordered])
    extrema = np.asarray([row["sumExtremaJ0to8"] for row in ordered])
    spans = np.asarray([row["sumPhaseSpanPiJ0to8"] for row in ordered])
    fig, axes = plt.subplots(1, 2, figsize=(10.2, 3.9))
    axes[0].plot(ratios, extrema, "o-", color=ORRD(0.92))
    axes[0].set_ylabel("summed extrema, J=0..8")
    axes[1].plot(ratios, spans, "o-", color=ORRD(0.68))
    axes[1].set_ylabel(r"summed unfolded span / $\pi$, J=0..8")
    for ax in axes:
        ax.invert_xaxis()
        ax.set_xlabel(r"inward cut $b/R_J > q$ (inward $\rightarrow$)")
        ax.grid(alpha=0.25)
    fig.tight_layout()
    fig.savefig(out_dir / "inward_growth_metrics_v1.png", dpi=220, bbox_inches="tight")
    fig.savefig(out_dir / "inward_growth_metrics_v1.pdf", bbox_inches="tight")
    plt.close(fig)


def plot_saved_outputs(args: argparse.Namespace, ratios: list[float]) -> None:
    plot_cases: list[dict] = []
    phase: list[dict] = []
    summaries: list[dict] = []
    for ratio in ratios:
        case_dir = args.out_dir / f"{ratio_label(ratio)}_v1"
        with np.load(case_dir / "solution_v1.npz") as data:
            plot_cases.append(
                {
                    "ratio": ratio,
                    "sigma": np.asarray(data["sigma"], dtype=float),
                    "spin": np.asarray(data["spin"], dtype=float),
                    "rho": np.asarray(data["rho_res_phys"], dtype=float),
                    "threshold": args.phase_threshold,
                    "sigma_min": args.refine_sigma_min,
                    "sigma_max": args.refine_sigma_max,
                }
            )
        with (case_dir / "phase_metrics_v1.csv").open(newline="", encoding="utf-8") as handle:
            for row in csv.DictReader(handle):
                row["ratio"] = float(row["ratio"])
                row["J"] = int(row["J"])
                row["extrema_in_rho_res_minus_1"] = int(row["extrema_in_rho_res_minus_1"])
                row["phase_span_pi"] = float(row["phase_span_pi"])
                phase.append(row)
        with (case_dir / "summary_v1.json").open(encoding="utf-8") as handle:
            summaries.append(json.load(handle))
    configure_v12_style()
    plot_oscillations(args.out_dir, plot_cases, phase)
    plot_growth_metrics(args.out_dir, summaries)


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--ratios", default="0.9,0.5,0.25,0.1")
    parser.add_argument("--nsigma", type=int, default=1200)
    parser.add_argument("--jmax", type=int, default=220)
    parser.add_argument("--nlambda", type=int, default=100)
    parser.add_argument("--dense-lambda-count", type=int, default=0)
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--x", type=float, default=6.5)
    parser.add_argument("--chi-max", type=float, default=30.0)
    parser.add_argument("--refine-j-max", type=int, default=20)
    parser.add_argument("--refine-sigma-min", type=float, default=0.0)
    parser.add_argument("--refine-sigma-max", type=float, default=20.0)
    parser.add_argument("--refine-energy-count", type=int, default=1600)
    parser.add_argument("--phase-threshold", type=float, default=1.0e-8)
    parser.add_argument("--source-nmu", type=int, default=6400)
    parser.add_argument("--source-split-jmax", type=int, default=320)
    parser.add_argument("--source-lambda-chunk", type=int, default=16)
    parser.add_argument("--tail-quadrature-count", type=int, default=4000)
    parser.add_argument("--time-limit", type=float, default=None)
    parser.add_argument("--out-dir", type=Path, default=HERE / "outputs_v1")
    parser.add_argument("--plot-only", action="store_true")
    parser.add_argument(
        "--smoke",
        action="store_true",
        help="small two-threshold integration solve; writes smoke_outputs_v1 unless --out-dir is set",
    )
    return parser


def apply_smoke_defaults(args: argparse.Namespace) -> argparse.Namespace:
    if not args.smoke:
        return args
    args.ratios = "0.9,0.1"
    # The complete high-J source is deliberately close to one at the smallest
    # threshold lambdas.  A toy O(10^3)-cell residual basis is then infeasible,
    # so the smoke test remains reduced but keeps enough spin/energy support to
    # be a meaningful integration solve.
    args.nsigma = 300
    args.jmax = 80
    args.nlambda = 40
    args.dense_lambda_count = 51
    args.refine_j_max = 20
    args.refine_energy_count = 300
    args.source_nmu = 800
    args.source_split_jmax = 100
    args.source_lambda_chunk = 10
    args.tail_quadrature_count = 800
    if args.out_dir == HERE / "outputs_v1":
        args.out_dir = HERE / "smoke_outputs_v1"
    return args


def main() -> None:
    args = apply_smoke_defaults(build_parser().parse_args())
    ratios = [float(item) for item in args.ratios.split(",") if item.strip()]
    if not ratios:
        raise ValueError("--ratios is empty")
    args.out_dir.mkdir(parents=True, exist_ok=True)
    if args.plot_only:
        plot_saved_outputs(args, ratios)
        print(args.out_dir, flush=True)
        return

    base_args = make_v7_args(args, ratios[0])
    print("building refined residual grid and dispersion matrix", flush=True)
    base = v7.build_model(base_args)
    radius_error = geometry_agreement(base, args)
    if radius_error > 2.0e-13:
        raise AssertionError(f"v7 and v12 R_J implementations differ: relative error {radius_error:.3e}")

    config = vars(args).copy()
    config["out_dir"] = str(config["out_dir"])
    config.update(
        {
            "artifactVersion": "v1",
            "residualGrid": "v7-refined-energy",
            "carrier": "v12-exact-finite-plus-complete-continuum",
            "cap": "masked-rhoEik-total-density-cap",
            "radiusImplementationMaxRelativeDifference": radius_error,
        }
    )
    with (args.out_dir / "run_config_v1.json").open("w", encoding="utf-8") as handle:
        json.dump(config, handle, indent=2)

    summaries: list[dict] = []
    all_phase: list[dict] = []
    plot_cases: list[dict] = []
    for ratio in ratios:
        print(f"building carrier-complete source for b/R_J > {ratio:g}", flush=True)
        hybrid_args = make_v12_args(args, ratio)
        carrier_data = v12.known_carrier(
            hybrid_args,
            lp_nmu=args.nsigma,
            lp_jmax=args.jmax,
            lam=base.lambdas,
        )
        model = remask_refined_model(base, args, ratio, carrier_data)
        old_args = make_v7_args(args, ratio)
        print(
            f"solving q={ratio:g}: cells={model.grid.ncols}, masked eikonal cells={model.eik_mask.sum()}",
            flush=True,
        )
        solution = v7.solve_primal(model, args.x, "upper", args.time_limit)
        dense_abs, dense_rel = dense_audit(args, model, solution, hybrid_args)
        rows = phase_rows(model, solution, old_args, ratio) if solution.success else []
        summary = save_case(
            args.out_dir,
            args,
            model,
            solution,
            ratio,
            carrier_data,
            dense_abs,
            dense_rel,
            rows,
        )
        summaries.append(summary)
        all_phase.extend(rows)
        rho_res = model.kG * solution.rhohat_res
        plot_cases.append(
            {
                "ratio": ratio,
                "sigma": model.grid.col_sigma.copy(),
                "spin": model.grid.col_spin.copy(),
                "rho": rho_res.copy(),
                "threshold": args.phase_threshold,
                "sigma_min": args.refine_sigma_min,
                "sigma_max": args.refine_sigma_max,
            }
        )
        print(
            f"q={ratio:g}: success={solution.success}, Y={solution.y_value:.12g}, "
            f"extrema(J<=8)={summary['sumExtremaJ0to8']}, "
            f"span/pi(J<=8)={summary['sumPhaseSpanPiJ0to8']:.6g}",
            flush=True,
        )
        del model, carrier_data, solution
        gc.collect()

    write_csv(args.out_dir / "inward_summary_v1.csv", summaries)
    write_csv(args.out_dir / "inward_growth_metrics_v1.csv", summaries)
    write_csv(args.out_dir / "inward_phase_metrics_v1.csv", all_phase)
    if all(int(row["success"]) == 1 for row in summaries):
        configure_v12_style()
        plot_oscillations(args.out_dir, plot_cases, all_phase)
        plot_growth_metrics(args.out_dir, summaries)
    print(args.out_dir, flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_complete_carrier_resolution_ladder_20260720.py <==
#!/usr/bin/env python3
"""Matched spectral-resolution and lambda-collocation ladder."""

from __future__ import annotations

import argparse
import csv
import json
import math
import subprocess
import sys
import time
from pathlib import Path


def write_status(path: Path, payload: dict[str, object]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def read_rows(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, "nan"))
    except (TypeError, ValueError):
        return math.nan


def run_case(
    *,
    grid: str,
    count: int,
    case_dir: Path,
    args: argparse.Namespace,
) -> tuple[int, float, Path]:
    out = case_dir / "summary.csv"
    command = [
        sys.executable,
        "theta_k2_hybrid_grid_tail_lp_20260720.py",
        f"--grids={grid}",
        f"--x-values={args.x:g}",
        "--objectives=phase1,max",
        "--lambda-grid=threshold-angle",
        f"--lambda-count={count}",
        f"--dense-lambda-count={args.dense_lambda_count}",
        "--g6=0.5",
        "--chi-min=0",
        "--chi-max=30",
        "--e-min=4",
        "--e-max=1000000",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--alpha-mode=chi-window",
        "--fixed-eikonal-profile=elastic-phase",
        "--residual-support=outside-eikonal",
        "--rho-max=2",
        "--hybrid-tail-mode=high-j-complete",
        f"--hybrid-tail-quadrature-count={args.tail_quadrature_count}",
        "--time-limit=43200",
        "--highs-parallel=off",
        f"--out={out}",
    ]
    start = time.time()
    completed = subprocess.run(command, check=False)
    return completed.returncode, time.time() - start, out


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-root", type=Path, required=True)
    parser.add_argument("--grid", required=True)
    parser.add_argument("--lambda-counts", required=True)
    parser.add_argument("--x", type=float, default=20.0)
    parser.add_argument("--dense-lambda-count", type=int, default=1601)
    parser.add_argument("--tail-quadrature-count", type=int, default=2400)
    args = parser.parse_args()

    counts = [int(item) for item in args.lambda_counts.split(",") if item.strip()]
    args.out_root.mkdir(parents=True, exist_ok=True)
    status_path = args.out_root / "campaign_status.json"
    records: list[dict[str, object]] = []
    write_status(status_path, {"state": "running", "completed": 0, "cases": records})

    for count in counts:
        case_dir = args.out_root / f"Nlambda{count}"
        return_code, seconds, summary_path = run_case(
            grid=args.grid,
            count=count,
            case_dir=case_dir,
            args=args,
        )
        case_rows = read_rows(summary_path) if summary_path.exists() else []
        phase_row = next((row for row in case_rows if row.get("objective") == "phase1"), {})
        max_row = next((row for row in case_rows if row.get("objective") == "max"), {})
        phase_success = str(phase_row.get("success", "")).lower() in {"true", "1"}
        phase_slack = number(phase_row, "sMin")
        records.append(
            {
                "grid": args.grid,
                "lambdaCount": count,
                "returnCode": return_code,
                "seconds": seconds,
                "phase1Success": phase_success,
                "phase1Slack": phase_slack,
                "maxSuccess": str(max_row.get("success", "")).lower() in {"true", "1"},
                "Y": number(max_row, "Y"),
                "denseResidualRelInf": number(max_row, "denseResidualRelInf"),
                "denseResidualRelInfResolvedInterval": number(
                    max_row, "denseResidualRelInfResolvedInterval"
                ),
            }
        )
        write_status(
            status_path,
            {
                "state": "running",
                "completed": len(records),
                "total": len(counts),
                "cases": records,
            },
        )

    write_status(
        status_path,
        {"state": "complete", "completed": len(records), "total": len(counts), "cases": records},
    )
    print(status_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_continuum_complete_weak_leaf_traces_20260720.py <==
#!/usr/bin/env python3
"""Trace four hierarchy-correct leaves with the complete continuum carrier."""

from __future__ import annotations

import argparse
import csv
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path

import numpy as np

from run_continuum_complete_weak_refresh_20260720 import OLD_BRACKETS, run_case


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--out-root",
        type=Path,
        default=Path("outputs/continuum_complete_weak_leaf_traces_20260720"),
    )
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--fractions", type=int, default=11)
    parser.add_argument(
        "--ratios",
        default="1000,2000,4000,8000",
        help="Comma-separated denominators in G_N=pi^2/ratio.",
    )
    parser.add_argument("--time-limit", type=int, default=43200)
    args = parser.parse_args()

    specs: list[dict] = []
    ratios = [int(item) for item in args.ratios.split(",") if item.strip()]
    unknown = sorted(set(ratios).difference(OLD_BRACKETS))
    if unknown:
        raise ValueError(f"unknown ratios: {unknown}")
    for ratio in ratios:
        _, left_good, right_good, _ = OLD_BRACKETS[ratio]
        for fraction in np.linspace(0.0, 1.0, int(args.fractions)):
            x_value = left_good + float(fraction) * (right_good - left_good)
            for objective in ("min", "max"):
                specs.append(
                    {
                        "out_root": args.out_root,
                        "stage": f"leaf_f{fraction:.3f}",
                        "ratio": ratio,
                        "rho_max": 2.0,
                        "grid": "300x160",
                        "nlambda": 64,
                        "x_value": x_value,
                        "objective": objective,
                        "write_support": False,
                        "write_solution": False,
                        "time_limit": int(args.time_limit),
                    }
                )

    rows: list[dict] = []
    with ThreadPoolExecutor(max_workers=int(args.workers)) as pool:
        futures = [pool.submit(run_case, **spec) for spec in specs]
        for future in as_completed(futures):
            rows.append(future.result())
            write_csv(args.out_root / "leaf_traces.csv", rows)

    rows.sort(key=lambda row: (int(row["ratio"]), float(row["X"]), row["objective"]))
    write_csv(args.out_root / "leaf_traces.csv", rows)
    print(args.out_root / "leaf_traces.csv")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_continuum_complete_weak_refresh_20260720.py <==
#!/usr/bin/env python3
"""Refresh the weak-gravity results with the complete continuum K2 carrier."""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent
OLD_BRACKETS = {
    1000: (-0.921875, -0.9140625, 64000.0, 64500.0),
    2000: (-0.8671875, -0.859375, 128000.0, 129000.0),
    4000: (-0.84375, -0.8359375, 256000.0, 258000.0),
    8000: (-0.828125, -0.8203125, 508000.0, 512000.0),
}


def safe(value: float) -> str:
    return f"{value:.12g}".replace("-", "m").replace(".", "p").replace("+", "")


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def write_status(path: Path, state: str, **payload: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps({"state": state, **payload}, indent=2) + "\n", encoding="utf-8")


def run_case(
    *,
    out_root: Path,
    stage: str,
    ratio: int,
    rho_max: float,
    grid: str,
    nlambda: int,
    x_value: float,
    objective: str,
    write_support: bool,
    write_solution: bool,
    time_limit: int,
    fad_nlambda: int = 0,
    fad_energy_width: float = 2.5,
    tol: float = 1.0e-9,
) -> dict:
    g6 = 1.0 / (8.0 * float(ratio))
    fad_tag = f"_fad{fad_nlambda}_ew{safe(fad_energy_width)}" if fad_nlambda else ""
    tag = (
        f"{stage}_r{ratio}_cap{safe(rho_max)}_N{grid.replace('x', 'J')}_"
        f"X{safe(x_value)}_{objective}_nl{nlambda}{fad_tag}"
    )
    case_dir = out_root / "cases" / tag
    summary = case_dir / "summary.csv"
    support_dir = case_dir / "support"
    solution_dir = case_dir / "solutions"
    stdout = out_root / "logs" / f"{tag}.stdout.log"
    stderr = out_root / "logs" / f"{tag}.stderr.log"
    case_dir.mkdir(parents=True, exist_ok=True)
    stdout.parent.mkdir(parents=True, exist_ok=True)
    command = [
        sys.executable,
        "theta_k2_continuum_eikonal_lp_20260719.py",
        f"--g6={g6:.17g}",
        f"--grids={grid}",
        f"--x-values={x_value:.17g}",
        f"--objectives={objective}",
        "--lambda-grid=threshold-angle",
        f"--lambda-count={nlambda}",
        "--dense-lambda-count=1601",
        "--lambda-max=0.3333333333333333",
        "--chi-min=0",
        "--chi-max=30",
        "--e-min=4",
        "--e-max=inf",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        f"--rho-max={rho_max:.17g}",
        "--sigma-split=32",
        "--sigma-log-max=8192",
        "--sigma-low-fraction=0.45",
        "--sigma-log-fraction=0.40",
        "--carrier-mode=continuum-complete",
        "--carrier-quadrature-count=3200",
        f"--tol={tol:.17g}",
        f"--time-limit={time_limit}",
        f"--out={summary}",
    ]
    if fad_nlambda:
        command.extend(
            [
                f"--fullampdiff-nlambda={fad_nlambda}",
                "--fullampdiff-grid=interval-cheb",
                "--fullampdiff-lambda-min=0.01",
                "--fullampdiff-lambda-max=0.30",
                f"--fullampdiff-jmax={grid.split('x')[1]}",
                "--fullampdiff-contact-degree=0",
                "--fullampdiff-row-normalize",
                "--continuum-fad-energy-max=20000",
                f"--continuum-fad-energy-width={fad_energy_width:.17g}",
                "--continuum-fad-energy-order=28",
                "--continuum-fad-b-count=800",
                "--continuum-fad-tail-chi=0.03",
                "--continuum-fad-tail-y-min=100",
            ]
        )
    if write_support:
        command.extend(["--write-support", f"--support-dir={support_dir}"])
    if write_solution:
        command.extend(["--write-solution", f"--solution-dir={solution_dir}"])
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with stdout.open("w", encoding="utf-8") as out, stderr.open("w", encoding="utf-8") as err:
        completed = subprocess.run(command, cwd=ROOT, env=env, stdout=out, stderr=err, check=False)
    row = read_last(summary)
    record = {
        "stage": stage,
        "tag": tag,
        "ratio": ratio,
        "GNewton": math.pi**2 / ratio,
        "MPlanckOverMEFT": (ratio / (8.0 * math.pi**3)) ** 0.25,
        "rhoMax": rho_max,
        "grid": grid,
        "nlambda": nlambda,
        "X": x_value,
        "objective": objective,
        "fadNlambda": fad_nlambda,
        "returncode": int(completed.returncode),
        "elapsedSec": time.time() - started,
        "success": int(row.get("success", "0") in {"1", "True", "true"}),
        "status": row.get("status", ""),
        "message": row.get("message", ""),
        "Y": number(row, "Y"),
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelInfResolvedInterval": number(row, "denseResidualRelInfResolvedInterval"),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ90": number(row, "denseResidualRelQ90"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "fullAmpDiffResidualRelInf": number(row, "fullAmpDiffResidualRelInf"),
        "carrierRegularAbsMax": number(row, "carrierRegularAbsMax"),
        "carrierRegularToTotalAbsScale": number(row, "carrierRegularToTotalAbsScale"),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
        "summaryCsv": str(summary),
        "stdout": str(stdout),
        "stderr": str(stderr),
    }
    print(
        f"DONE {tag} success={record['success']} Y={record['Y']:.10g} "
        f"dense={record['denseResidualRelInf']:.5g}",
        flush=True,
    )
    return record


def tip_pipeline(out_root: Path, ratio: int, time_limit: int) -> dict:
    left_fail, left_good, right_good, right_fail = OLD_BRACKETS[ratio]
    records: list[dict] = []
    for name, x_value in (
        ("left_fail_check", left_fail),
        ("left_good_check", left_good),
        ("right_good_check", right_good),
        ("right_fail_check", right_fail),
    ):
        records.append(
            run_case(
                out_root=out_root,
                stage=name,
                ratio=ratio,
                rho_max=2.0,
                grid="300x160",
                nlambda=64,
                x_value=x_value,
                objective="max",
                write_support=False,
                write_solution=False,
                time_limit=time_limit,
            )
        )
    expected = [False, True, True, False]
    actual = [bool(row["success"]) for row in records]
    if actual != expected:
        raise RuntimeError(
            f"the complete carrier changed the stored r={ratio} tip bracket: {actual}"
        )

    span = right_good - left_good
    support_rows: list[dict] = []
    for fraction, objective in ((0.35, "max"), (0.65, "max"), (0.50, "min")):
        support_rows.append(
            run_case(
                out_root=out_root,
                stage=f"matched_f{fraction:.2f}",
                ratio=ratio,
                rho_max=2.0,
                grid="600x240",
                nlambda=96,
                x_value=left_good + fraction * span,
                objective=objective,
                write_support=True,
                write_solution=True,
                time_limit=time_limit,
            )
        )
    records.extend(support_rows)
    write_csv(out_root / f"r{ratio}_records.csv", records)
    return {
        "ratio": ratio,
        "leftTip": left_good,
        "leftFailed": left_fail,
        "rightTip": right_good,
        "rightFailed": right_fail,
        "support": support_rows,
    }


def cap_fad_pipeline(out_root: Path, r4000: dict, time_limit: int) -> dict:
    ratio = 4000
    left = float(r4000["leftTip"])
    right = float(r4000["rightTip"])
    span = right - left
    x_cap = left + 0.20 * span
    x_fad = left + 0.50 * span
    records: list[dict] = []
    for cap in (2.0, 1.0, 0.5):
        records.append(
            run_case(
                out_root=out_root,
                stage="cap_ladder",
                ratio=ratio,
                rho_max=cap,
                grid="600x240",
                nlambda=96,
                x_value=x_cap,
                objective="max",
                write_support=True,
                write_solution=True,
                time_limit=time_limit,
            )
        )
    baseline = run_case(
        out_root=out_root,
        stage="fad_baseline",
        ratio=ratio,
        rho_max=2.0,
        grid="600x240",
        nlambda=96,
        x_value=x_fad,
        objective="max",
        write_support=True,
        write_solution=True,
        time_limit=time_limit,
    )
    records.append(baseline)
    for fad_nlambda in (5, 9):
        records.append(
            run_case(
                out_root=out_root,
                stage="continuum_fad",
                ratio=ratio,
                rho_max=2.0,
                grid="600x240",
                nlambda=96,
                x_value=x_fad,
                objective="max",
                write_support=True,
                write_solution=True,
                time_limit=time_limit,
                fad_nlambda=fad_nlambda,
            )
        )
    write_csv(out_root / "cap_fad_records.csv", records)
    return {"capX": x_cap, "fadX": x_fad, "records": records}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--out-root",
        type=Path,
        default=Path("outputs/continuum_complete_weak_refresh_20260720"),
    )
    parser.add_argument("--workers", type=int, default=4)
    parser.add_argument("--time-limit", type=int, default=43200)
    args = parser.parse_args()
    out_root = args.out_root
    out_root.mkdir(parents=True, exist_ok=True)
    status_path = out_root / "campaign_status.json"
    write_status(status_path, "tip_and_support")

    results: list[dict] = []
    with ThreadPoolExecutor(max_workers=int(args.workers)) as pool:
        futures = {
            pool.submit(tip_pipeline, out_root, ratio, int(args.time_limit)): ratio
            for ratio in sorted(OLD_BRACKETS)
        }
        for future in as_completed(futures):
            ratio = futures[future]
            result = future.result()
            results.append(result)
            write_status(status_path, "tip_and_support", completed=len(results), results=results)

    r4000 = next(result for result in results if int(result["ratio"]) == 4000)
    write_status(status_path, "cap_and_fad", results=results)
    cap_fad = cap_fad_pipeline(out_root, r4000, int(args.time_limit))
    write_status(status_path, "finished", results=results, capFad=cap_fad)
    print(status_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_extended_eikonal_rs_scan_20260721.py <==
#!/usr/bin/env python3
"""Carrier-complete extended eikonal scan using b/R_S >= q support.

The residual basis is the refined v7 grid, while the known dispersion source
is the v12 exact finite-J carrier plus its complete high-J continuum tail.  The
same b/R_S, chi, energy, spin, and impact-parameter window is used in the source
and in the pointwise total-density cap.
"""

from __future__ import annotations

import argparse
import gc
import json
import math
import multiprocessing as mp
import os
from dataclasses import replace
from pathlib import Path


HERE = Path(__file__).resolve().parent

os.environ.setdefault("MPLCONFIGDIR", str(HERE / ".mplconfig_v1"))

import numpy as np

import run_carrier_complete_refined_inward_20260721 as shared


Q_VALUES = (0.90, 0.75, 0.50, 0.25)
SPINS = (0, 2, 4, 6, 8, 10)


def q_label(value: float) -> str:
    return f"q{value:g}".replace(".", "p")


def schwarzschild_radius_d6(sigma: np.ndarray, g6: float) -> np.ndarray:
    """D=6 Schwarzschild-radius convention used by the v12 eikonal code."""
    values = np.asarray(sigma, dtype=float)
    return (12.0 * math.pi * float(g6)) ** (1.0 / 3.0) * values ** (1.0 / 6.0)


def residual_b_over_rs(model: shared.v7.Model, g6: float) -> np.ndarray:
    radius = schwarzschild_radius_d6(model.grid.col_sigma, g6)
    return np.divide(
        model.b,
        radius,
        out=np.full_like(model.b, np.inf, dtype=float),
        where=radius > 0.0,
    )


def make_complete_source_args(args: argparse.Namespace, q_value: float) -> argparse.Namespace:
    return shared.v12.build_parser().parse_args(
        [
            f"--g6={args.g6}",
            "--chi-min=0",
            f"--chi-max={args.chi_max}",
            "--e-min=1",
            "--e-max=1000000",
            "--j-min=0",
            "--b-min=0",
            f"--b-over-rs-min={q_value}",
            "--b-over-rj-min=0",
            "--fixed-eikonal-profile=elastic-phase",
            "--residual-support=all",
            "--rho-max=2",
            "--hybrid-tail-mode=high-j-complete",
            f"--hybrid-tail-split-jmax={args.source_split_jmax}",
            f"--hybrid-source-nmu={args.source_nmu}",
            f"--hybrid-source-lambda-chunk={args.source_lambda_chunk}",
            f"--hybrid-tail-quadrature-count={args.tail_quadrature_count}",
        ]
    )


def remask_rs_model(
    base: shared.v7.Model,
    args: argparse.Namespace,
    q_value: float,
    carrier_data: dict,
) -> tuple[shared.v7.Model, np.ndarray]:
    """Apply b/R_S >= q consistently to the refined cap and complete source."""
    b_over_rs = residual_b_over_rs(base, args.g6)
    energy = np.sqrt(base.grid.col_sigma)
    mask = (
        (energy >= 1.0)
        & (energy <= 1.0e6)
        & (base.grid.col_spin >= 0.0)
        & (base.b >= 0.0)
        & (b_over_rs >= float(q_value))
        & (base.chi_gr >= 0.0)
        & (base.chi_gr < float(args.chi_max))
    )
    rho_unmasked = 1.0 - np.cos(base.chi_gr)
    rho_eik = np.zeros_like(rho_unmasked)
    rho_eik[mask] = rho_unmasked[mask]

    lower = np.zeros_like(rho_eik)
    upper = (2.0 - rho_eik) / base.kG
    carrier = np.asarray(carrier_data["hybridCarrier"], dtype=float)

    if carrier.shape != base.lambdas.shape:
        raise AssertionError("complete carrier and residual lambda grid differ")
    if np.any(rho_eik[~mask] != 0.0):
        raise AssertionError("masked eikonal density leaked into b/R_S < q")
    if not np.allclose(base.kG * upper[mask], 2.0 - rho_eik[mask], atol=2.0e-14):
        raise AssertionError("eikonal-region cap is not 2-rhoEik")
    if not np.allclose(base.kG * upper[~mask], 2.0, atol=2.0e-14):
        raise AssertionError("interior residual cap is not restored to 2")

    model = replace(
        base,
        eik_mask=mask,
        rho_eik=rho_eik,
        rho_eik_source=rho_eik,
        rhohat_lower=lower,
        rhohat_upper=upper,
        ceik=carrier,
    )
    return model, b_over_rs


def phase_rows(
    model: shared.v7.Model,
    solution: shared.v7.Solution,
    old_args: argparse.Namespace,
    q_value: float,
) -> list[dict]:
    rows = []
    for spin in SPINS:
        row = shared.v7.phase_metrics(model, solution, spin, old_args)
        row["qRs"] = q_value
        rows.append(row)
    return rows


def save_case(
    args: argparse.Namespace,
    model: shared.v7.Model,
    solution: shared.v7.Solution,
    q_value: float,
    b_over_rs: np.ndarray,
    carrier_data: dict,
    rows: list[dict],
) -> dict:
    case_dir = args.out_dir / f"{q_label(q_value)}_v1"
    case_dir.mkdir(parents=True, exist_ok=True)
    rho_res = model.kG * solution.rhohat_res
    rho_total = model.rho_eik_source + rho_res
    np.savez_compressed(
        case_dir / "solution_v1.npz",
        sigma=model.grid.col_sigma,
        weight=model.grid.col_weight,
        spin=model.grid.col_spin,
        lambdas=model.lambdas,
        rhohat_res=solution.rhohat_res,
        rho_res_phys=rho_res,
        rho_eik_masked_phys=model.rho_eik_source,
        rho_total_phys=rho_total,
        eik_mask=model.eik_mask,
        b_over_R_s=b_over_rs,
        b_over_R_J=model.b_over_r,
        chi_gr=model.chi_gr,
        rhohat_lower=model.rhohat_lower,
        rhohat_upper=model.rhohat_upper,
        carrier_finite=np.asarray(carrier_data["gridCarrier"]),
        carrier_tail_leading=np.asarray(carrier_data["hybridTailLeading"]),
        carrier_tail_regular=np.asarray(carrier_data["hybridTailRegular"]),
        carrier_complete=np.asarray(carrier_data["hybridCarrier"]),
        qRs=q_value,
        chiMax=args.chi_max,
        kG=model.kG,
        x=args.x,
        y=solution.y_value,
    )
    shared.write_csv(case_dir / "phase_metrics_v1.csv", rows)
    low_rows = [row for row in rows if int(row["J"]) <= 8]
    summary = {
        "qRs": q_value,
        "chiMax": args.chi_max,
        "success": int(solution.success),
        "status": solution.status,
        "message": solution.message,
        "X": args.x,
        "Y": solution.y_value,
        "nCells": model.grid.ncols,
        "nEikonalCells": int(np.count_nonzero(model.eik_mask)),
        "nEikonalJ0Cells": int(
            np.count_nonzero(model.eik_mask & (model.grid.col_spin == 0.0))
        ),
        "nResidualPositive": int(np.count_nonzero(rho_res > args.phase_threshold)),
        "rhoTotalMin": float(np.min(rho_total)),
        "rhoTotalMax": float(np.max(rho_total)),
        "maxTrainingResidual": solution.max_training_residual,
        "maxLowerViolation": solution.max_lower_violation,
        "maxUpperViolation": solution.max_upper_violation,
        "sumExtremaJ0to8": int(
            sum(int(row["extrema_in_rho_res_minus_1"]) for row in low_rows)
        ),
        "sumPhaseSpanPiJ0to8": float(sum(float(row["phase_span_pi"]) for row in low_rows)),
        "capUsesMaskedRhoEik": 1,
        "interiorCapIsTwo": 1,
        "supportCoordinate": "b-over-Rs",
        "carrierFormula": "exact-finite-J-plus-complete-high-J-continuum",
        "sourceNmu": int(carrier_data["sourceNmu"]),
        "sourceSplitJmax": int(carrier_data["sourceSplitJmax"]),
        "finiteAbsMax": float(np.max(np.abs(carrier_data["gridCarrier"]))),
        "tailLeadingAbsMax": float(np.max(np.abs(carrier_data["hybridTailLeading"]))),
        "tailRegularAbsMax": float(np.max(np.abs(carrier_data["hybridTailRegular"]))),
        "completeAbsMax": float(np.max(np.abs(carrier_data["hybridCarrier"]))),
    }
    with (case_dir / "summary_v1.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2, allow_nan=True)
    shared.write_csv(case_dir / "summary_v1.csv", [summary])
    return summary


def build_parser() -> argparse.ArgumentParser:
    parser = shared.build_parser()
    parser.description = __doc__
    parser.set_defaults(
        ratios=",".join(f"{value:g}" for value in Q_VALUES),
        chi_max=1000.0,
        out_dir=HERE / "outputs_v1",
    )
    parser.add_argument(
        "--reuse-existing",
        action="store_true",
        help="reuse a completed case directory when its saved q and chi_max match",
    )
    return parser


def run_case(args: argparse.Namespace, q_value: float) -> dict:
    """Build and solve one threshold in a fresh process-compatible unit."""

    base_args = shared.make_v7_args(args, q_value)
    print(
        f"building refined residual grid and dispersion matrix for q={q_value:g}",
        flush=True,
    )
    base = shared.v7.build_model(base_args)
    source_args = make_complete_source_args(args, q_value)
    print(f"building complete b/R_S source for q={q_value:g}", flush=True)
    carrier_data = shared.v12.known_carrier(
        source_args,
        lp_nmu=args.nsigma,
        lp_jmax=args.jmax,
        lam=base.lambdas,
    )
    model, b_over_rs = remask_rs_model(base, args, q_value, carrier_data)
    print(
        f"solving q={q_value:g}: cells={model.grid.ncols}, "
        f"eikonal cells={np.count_nonzero(model.eik_mask)}, "
        f"J0 cells={np.count_nonzero(model.eik_mask & (model.grid.col_spin == 0.0))}",
        flush=True,
    )
    solution = shared.v7.solve_primal(model, args.x, "upper", args.time_limit)
    old_args = shared.make_v7_args(args, q_value)
    rows = phase_rows(model, solution, old_args, q_value) if solution.success else []
    summary = save_case(
        args,
        model,
        solution,
        q_value,
        b_over_rs,
        carrier_data,
        rows,
    )
    print(
        f"q={q_value:g}: success={solution.success}, Y={solution.y_value:.12g}, "
        f"extrema={summary['sumExtremaJ0to8']}, "
        f"span/pi={summary['sumPhaseSpanPiJ0to8']:.6g}",
        flush=True,
    )
    del base, model, solution, carrier_data
    shared.v12._KNOWN_CARRIER_CACHE.clear()
    gc.collect()
    return summary


def run_case_process(args: argparse.Namespace, q_value: float) -> None:
    """Multiprocessing target: solve one threshold and persist its result."""

    run_case(args, q_value)


def reusable_summary(args: argparse.Namespace, q_value: float) -> dict | None:
    if not args.reuse_existing:
        return None
    case_dir = args.out_dir / f"{q_label(q_value)}_v1"
    saved_solution = case_dir / "solution_v1.npz"
    saved_summary = case_dir / "summary_v1.json"
    if not (saved_solution.exists() and saved_summary.exists()):
        return None
    with saved_summary.open(encoding="utf-8") as handle:
        summary = json.load(handle)
    with np.load(saved_solution) as data:
        saved_q = float(data["qRs"])
        saved_chi_max = float(data["chiMax"])
    if not (
        math.isclose(saved_q, q_value)
        and math.isclose(saved_chi_max, args.chi_max)
    ):
        return None
    print(
        f"reusing q={q_value:g}: Y={summary['Y']:.12g}, "
        f"extrema={summary['sumExtremaJ0to8']}, "
        f"span/pi={summary['sumPhaseSpanPiJ0to8']:.6g}",
        flush=True,
    )
    return summary


def main() -> None:
    args = build_parser().parse_args()
    q_values = [float(item) for item in args.ratios.split(",") if item.strip()]
    if args.smoke:
        shared.apply_smoke_defaults(args)
        args.ratios = "1,0.8"
        q_values = [1.0, 0.8]
        args.nsigma = 600
        args.jmax = 160
        args.nlambda = 60
        args.refine_energy_count = 800
        args.source_nmu = 1600
        args.source_split_jmax = 240
        args.tail_quadrature_count = 1200
        if args.out_dir == HERE / "outputs_v1":
            args.out_dir = HERE / "smoke_outputs_v1"
    if not q_values:
        raise ValueError("empty q ladder")

    args.out_dir.mkdir(parents=True, exist_ok=True)
    records: list[dict] = []
    use_fresh_processes = len(q_values) > 1
    process_context = mp.get_context("spawn") if use_fresh_processes else None
    for q_value in q_values:
        summary = reusable_summary(args, q_value)
        if summary is None and use_fresh_processes:
            assert process_context is not None
            process = process_context.Process(
                target=run_case_process,
                args=(args, q_value),
            )
            process.start()
            process.join()
            if process.exitcode != 0:
                raise RuntimeError(
                    f"isolated q={q_value:g} solve failed with exit code {process.exitcode}"
                )
            summary_path = args.out_dir / f"{q_label(q_value)}_v1" / "summary_v1.json"
            with summary_path.open(encoding="utf-8") as handle:
                summary = json.load(handle)
        elif summary is None:
            summary = run_case(args, q_value)
        records.append(summary)
        shared.write_csv(args.out_dir / "rs_scan_summary_v1.csv", records)

    config = {
        "artifactVersion": "v1",
        "qValues": q_values,
        "chiMax": args.chi_max,
        "residualGrid": "v7-refined-energy",
        "supportCoordinate": "b-over-Rs",
        "carrier": "v12-exact-finite-plus-complete-continuum",
        "capInsideCarrier": "rhohat_res <= (2-rhoEik)/kG",
        "capOutsideCarrier": "rhohat_res <= 2/kG",
        "nsigma": args.nsigma,
        "jmax": args.jmax,
        "nlambda": args.nlambda,
        "refineEnergyCount": args.refine_energy_count,
        "sourceNmu": args.source_nmu,
        "sourceSplitJmax": args.source_split_jmax,
        "tailQuadratureCount": args.tail_quadrature_count,
    }
    with (args.out_dir / "run_config_v1.json").open("w", encoding="utf-8") as handle:
        json.dump(config, handle, indent=2)
    print(args.out_dir.resolve(), flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_far_tail_regge_gap_matched_20260723.py <==
#!/usr/bin/env python3
"""Run matched compact-grid far-tail witnesses across the gravity ladder."""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent
OUT = (
    ROOT
    / "outputs"
    / "far_tail_regge_gap_matched_20260723"
    / "production_N1200J400"
)
G2_PHYSICAL = 5556.291015625


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def write_rows(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def finite_cases() -> list[dict]:
    cases = [
        {
            "name": "strong_r0p25_X20",
            "ratio": 0.25,
            "x": 20.0,
            "comparison": "v16-strong-reference",
        }
    ]
    for ratio in (1000, 2000, 4000, 8000):
        cases.append(
            {
                "name": f"r{ratio}_matched_g2",
                "ratio": ratio,
                "x": G2_PHYSICAL * ratio / (8.0 * math.pi**3),
                "comparison": "matched-physical-g2",
            }
        )
    return cases


def command_for_case(
    spec: dict,
    *,
    grid: str,
    lambda_count: int,
    dense_count: int,
    time_limit: int,
    source_nmu: int,
    source_split_jmax: int,
    source_tail_count: int,
) -> tuple[list[str], Path]:
    case_dir = OUT / spec["name"]
    for child in ("support", "solutions", "logs"):
        (case_dir / child).mkdir(parents=True, exist_ok=True)
    summary = case_dir / "summary.csv"
    if spec["name"] == "gn0_matched_g2":
        command = [
            sys.executable,
            "theta_k2_gn0_capped_lp_20260720.py",
            f"--grids={grid}",
            f"--g2-values={G2_PHYSICAL:.17g}",
            "--objectives=max",
            "--pole-strength=0",
            "--rho-max=2",
            "--lambda-grid=threshold-angle",
            f"--lambda-count={lambda_count}",
            f"--dense-lambda-count={dense_count}",
            "--lambda-max=0.3333333333333333",
            "--sigma-split=32",
            "--sigma-log-max=8192",
            "--sigma-low-fraction=0.45",
            "--sigma-log-fraction=0.40",
            "--tol=1e-9",
            f"--time-limit={time_limit}",
            "--write-support",
            f"--support-dir={case_dir / 'support'}",
            f"--solution-dir={case_dir / 'solutions'}",
            f"--out={summary}",
        ]
        return command, summary

    ratio = float(spec["ratio"])
    command = [
        sys.executable,
        "theta_k2_piecewise_hybrid_carrier_lp_20260723.py",
        f"--g6={1.0 / (8.0 * ratio):.17g}",
        f"--grids={grid}",
        f"--x-values={float(spec['x']):.17g}",
        "--objectives=max",
        "--lambda-grid=threshold-angle",
        f"--lambda-count={lambda_count}",
        f"--dense-lambda-count={dense_count}",
        "--lambda-max=0.3333333333333333",
        "--chi-min=0",
        "--chi-max=30",
        "--e-min=4",
        "--e-max=inf",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--rho-max=2",
        "--sigma-split=32",
        "--sigma-log-max=8192",
        "--sigma-low-fraction=0.45",
        "--sigma-log-fraction=0.40",
        "--carrier-mode=matched-hybrid-complete",
        "--hybrid-tail-mode=high-j-complete",
        f"--hybrid-source-nmu={source_nmu}",
        f"--hybrid-tail-split-jmax={source_split_jmax}",
        f"--hybrid-tail-quadrature-count={source_tail_count}",
        "--hybrid-source-lambda-chunk=16",
        "--matched-source-sigma-log-max=500000",
        "--matched-source-low-fraction=0.30",
        "--matched-source-log-fraction=0.55",
        "--tol=1e-9",
        f"--time-limit={time_limit}",
        "--write-support",
        f"--support-dir={case_dir / 'support'}",
        "--write-solution",
        f"--solution-dir={case_dir / 'solutions'}",
        f"--out={summary}",
    ]
    return command, summary


def run_case(spec: dict, args: argparse.Namespace) -> dict:
    command, summary = command_for_case(
        spec,
        grid=args.grid,
        lambda_count=args.lambda_count,
        dense_count=args.dense_count,
        time_limit=args.time_limit,
        source_nmu=args.source_nmu,
        source_split_jmax=args.source_split_jmax,
        source_tail_count=args.source_tail_count,
    )
    case_dir = OUT / spec["name"]
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with (case_dir / "logs/stdout.log").open("w", encoding="utf-8") as stdout, (
        case_dir / "logs/stderr.log"
    ).open("w", encoding="utf-8") as stderr:
        completed = subprocess.run(
            command,
            cwd=ROOT,
            env=env,
            stdout=stdout,
            stderr=stderr,
            check=False,
        )
    row = read_last(summary)
    return {
        **spec,
        "returncode": completed.returncode,
        "elapsedSec": time.time() - started,
        "success": int(row.get("success", "0") in {"1", "True", "true"}),
        "status": row.get("status", ""),
        "message": row.get("message", ""),
        "Y": number(row, "Y"),
        "g3Physical": number(row, "g3Physical"),
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelInfResolvedInterval": number(
            row, "denseResidualRelInfResolvedInterval"
        ),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
    }


def main() -> None:
    global OUT
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-root", type=Path, default=OUT)
    parser.add_argument("--grid", default="1200x400")
    parser.add_argument("--lambda-count", type=int, default=120)
    parser.add_argument("--dense-count", type=int, default=401)
    parser.add_argument("--source-nmu", type=int, default=6400)
    parser.add_argument("--source-split-jmax", type=int, default=320)
    parser.add_argument("--source-tail-count", type=int, default=4000)
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--time-limit", type=int, default=86400)
    parser.add_argument(
        "--cases",
        default="strong_r0p25_X20,r1000_matched_g2,r2000_matched_g2,"
        "r4000_matched_g2,r8000_matched_g2,gn0_matched_g2",
    )
    args = parser.parse_args()
    OUT = args.out_root

    specs = finite_cases() + [
        {
            "name": "gn0_matched_g2",
            "ratio": math.inf,
            "x": G2_PHYSICAL,
            "comparison": "matched-physical-g2",
        }
    ]
    selected = {item.strip() for item in args.cases.split(",") if item.strip()}
    specs = [spec for spec in specs if spec["name"] in selected]
    missing = selected - {spec["name"] for spec in specs}
    if missing:
        raise ValueError(f"unknown cases: {sorted(missing)}")

    OUT.mkdir(parents=True, exist_ok=True)
    status = OUT / "campaign_status.json"
    status.write_text(
        json.dumps(
            {
                "state": "running",
                "grid": args.grid,
                "lambdaCount": args.lambda_count,
                "denseCount": args.dense_count,
                "cases": [spec["name"] for spec in specs],
                "startedAtUnix": time.time(),
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    rows: list[dict] = []
    try:
        with ThreadPoolExecutor(max_workers=args.workers) as pool:
            futures = {pool.submit(run_case, spec, args): spec for spec in specs}
            for future in as_completed(futures):
                row = future.result()
                rows.append(row)
                write_rows(OUT / "campaign_summary.csv", rows)
                print(
                    f"DONE {row['name']} success={row['success']} "
                    f"Y={row['Y']:.10g} dense={row['denseResidualRelInf']:.5g}",
                    flush=True,
                )
        status.write_text(
            json.dumps(
                {
                    "state": "complete",
                    "completed": len(rows),
                    "finishedAtUnix": time.time(),
                },
                indent=2,
            )
            + "\n",
            encoding="utf-8",
        )
    except Exception as exc:
        status.write_text(
            json.dumps({"state": "failed", "error": repr(exc)}, indent=2) + "\n",
            encoding="utf-8",
        )
        raise


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_finite_gn_wavepacket_block_pilot.py <==
#!/usr/bin/env python3
"""Carrier-complete finite-G_N pilot with sampled full disk unitarity.

The residual spectrum is optimized with the carrier-complete K2 source.
For J>=2, the known eikonal carrier's real partial wave is evaluated directly
from its impact-parameter dispersive density and enters each unitarity disk as
an affine offset.
"""

from __future__ import annotations

import argparse
import json
import math
import sys
from pathlib import Path

import cvxpy as cp
import numpy as np
from scipy.optimize import linprog

CODE_ROOT = Path(__file__).resolve().parents[1]
if str(CODE_ROOT) not in sys.path:
    sys.path.insert(0, str(CODE_ROOT))

import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import theta_k2_regular_eikonal_lp_20260624 as legacy
from hybrid_eikonal_fad_20260720 import certification_fullampdiff_block
from followups_pv_fix_20260726.run_full_unitarity_cutting_plane_pilot import (
    disk_diagnostics,
    physical_rows,
)
from lambda_sdr_chebyshev_grid_dual import mu_grid
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from theta_k2_continuum_eikonal_lp_20260719 import (
    piecewise_sigma_quadrature,
)


def parse_floats(text: str) -> list[float]:
    return [float(value) for value in text.split(",") if value.strip()]


def parse_ints(text: str) -> list[int]:
    return [int(value) for value in text.split(",") if value.strip()]


def smearing_nodes(
    center: float, fractional_half_width: float, count: int
) -> tuple[np.ndarray, np.ndarray]:
    """Normalized Gauss-Legendre average over a relative energy window."""
    if fractional_half_width <= 0.0:
        return np.asarray([center]), np.asarray([1.0])
    nodes, weights = np.polynomial.legendre.leggauss(count)
    sigma = center * (1.0 + fractional_half_width * nodes)
    return sigma, 0.5 * weights


def positive_energy_block_basis(
    n_sigma: int,
    spins: list[int],
    block_size: int,
) -> tuple[np.ndarray, np.ndarray]:
    """Piecewise-constant positive basis, independently for every spin."""
    if block_size < 1:
        raise ValueError("energy block size must be positive")
    block_count = math.ceil(n_sigma / block_size)
    basis = np.zeros(
        (len(spins) * n_sigma, len(spins) * block_count),
        dtype=float,
    )
    block_spin = np.empty(len(spins) * block_count, dtype=int)
    for spin_index, spin in enumerate(spins):
        fine_offset = spin_index * n_sigma
        coarse_offset = spin_index * block_count
        for block in range(block_count):
            start = block * block_size
            stop = min((block + 1) * block_size, n_sigma)
            basis[
                fine_offset + start : fine_offset + stop,
                coarse_offset + block,
            ] = 1.0
            block_spin[coarse_offset + block] = spin
    return basis, block_spin


def smeared_physical_rows(
    *,
    sigma: np.ndarray,
    weights: np.ndarray,
    spins: list[int],
    sigma_targets: list[float],
    target_spins: list[int],
    z_quad: int,
    fractional_half_width: float,
    smear_nodes: int,
) -> tuple[np.ndarray, np.ndarray, list[tuple[float, int]]]:
    r_out: list[np.ndarray] = []
    q_out: list[np.ndarray] = []
    labels: list[tuple[float, int]] = []
    for center in sigma_targets:
        nodes, node_weights = smearing_nodes(
            center, fractional_half_width, smear_nodes
        )
        for target_spin in target_spins:
            r_rows, q_rows, _ = physical_rows(
                sigma=sigma,
                weights=weights,
                spins=spins,
                sigma_targets=nodes.tolist(),
                target_spins=[target_spin],
                z_quad=z_quad,
            )
            r_out.append(node_weights @ r_rows)
            q_out.append(node_weights @ q_rows)
            labels.append((center, target_spin))
    return np.vstack(r_out), np.vstack(q_out), labels


def continuum_carrier_q(
    *,
    trust,
    sigma_target: float,
    target_spin: int,
    z_quad: int,
    source_nsigma: int,
    source_jmax: int,
    sigma_split: float,
    sigma_log_max: float,
    low_fraction: float,
    log_fraction: float,
) -> float:
    """Apply the principal-value Q map to a dedicated eikonal source grid."""
    quadrature = piecewise_sigma_quadrature(
        source_nsigma,
        sigma_split=sigma_split,
        sigma_log_max=sigma_log_max,
        low_fraction=low_fraction,
        log_fraction=log_fraction,
    )
    sigma_source = quadrature.sigma
    source_spins = list(range(0, source_jmax + 1, 2))
    _, q_rows, _ = physical_rows(
        sigma=sigma_source,
        weights=quadrature.weights,
        spins=source_spins,
        sigma_targets=[sigma_target],
        target_spins=[target_spin],
        z_quad=z_quad,
    )
    energy = np.sqrt(sigma_source)
    gn = float(trust.g_newton)
    radius = (
        (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0)
        * sigma_source ** (1.0 / 6.0)
    )
    blocks: list[np.ndarray] = []
    for spin in source_spins:
        b = 2.0 * (float(spin) + 1.5) / energy
        chi = gn * sigma_source / (math.pi * b**2)
        active = (
            (energy >= float(trust.energy_min))
            & (energy <= float(trust.energy_max))
            & (float(spin) >= float(trust.spin_min))
            & (b >= float(trust.impact_min))
            & (b / radius >= float(trust.b_over_rs_min))
            & (chi >= float(trust.chi_min))
            & (chi < float(trust.chi_max))
        )
        blocks.append(np.where(active, 1.0 - np.cos(chi), 0.0))
    return float(q_rows[0] @ np.concatenate(blocks))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n-sigma", type=int, default=120)
    parser.add_argument("--jmax", type=int, default=60)
    parser.add_argument("--x", type=float, default=20.0)
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--lambda-count", type=int, default=16)
    parser.add_argument("--dense-lambda-count", type=int, default=101)
    parser.add_argument(
        "--unitarity-sigma",
        type=parse_floats,
        default=parse_floats(
            "1.24,1.265,1.29,1.315,1.34,1.365,1.39,1.415,"
            "1.44,1.465,1.49,1.515,1.54,1.565,1.59,1.615,1.64"
        ),
    )
    parser.add_argument(
        "--unitarity-spins", type=parse_ints, default=parse_ints("2")
    )
    parser.add_argument(
        "--unitarity-smear-fraction", type=float, default=0.0
    )
    parser.add_argument("--unitarity-smear-nodes", type=int, default=5)
    parser.add_argument(
        "--energy-block-size",
        type=int,
        default=1,
        help=(
            "Tie this many neighboring sigma bins to one nonnegative "
            "piecewise-constant residual density."
        ),
    )
    parser.add_argument("--z-quad", type=int, default=32)
    parser.add_argument("--source-nsigma", type=int, default=1200)
    parser.add_argument("--source-split-jmax", type=int, default=60)
    parser.add_argument("--tail-quadrature-count", type=int, default=600)
    parser.add_argument("--fad-nlambda", type=int, default=0)
    parser.add_argument(
        "--fad-pair-st", default="0.20,-0.08,0.24,-0.10"
    )
    parser.add_argument("--fad-energy-max", type=float, default=1000.0)
    parser.add_argument("--fad-energy-width", type=float, default=10.0)
    parser.add_argument("--fad-energy-order", type=int, default=16)
    parser.add_argument("--fad-b-count", type=int, default=320)
    parser.add_argument("--fad-endpoint-y-min", type=float, default=80.0)
    parser.add_argument("--carrier-q-nsigma", type=int, default=400)
    parser.add_argument("--carrier-q-jmax", type=int, default=240)
    parser.add_argument("--carrier-q-sigma-split", type=float, default=64.0)
    parser.add_argument(
        "--carrier-q-sigma-log-max", type=float, default=1.0e5
    )
    parser.add_argument(
        "--carrier-q-low-fraction", type=float, default=0.30
    )
    parser.add_argument(
        "--carrier-q-log-fraction", type=float, default=0.60
    )
    parser.add_argument("--eq-rank-rtol", type=float, default=1.0e-10)
    parser.add_argument(
        "--freeze-spins-above",
        type=int,
        default=-1,
        help=(
            "Keep residual blocks above this spin fixed at the matched "
            "linear-program witness. A negative value leaves every residual "
            "block free."
        ),
    )
    parser.add_argument(
        "--high-spin-response-modes-above",
        type=int,
        default=-1,
        help=(
            "Keep every block at or below this spin free, and replace the "
            "higher-spin blocks by one positive rescaling mode per spin, "
            "using the matched linear witness as the mode profile."
        ),
    )
    parser.add_argument(
        "--conic-column-scaling",
        choices=["k2-only", "balanced", "joint"],
        default="balanced",
        help=(
            "Scale spectral variables using K2/FAD alone, the geometric "
            "mean of the K2/FAD and joint scales, or all K2, FAD, "
            "density-interpolation, and packet real-part rows."
        ),
    )
    parser.add_argument(
        "--solver",
        choices=["HIGHS-CUTS", "CLARABEL", "ECOS", "SCS"],
        default="HIGHS-CUTS",
    )
    parser.add_argument(
        "--conic-formulation",
        choices=["direct", "lifted"],
        default="lifted",
        help=(
            "Impose each packet unit disk directly on the spectral affine "
            "map, or introduce explicit packet (rho,q) variables first. "
            "The lifted form is mathematically identical but isolates the "
            "order-one cone from large crossed-channel coefficients."
        ),
    )
    parser.add_argument("--cut-max-iterations", type=int, default=80)
    parser.add_argument("--cut-tolerance", type=float, default=2.0e-7)
    parser.add_argument("--initial-polygon-sides", type=int, default=64)
    parser.add_argument("--scs-eps", type=float, default=1.0e-7)
    parser.add_argument("--scs-max-iters", type=int, default=300000)
    parser.add_argument("--out", type=Path, required=True)
    args = parser.parse_args()
    args.out.mkdir(parents=True, exist_ok=True)
    fad_pairs = ";".join(
        ",".join(f"{value:.17g}" for value in pair)
        for pair in certification.parse_pair_st(args.fad_pair_st)
    )

    hybrid_args = hybrid.build_parser().parse_args(
        [
            "--g6",
            str(args.g6),
            "--grids",
            f"{args.n_sigma}x{args.jmax}",
            "--x-values",
            str(args.x),
            "--objectives",
            "max",
            "--lambda-count",
            str(args.lambda_count),
            "--dense-lambda-count",
            str(args.dense_lambda_count),
            "--hybrid-source-nmu",
            str(args.source_nsigma),
            "--hybrid-tail-split-jmax",
            str(args.source_split_jmax),
            "--hybrid-tail-quadrature-count",
            str(args.tail_quadrature_count),
            "--fullampdiff-nlambda",
            str(args.fad_nlambda),
            "--fullampdiff-grid",
            "interval-cheb",
            "--fullampdiff-lambda-min",
            "0.05",
            "--fullampdiff-lambda-max",
            "0.30",
            "--fullampdiff-pairs",
            fad_pairs,
            "--hybrid-fad-energy-max",
            str(args.fad_energy_max),
            "--hybrid-fad-energy-width",
            str(args.fad_energy_width),
            "--hybrid-fad-energy-order",
            str(args.fad_energy_order),
            "--hybrid-fad-b-count",
            str(args.fad_b_count),
            "--hybrid-fad-endpoint-y-min",
            str(args.fad_endpoint_y_min),
        ]
    )
    lam = certification.dense_grid(hybrid_args, args.lambda_count)
    lam_dense = certification.dense_grid(
        hybrid_args, args.dense_lambda_count
    )
    source = hybrid.hybrid_eikonal_source(
        hybrid_args, args.n_sigma, args.jmax, lam
    )
    dense_source = hybrid.hybrid_eikonal_source(
        hybrid_args, args.n_sigma, args.jmax, lam_dense
    )
    k2, _, _ = lambda_kernel_from_grid(
        6, lam, args.n_sigma, args.jmax, 2
    )
    k2_dense, _, _ = lambda_kernel_from_grid(
        6, lam_dense, args.n_sigma, args.jmax, 2
    )
    kg = (4.0 * math.pi) ** 3 * args.g6
    a_raw = lam[:, None] * k2 / kg
    a_dense = lam_dense[:, None] * k2_dense / kg
    rhs = 1.0 + 2.0 * lam * args.x - source["cEik"]
    rhs_dense = (
        1.0 + 2.0 * lam_dense * args.x - dense_source["cEik"]
    )
    ncols_fine = a_raw.shape[1]
    fad = certification_fullampdiff_block(
        args=hybrid_args,
        nmu=args.n_sigma,
        jmax=args.jmax,
        rho_eik_phys=np.asarray(source["rhoEik"], dtype=float),
    )
    fad_rows = np.asarray(fad["rows"], dtype=float) / kg
    fad_rhs = np.asarray(fad["rhs"], dtype=float)

    lower_hat, upper_hat = certification.residual_bounds(
        hybrid_args, source["rhoEik"], source["active"]
    )
    lower_fine = kg * lower_hat
    upper_fine = kg * upper_hat
    mu, base_weight = mu_grid(args.n_sigma)
    spins = list(range(0, args.jmax + 1, 2))
    basis, block_spin = positive_energy_block_basis(
        args.n_sigma, spins, args.energy_block_size
    )
    if basis.shape[0] != ncols_fine:
        raise ValueError("coarse basis does not match the fine spectral grid")
    ncols = basis.shape[1]
    lower = np.empty(ncols)
    upper = np.empty(ncols)
    for column in range(ncols):
        support = basis[:, column] > 0.5
        lower[column] = float(np.max(lower_fine[support]))
        upper[column] = float(np.min(upper_fine[support]))
    if np.any(lower > upper):
        raise ValueError("coarse spectral block has inconsistent density bounds")

    a_raw_fine = a_raw
    a_dense_fine = a_dense
    fad_rows_fine = fad_rows
    a_raw = a_raw_fine @ basis
    a_dense = a_dense_fine @ basis
    fad_rows = fad_rows_fine @ basis
    a_full = np.zeros((len(lam) + len(fad_rhs), ncols + 1))
    a_full[: len(lam), :ncols] = a_raw
    a_full[: len(lam), -1] = -(lam**2)
    if len(fad_rhs):
        a_full[len(lam) :, :ncols] = fad_rows
    rhs_full = np.concatenate([rhs, fad_rhs])
    row_scale = np.maximum(
        np.maximum(
            np.max(np.abs(a_full), axis=1), np.abs(rhs_full)
        ),
        1.0,
    )
    a_scaled = a_full / row_scale[:, None]
    b_scaled = rhs_full / row_scale
    u, singular, vt = np.linalg.svd(a_scaled, full_matrices=False)
    keep = singular > args.eq_rank_rtol * singular[0]
    a_reduced = vt[keep]
    b_reduced = (u[:, keep].T @ b_scaled) / singular[keep]

    r_rows_fine, q_rows_fine, labels = smeared_physical_rows(
        sigma=mu,
        weights=base_weight,
        spins=spins,
        sigma_targets=args.unitarity_sigma,
        target_spins=args.unitarity_spins,
        z_quad=args.z_quad,
        fractional_half_width=args.unitarity_smear_fraction,
        smear_nodes=args.unitarity_smear_nodes,
    )
    r_rows = r_rows_fine @ basis
    q_rows = q_rows_fine @ basis
    rho_eik = np.asarray(source["rhoEik"], dtype=float)
    rho_carrier_target = r_rows_fine @ rho_eik
    trust = hybrid.continuum_tail_trust(hybrid_args, -2)
    q_carrier_values: list[float] = []
    for sigma_target, target_spin in labels:
        carrier_nodes, carrier_weights = smearing_nodes(
            sigma_target,
            args.unitarity_smear_fraction,
            args.unitarity_smear_nodes,
        )
        q_carrier_values.append(
            float(
                sum(
                    float(weight)
                    * continuum_carrier_q(
                        trust=trust,
                        sigma_target=float(node),
                        target_spin=target_spin,
                        z_quad=args.z_quad,
                        source_nsigma=args.carrier_q_nsigma,
                        source_jmax=args.carrier_q_jmax,
                        sigma_split=args.carrier_q_sigma_split,
                        sigma_log_max=args.carrier_q_sigma_log_max,
                        low_fraction=args.carrier_q_low_fraction,
                        log_fraction=args.carrier_q_log_fraction,
                    )
                    for node, weight in zip(
                        carrier_nodes, carrier_weights
                    )
                )
            )
        )
    q_carrier = np.asarray(q_carrier_values)
    baseline_rho_target = None
    baseline_q_target = None
    baseline_disk_excess = None
    if baseline_coefficients is not None:
        baseline_rho_target = (
            rho_carrier_target + r_rows @ baseline_coefficients
        )
        baseline_q_target = (
            q_carrier + q_rows @ baseline_coefficients
        )
        baseline_disk_excess = np.maximum(
            np.hypot(
                1.0 - baseline_rho_target,
                baseline_q_target,
            )
            - 1.0,
            0.0,
        )
    k2_scale_blocks = [a_raw]
    if len(fad_rhs):
        k2_scale_blocks.append(fad_rows)
    k2_scale_matrix = np.vstack(k2_scale_blocks)
    k2_scales = legacy.column_scales(
        k2_scale_matrix, a_dense, lower, upper
    )
    a_eq_baseline = a_full.copy()
    a_eq_baseline[:, :ncols] /= k2_scales[None, :]
    baseline_row_scale = np.maximum(
        np.maximum(
            np.max(np.abs(a_eq_baseline), axis=1),
            np.abs(rhs_full),
        ),
        1.0,
    )
    a_eq_baseline /= baseline_row_scale[:, None]
    b_eq_baseline = rhs_full / baseline_row_scale
    baseline_bounds = [
        (
            float(lower[i] * k2_scales[i]),
            float(upper[i] * k2_scales[i]),
        )
        for i in range(ncols)
    ] + [(None, None)]
    baseline_cost = np.zeros(ncols + 1)
    baseline_cost[-1] = -1.0
    baseline_result = linprog(
        baseline_cost,
        A_eq=a_eq_baseline,
        b_eq=b_eq_baseline,
        bounds=baseline_bounds,
        method="highs",
        options={
            "primal_feasibility_tolerance": 1.0e-9,
            "dual_feasibility_tolerance": 1.0e-9,
        },
    )
    baseline_coefficients = (
        baseline_result.x[:-1] / k2_scales
        if baseline_result.success
        else None
    )
    baseline_rho_res = (
        basis @ baseline_coefficients
        if baseline_coefficients is not None
        else None
    )
    baseline_y = (
        float(baseline_result.x[-1])
        if baseline_result.success
        else math.nan
    )
    if args.high_spin_response_modes_above >= 0:
        if args.freeze_spins_above >= 0:
            raise ValueError(
                "choose either frozen high spins or high-spin response modes"
            )
        if baseline_coefficients is None:
            raise RuntimeError("response modes require a matched baseline")
        old_ncols = ncols
        old_lower = lower.copy()
        old_upper = upper.copy()
        old_block_spin = block_spin.copy()
        columns: list[np.ndarray] = []
        response_lower: list[float] = []
        response_upper: list[float] = []
        response_spin: list[int] = []
        response_baseline: list[float] = []
        for column in np.flatnonzero(
            old_block_spin <= args.high_spin_response_modes_above
        ):
            vector = np.zeros(old_ncols)
            vector[column] = 1.0
            columns.append(vector)
            response_lower.append(float(old_lower[column]))
            response_upper.append(float(old_upper[column]))
            response_spin.append(int(old_block_spin[column]))
            response_baseline.append(float(baseline_coefficients[column]))
        for spin in sorted(
            {
                int(value)
                for value in old_block_spin
                if value > args.high_spin_response_modes_above
            }
        ):
            select = old_block_spin == spin
            profile = np.where(select, baseline_coefficients, 0.0)
            positive = profile > 1.0e-14
            if not np.any(positive):
                continue
            mode_lower = float(
                np.max(old_lower[positive] / profile[positive])
            )
            mode_upper = float(
                np.min(old_upper[positive] / profile[positive])
            )
            if mode_lower > 1.0 + 1.0e-10 or mode_upper < 1.0 - 1.0e-10:
                raise RuntimeError("baseline is outside a response-mode bound")
            columns.append(profile)
            response_lower.append(mode_lower)
            response_upper.append(mode_upper)
            response_spin.append(spin)
            response_baseline.append(1.0)
        response_basis = np.column_stack(columns)
        basis = basis @ response_basis
        a_raw = a_raw @ response_basis
        a_dense = a_dense @ response_basis
        fad_rows = fad_rows @ response_basis
        r_rows = r_rows @ response_basis
        q_rows = q_rows @ response_basis
        lower = np.asarray(response_lower)
        upper = np.asarray(response_upper)
        block_spin = np.asarray(response_spin, dtype=int)
        baseline_coefficients = np.asarray(response_baseline)
        ncols = response_basis.shape[1]
        a_full = np.zeros((len(lam) + len(fad_rhs), ncols + 1))
        a_full[: len(lam), :ncols] = a_raw
        a_full[: len(lam), -1] = -(lam**2)
        if len(fad_rhs):
            a_full[len(lam) :, :ncols] = fad_rows
        row_scale = np.maximum(
            np.maximum(
                np.max(np.abs(a_full), axis=1), np.abs(rhs_full)
            ),
            1.0,
        )
        a_scaled = a_full / row_scale[:, None]
        b_scaled = rhs_full / row_scale
        u, singular, vt = np.linalg.svd(
            a_scaled, full_matrices=False
        )
        keep = singular > args.eq_rank_rtol * singular[0]
        a_reduced = vt[keep]
        b_reduced = (u[:, keep].T @ b_scaled) / singular[keep]
        k2_scale_blocks = [a_raw]
        if len(fad_rhs):
            k2_scale_blocks.append(fad_rows)
        k2_scale_matrix = np.vstack(k2_scale_blocks)
        k2_scales = legacy.column_scales(
            k2_scale_matrix, a_dense, lower, upper
        )
    if args.freeze_spins_above >= 0:
        if baseline_coefficients is None:
            raise RuntimeError("the local-repair formulation needs a baseline")
        fixed = block_spin > args.freeze_spins_above
        rho_carrier_target = (
            rho_carrier_target
            + r_rows[:, fixed] @ baseline_coefficients[fixed]
        )
        q_carrier = (
            q_carrier + q_rows[:, fixed] @ baseline_coefficients[fixed]
        )
        r_rows = r_rows.copy()
        q_rows = q_rows.copy()
        r_rows[:, fixed] = 0.0
        q_rows[:, fixed] = 0.0
        lower[fixed] = baseline_coefficients[fixed]
        upper[fixed] = baseline_coefficients[fixed]
    joint_scale_matrix = np.vstack(
        [k2_scale_matrix, r_rows, q_rows]
    )
    joint_scales = legacy.column_scales(
        joint_scale_matrix, a_dense, lower, upper
    )
    if args.conic_column_scaling == "k2-only":
        scales = k2_scales
    elif args.conic_column_scaling == "joint":
        scales = joint_scales
    else:
        scales = np.sqrt(k2_scales * joint_scales)
    a_conic = a_reduced.copy()
    a_conic[:, :ncols] /= scales[None, :]
    conic_row_scale = np.maximum(
        np.maximum(
            np.max(np.abs(a_conic), axis=1),
            np.abs(b_reduced),
        ),
        1.0e-14,
    )
    a_conic /= conic_row_scale[:, None]
    b_conic = b_reduced / conic_row_scale

    rho_res_value: np.ndarray | None = None
    y_solution: float | None = None
    status = "not_solved"
    value: float | None = None
    cut_iterations = 0
    if args.solver == "HIGHS-CUTS":
        a_eq_lp = a_full.copy()
        a_eq_lp[:, :ncols] /= scales[None, :]
        lp_row_scale = np.maximum(
            np.maximum(
                np.max(np.abs(a_eq_lp), axis=1), np.abs(rhs_full)
            ),
            1.0,
        )
        a_eq_lp /= lp_row_scale[:, None]
        b_eq_lp = rhs_full / lp_row_scale
        bounds = [
            (float(lower[i] * scales[i]), float(upper[i] * scales[i]))
            for i in range(ncols)
        ] + [(None, None)]
        cost = np.zeros(ncols + 1)
        cost[-1] = -1.0
        cut_rows: list[np.ndarray] = []
        cut_rhs: list[float] = []
        last_rho: np.ndarray | None = None
        last_y: float | None = None
        last_max_violation = math.inf

        def append_tangent(index: int, nx: float, nq: float) -> None:
            row = np.zeros(ncols + 1)
            row[:ncols] = (
                -nx * r_rows[index] + nq * q_rows[index]
            ) / scales
            bound = (
                1.0
                - nx * (1.0 - rho_carrier_target[index])
                - nq * q_carrier[index]
            )
            normalizer = max(
                1.0, float(np.max(np.abs(row))), abs(bound)
            )
            cut_rows.append(row / normalizer)
            cut_rhs.append(bound / normalizer)

        if args.initial_polygon_sides > 0:
            angles = (
                2.0
                * math.pi
                * np.arange(args.initial_polygon_sides)
                / args.initial_polygon_sides
            )
            for index in range(len(labels)):
                for angle in angles:
                    append_tangent(
                        index, math.cos(float(angle)), math.sin(float(angle))
                    )
        result = None
        for iteration in range(args.cut_max_iterations + 1):
            result = linprog(
                cost,
                A_ub=np.vstack(cut_rows) if cut_rows else None,
                b_ub=np.asarray(cut_rhs) if cut_rhs else None,
                A_eq=a_eq_lp,
                b_eq=b_eq_lp,
                bounds=bounds,
                method="highs",
                options={
                    "primal_feasibility_tolerance": 1.0e-9,
                    "dual_feasibility_tolerance": 1.0e-9,
                },
            )
            if not result.success:
                status = f"highs_{result.status}:{result.message}"
                break
            trial_rho = result.x[:-1] / scales
            rho_trial = rho_carrier_target + r_rows @ trial_rho
            q_trial = q_carrier + q_rows @ trial_rho
            radius_trial = np.hypot(1.0 - rho_trial, q_trial)
            violation = radius_trial - 1.0
            last_rho = trial_rho
            last_y = float(result.x[-1])
            last_max_violation = float(np.max(violation))
            cut_iterations = iteration
            worst = int(np.argmax(violation))
            if float(violation[worst]) <= args.cut_tolerance:
                rho_res_value = trial_rho
                y_solution = float(result.x[-1])
                value = y_solution
                status = "optimal"
                cut_iterations = iteration
                break
            violating = np.flatnonzero(
                violation > args.cut_tolerance
            )
            for index in violating:
                xbar = 1.0 - float(rho_trial[index])
                qbar = float(q_trial[index])
                radius = math.hypot(xbar, qbar)
                nx = xbar / radius
                nq = qbar / radius
                append_tangent(index, nx, nq)
        if result is not None and result.success and rho_res_value is None:
            rho_res_value = last_rho
            y_solution = last_y
            value = last_y
            status = (
                "cut_iteration_limit:"
                f"max_excess={last_max_violation:.3e}"
            )
    else:
        rho_scaled = cp.Variable(ncols)
        y_value = cp.Variable()
        rho_expression = cp.multiply(1.0 / scales, rho_scaled)
        joined = cp.hstack([rho_expression, y_value])
        constraints = [
            a_conic @ cp.hstack([rho_scaled, y_value]) == b_conic,
            rho_scaled >= lower * scales,
            rho_scaled <= upper * scales,
        ]
        if args.conic_formulation == "lifted":
            rho_packet = cp.Variable(len(labels))
            q_packet = cp.Variable(len(labels))
            constraints.extend(
                [
                    rho_packet
                    == rho_carrier_target + r_rows @ rho_expression,
                    q_packet == q_carrier + q_rows @ rho_expression,
                ]
            )
            for index in range(len(labels)):
                constraints.append(
                    cp.SOC(
                        1.0,
                        cp.hstack(
                            [1.0 - rho_packet[index], q_packet[index]]
                        ),
                    )
                )
        else:
            for index in range(len(labels)):
                constraints.append(
                    cp.SOC(
                        1.0,
                        cp.hstack(
                            [
                                1.0
                                - rho_carrier_target[index]
                                - r_rows[index] @ rho_expression,
                                q_carrier[index]
                                + q_rows[index] @ rho_expression,
                            ]
                        ),
                    )
                )
        problem = cp.Problem(cp.Maximize(y_value), constraints)
        actual_solver = args.solver
        if args.solver == "CLARABEL":
            try:
                value = problem.solve(
                    solver="CLARABEL",
                    max_iter=1000,
                    tol_gap_abs=1.0e-8,
                    tol_gap_rel=1.0e-8,
                    tol_feas=1.0e-8,
                    verbose=False,
                )
            except cp.error.SolverError:
                actual_solver = "ECOS_AFTER_CLARABEL_FAILURE"
                value = problem.solve(
                    solver="ECOS",
                    max_iters=4000,
                    abstol=1.0e-8,
                    reltol=1.0e-8,
                    feastol=1.0e-8,
                    verbose=False,
                )
        elif args.solver == "ECOS":
            value = problem.solve(
                solver="ECOS",
                max_iters=2000,
                abstol=1.0e-8,
                reltol=1.0e-8,
                feastol=1.0e-8,
                verbose=False,
            )
        else:
            value = problem.solve(
                solver="SCS",
                eps=args.scs_eps,
                max_iters=args.scs_max_iters,
                normalize=True,
                verbose=False,
            )
        status = problem.status
        if rho_scaled.value is not None and y_value.value is not None:
            rho_res_value = np.asarray(rho_scaled.value) / scales
            y_solution = float(y_value.value)
    summary: dict = {
        "status": status,
        "Y": float(value) if value is not None else math.nan,
        "nSigma": args.n_sigma,
        "jmax": args.jmax,
        "X": args.x,
        "g6": args.g6,
        "solver": args.solver,
        "actualSolver": locals().get("actual_solver", args.solver),
        "conicFormulation": args.conic_formulation,
        "freezeSpinsAbove": args.freeze_spins_above,
        "highSpinResponseModesAbove": args.high_spin_response_modes_above,
        "conicColumnScaling": args.conic_column_scaling,
        "columnScaleMin": float(np.min(scales)),
        "columnScaleMax": float(np.max(scales)),
        "unitarityTargets": len(labels),
        "unitaritySmearFraction": args.unitarity_smear_fraction,
        "unitaritySmearNodes": args.unitarity_smear_nodes,
        "energyBlockSize": args.energy_block_size,
        "coarseVariableCount": ncols,
        "fineVariableCount": ncols_fine,
        "fadRows": int(len(fad_rhs)),
        "baselineStatus": (
            "optimal" if baseline_result.success else baseline_result.message
        ),
        "baselineY": baseline_y,
        "equalityRank": int(np.count_nonzero(keep)),
        "qCarrierMin": float(np.min(q_carrier)),
        "qCarrierMax": float(np.max(q_carrier)),
        "cutIterations": cut_iterations,
    }
    if (
        baseline_rho_target is not None
        and baseline_q_target is not None
        and baseline_disk_excess is not None
    ):
        summary.update(
            {
                "baselinePacketRhoMin": float(
                    np.min(baseline_rho_target)
                ),
                "baselinePacketRhoMax": float(
                    np.max(baseline_rho_target)
                ),
                "baselinePacketQAbsMax": float(
                    np.max(np.abs(baseline_q_target))
                ),
                "baselinePacketDiskExcessMax": float(
                    np.max(baseline_disk_excess)
                ),
            }
        )
    if rho_res_value is not None and y_solution is not None:
        rho_res_fine = basis @ rho_res_value
        total_rho = rho_eik + rho_res_fine
        diagnostics = disk_diagnostics(
            total_rho,
            r_rows_fine,
            q_rows_fine,
            labels,
        )
        # disk_diagnostics includes Q rho_eik from the finite grid. Replace
        # that q value by the independently integrated full carrier offset.
        rho_target = rho_carrier_target + r_rows @ rho_res_value
        q_target = q_rows @ rho_res_value + q_carrier
        excess = np.maximum(
            np.hypot(1.0 - rho_target, q_target) - 1.0, 0.0
        )
        lhs = a_raw @ rho_res_value
        lhs_dense = a_dense @ rho_res_value
        eq_raw = lhs - lam**2 * y_solution - rhs
        dense_raw = (
            lhs_dense
            - lam_dense**2 * y_solution
            - rhs_dense
        )
        fad_raw = (
            fad_rows @ rho_res_value - fad_rhs
            if len(fad_rhs)
            else np.zeros(0)
        )
        eq_denom = (
            1.0 + np.abs(lhs) + np.abs(lam**2 * y_solution)
            + np.abs(rhs)
        )
        dense_denom = (
            1.0
            + np.abs(lhs_dense)
            + np.abs(lam_dense**2 * y_solution)
            + np.abs(rhs_dense)
        )
        bh = (
            (source["grid"].b_over_rs < 3.0)
            & (~np.asarray(source["active"], dtype=bool))
        )
        summary.update(
            {
                "eqResidualRelInf": float(
                    np.max(np.abs(eq_raw) / eq_denom)
                ),
                "denseResidualRelInf": float(
                    np.max(np.abs(dense_raw) / dense_denom)
                ),
                "maxTrainingUnitarityExcess": float(np.max(excess)),
                "rhoTargetMin": float(np.min(rho_target)),
                "rhoTargetMax": float(np.max(rho_target)),
                "qTargetMin": float(np.min(q_target)),
                "qTargetMax": float(np.max(q_target)),
                "bhCells": int(np.count_nonzero(bh)),
                "bhNearCapCells": int(
                    np.count_nonzero(bh & (total_rho >= 2.0 - 1.0e-4))
                ),
                "bhMeanRho": float(np.mean(total_rho[bh])),
                "rhoTotalMax": float(np.max(total_rho)),
                "fadResidualAbsInf": float(
                    np.max(np.abs(fad_raw))
                )
                if fad_raw.size
                else 0.0,
            }
        )
        if baseline_rho_res is not None:
            baseline_total_rho = rho_eik + baseline_rho_res
            support_threshold = 1.0e-4
            baseline_support = baseline_total_rho > support_threshold
            unitary_support = total_rho > support_threshold
            support_union = np.count_nonzero(
                baseline_support | unitary_support
            )
            summary.update(
                {
                    "YFractionalChangeFromBaseline": float(
                        (y_solution - baseline_y)
                        / max(abs(baseline_y), 1.0)
                    ),
                    "supportJaccardFromBaseline": float(
                        np.count_nonzero(
                            baseline_support & unitary_support
                        )
                        / support_union
                    )
                    if support_union
                    else 1.0,
                    "densityRelativeL1FromBaseline": float(
                        np.sum(
                            np.abs(total_rho - baseline_total_rho)
                        )
                        / max(
                            np.sum(np.abs(baseline_total_rho)),
                            1.0e-30,
                        )
                    ),
                    "bhNearCapCellsBaseline": int(
                        np.count_nonzero(
                            bh
                            & (
                                baseline_total_rho
                                >= 2.0 - 1.0e-4
                            )
                        )
                    ),
                }
            )
        for threshold in (1.0e-6, 1.0e-8, 1.0e-10):
            tiny = rho_res_fine < threshold
            summary[
                f"qTiny{threshold:.0e}ContributionAbsMax"
            ] = float(
                np.max(
                    np.abs(
                        (q_rows_fine * tiny[None, :]) @ rho_res_fine
                    )
                )
            )
        for source_jmax in (20, 40, 60, 80, 100, 120):
            if source_jmax > args.jmax:
                continue
            keep_source = block_spin <= source_jmax
            q_cut = (
                q_carrier
                + q_rows[:, keep_source] @ rho_res_value[keep_source]
            )
            cut_excess = np.maximum(
                np.hypot(1.0 - rho_target, q_cut) - 1.0, 0.0
            )
            summary[
                f"maxDiskExcessResidualSourceJmax{source_jmax}"
            ] = float(np.max(cut_excess))
        np.savez_compressed(
            args.out / "solution.npz",
            sigma=source["grid"].sigma,
            J=source["grid"].ell,
            bOverRs=source["grid"].b_over_rs,
            rhoEik=rho_eik,
            rhoResPhys=rho_res_fine,
            rhoTotPhys=total_rho,
            rhoResPhysBaseline=(
                baseline_rho_res
                if baseline_rho_res is not None
                else np.full_like(rho_res_fine, np.nan)
            ),
            rhoTotPhysBaseline=(
                rho_eik + baseline_rho_res
                if baseline_rho_res is not None
                else np.full_like(rho_res_fine, np.nan)
            ),
            Y=np.asarray([y_solution]),
            YBaseline=np.asarray([baseline_y]),
            unitaritySigma=np.asarray(args.unitarity_sigma),
            unitaritySpins=np.asarray(args.unitarity_spins),
            unitaritySmearFraction=np.asarray(
                [args.unitarity_smear_fraction]
            ),
            unitaritySmearNodes=np.asarray(
                [args.unitarity_smear_nodes]
            ),
            qCarrier=q_carrier,
            rhoTarget=rho_target,
            qTarget=q_target,
            unitarityExcess=excess,
        )
        rows = [
            {
                "sigmaTarget": sigma_target,
                "targetSpin": target_spin,
                "rho": float(rho_target[index]),
                "qCarrier": float(q_carrier[index]),
                "qResidual": float(q_rows[index] @ rho_res_value),
                "qTotal": float(q_target[index]),
                "absS": float(
                    math.hypot(1.0 - rho_target[index], q_target[index])
                ),
                "unitarityExcess": float(excess[index]),
            }
            for index, (sigma_target, target_spin) in enumerate(labels)
        ]
        import csv

        with (args.out / "training_unitarity.csv").open(
            "w", newline="", encoding="utf-8"
        ) as handle:
            writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
            writer.writeheader()
            writer.writerows(rows)
        if (
            baseline_rho_target is not None
            and baseline_q_target is not None
            and baseline_disk_excess is not None
        ):
            baseline_rows = [
                {
                    "sigmaTarget": sigma_target,
                    "targetSpin": target_spin,
                    "rho": float(baseline_rho_target[index]),
                    "qTotal": float(baseline_q_target[index]),
                    "absS": float(
                        math.hypot(
                            1.0 - baseline_rho_target[index],
                            baseline_q_target[index],
                        )
                    ),
                    "unitarityExcess": float(
                        baseline_disk_excess[index]
                    ),
                }
                for index, (sigma_target, target_spin) in enumerate(labels)
            ]
            with (args.out / "baseline_training_unitarity.csv").open(
                "w", newline="", encoding="utf-8"
            ) as handle:
                writer = csv.DictWriter(
                    handle, fieldnames=list(baseline_rows[0])
                )
                writer.writeheader()
                writer.writerows(baseline_rows)
    (args.out / "summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_gn_leaf_scan_20260715.py <==
#!/usr/bin/env python3
"""Matched capped-leaf scan while reducing Newton's constant.

The historical solver option ``g6`` denotes ``G_N/(8*pi**2)``.  This
campaign records both the normalized coordinates ``(X,Y)`` and the physical
Wilson coefficients ``(g2,g3) = 8*pi*G_N*(X,Y)`` so that an overall change of
normalization cannot masquerade as motion of the allowed region.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent


def parse_floats(text: str) -> list[float]:
    return [float(item) for item in text.split(",") if item.strip()]


def parse_objectives(text: str) -> list[str]:
    values = [item.strip().lower() for item in text.split(",") if item.strip()]
    if not values or any(item not in {"min", "max"} for item in values):
        raise ValueError("objectives must be a comma-separated subset of min,max")
    return values


def safe(value: float) -> str:
    return f"{value:g}".replace("-", "m").replace(".", "p")


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def truth(row: dict[str, str], key: str) -> bool:
    return str(row.get(key, "")).strip().lower() in {"true", "1", "yes"}


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def run_case(
    g6: float,
    x_value: float,
    objective: str,
    *,
    out_root: Path,
    grid: str,
    lambda_count: int,
    dense_lambda_count: int,
    time_limit: int,
    write_support: bool,
    rho_max: float = 2.0,
) -> dict:
    tag = f"g6_{safe(g6)}_X{safe(x_value)}_{objective}"
    case_dir = out_root / "cases" / tag
    summary = case_dir / "summary.csv"
    stdout = out_root / "logs" / f"{tag}.stdout.log"
    stderr = out_root / "logs" / f"{tag}.stderr.log"
    case_dir.mkdir(parents=True, exist_ok=True)
    stdout.parent.mkdir(parents=True, exist_ok=True)

    previous = read_last(summary)
    if truth(previous, "success") and math.isfinite(number(previous, "Y")):
        row = previous
        return make_record(
            row=row,
            g6=g6,
            x_value=x_value,
            objective=objective,
            tag=tag,
            returncode=0,
            elapsed=0.0,
            summary=summary,
            stdout=stdout,
            stderr=stderr,
            reused=True,
            rho_max=rho_max,
        )

    command = [
        sys.executable,
        "run_matched_exact_case_20260713.py",
        f"--g6={g6:.17g}",
        f"--x-values={x_value:.17g}",
        f"--objectives={objective}",
        f"--grids={grid}",
        f"--lambda-count={lambda_count}",
        f"--dense-lambda-count={dense_lambda_count}",
        "--lambda-grid=threshold-angle",
        "--alpha-mode=chi-window",
        "--residual-support=outside-eikonal",
        f"--rho-max={rho_max:.17g}",
        "--chi-min=0",
        "--chi-max=30",
        "--fixed-eikonal-profile=elastic-phase",
        "--chi0=10",
        "--e-min=4",
        "--e-max=1000000",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--tol=1e-8",
        f"--time-limit={time_limit}",
        f"--out={summary}",
        f"--out-dir={case_dir / 'artifacts'}",
    ]
    if write_support:
        command.append("--write-support")

    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with stdout.open("w", encoding="utf-8") as out, stderr.open("w", encoding="utf-8") as err:
        completed = subprocess.run(command, cwd=ROOT, env=env, stdout=out, stderr=err, check=False)
    row = read_last(summary)
    return make_record(
        row=row,
        g6=g6,
        x_value=x_value,
        objective=objective,
        tag=tag,
        returncode=int(completed.returncode),
        elapsed=time.time() - started,
        summary=summary,
        stdout=stdout,
        stderr=stderr,
        reused=False,
        rho_max=rho_max,
    )


def make_record(
    *,
    row: dict[str, str],
    g6: float,
    x_value: float,
    objective: str,
    tag: str,
    returncode: int,
    elapsed: float,
    summary: Path,
    stdout: Path,
    stderr: Path,
    reused: bool,
    rho_max: float,
) -> dict:
    gn = 8.0 * math.pi**2 * g6
    y_value = number(row, "Y")
    success = returncode == 0 and truth(row, "success") and math.isfinite(y_value)
    return {
        "g6Code": g6,
        "GN": gn,
        "X": x_value,
        "objective": objective,
        "rhoMax": rho_max,
        "success": success,
        "Y": y_value,
        "g2": 8.0 * math.pi * gn * x_value,
        "g3": 8.0 * math.pi * gn * y_value if math.isfinite(y_value) else math.nan,
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ90": number(row, "denseResidualRelQ90"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "denseResidualRelQ99": number(row, "denseResidualRelQ99"),
        "rhoTotPhysMax": number(row, "rhoTotPhysMax"),
        "tag": tag,
        "returncode": returncode,
        "elapsedSec": elapsed,
        "reused": reused,
        "summaryCsv": str(summary),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
        "stdout": str(stdout),
        "stderr": str(stderr),
        "message": row.get("message", ""),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-root", type=Path, default=Path("outputs/gn_leaf_scan_20260715/pilot"))
    parser.add_argument("--g6-values", default="0.5,0.25,0.125")
    parser.add_argument("--x-values", default="-24,-20,-16,-12,-8,-4,0,4,8,12,16,20,24,28,32,36,40")
    parser.add_argument("--objectives", default="min,max")
    parser.add_argument("--grid", default="300x160")
    parser.add_argument("--lambda-count", type=int, default=60)
    parser.add_argument("--dense-lambda-count", type=int, default=301)
    parser.add_argument("--time-limit", type=int, default=7200)
    parser.add_argument("--workers", type=int, default=8)
    parser.add_argument("--rho-max", type=float, default=2.0)
    parser.add_argument("--write-support", action="store_true")
    args = parser.parse_args()

    g6_values = parse_floats(args.g6_values)
    x_values = parse_floats(args.x_values)
    objectives = parse_objectives(args.objectives)
    jobs = [(g6, x_value, objective) for g6 in g6_values for x_value in x_values for objective in objectives]
    args.out_root.mkdir(parents=True, exist_ok=True)
    status = args.out_root / "campaign_status.json"
    metadata = {
        "state": "running",
        "grid": args.grid,
        "lambdaCount": args.lambda_count,
        "denseLambdaCount": args.dense_lambda_count,
        "workers": args.workers,
        "g6CodeValues": g6_values,
        "GNValues": [8.0 * math.pi**2 * value for value in g6_values],
        "xValues": x_values,
        "objectives": objectives,
        "rhoMax": args.rho_max,
        "total": len(jobs),
        "completed": 0,
    }
    status.write_text(json.dumps(metadata, indent=2) + "\n", encoding="utf-8")

    records: list[dict] = []
    with ThreadPoolExecutor(max_workers=args.workers) as pool:
        futures = {
            pool.submit(
                run_case,
                g6,
                x_value,
                objective,
                out_root=args.out_root,
                grid=args.grid,
                lambda_count=args.lambda_count,
                dense_lambda_count=args.dense_lambda_count,
                time_limit=args.time_limit,
                write_support=args.write_support,
                rho_max=args.rho_max,
            ): (g6, x_value, objective)
            for g6, x_value, objective in jobs
        }
        for future in as_completed(futures):
            g6, x_value, objective = futures[future]
            try:
                record = future.result()
            except Exception as exc:
                record = {
                    "g6Code": g6,
                    "GN": 8.0 * math.pi**2 * g6,
                    "X": x_value,
                    "objective": objective,
                    "success": False,
                    "Y": math.nan,
                    "g2": 8.0 * math.pi * (8.0 * math.pi**2 * g6) * x_value,
                    "g3": math.nan,
                    "returncode": -999,
                    "message": repr(exc),
                }
            records.append(record)
            records.sort(key=lambda item: (-float(item["g6Code"]), float(item["X"]), str(item["objective"])))
            write_csv(args.out_root / "campaign_summary.csv", records)
            metadata.update({"completed": len(records), "last": record})
            status.write_text(json.dumps(metadata, indent=2, default=str) + "\n", encoding="utf-8")
            print(
                f"DONE g6={g6:g} GN={8*math.pi**2*g6:.8g} X={x_value:g} {objective} "
                f"success={record.get('success')} Y={record.get('Y')} ",
                flush=True,
            )

    metadata.update({"state": "finished", "completed": len(records)})
    status.write_text(json.dumps(metadata, indent=2, default=str) + "\n", encoding="utf-8")
    print(args.out_root / "campaign_summary.csv")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_gn_pi2over300_regge_bh_overnight_20260719.py <==
#!/usr/bin/env python3
"""Adaptive old-formulation test at G_N=pi^2/300.

The campaign separates three comparisons that are otherwise easy to conflate:
fixed normalized X, fixed physical g2 relative to the G_N=2*pi^2 witness,
and fixed physical g2 relative to the main G_N=4*pi^2 witness.  A coarse
upper-boundary scan is used to find any alternative point with unusually
strong alignment to the rotating black-hole guide before larger grids are run.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path

import numpy as np
import pandas as pd

from run_gn_leaf_scan_20260715 import run_case


NU = 1.5
GN_COEFF_WEAK = 1.0 / 300.0
G6_WEAK = GN_COEFF_WEAK / 8.0


def j_bh_rotating_d6(sigma: np.ndarray, g6: float, kappa: float = 3.0) -> np.ndarray:
    """Positive real root of the established D=6 rotating-guide cubic."""
    sigma = np.asarray(sigma, dtype=float)
    out = np.full_like(sigma, np.nan, dtype=float)
    for idx, sig in np.ndenumerate(sigma):
        coeff = [
            1.0 + kappa * kappa,
            1.5 * (3.0 + kappa * kappa),
            27.0 / 4.0,
            27.0 / 8.0 - 1.5 * math.pi * kappa**3 * g6 * sig * sig,
        ]
        roots = np.roots(coeff)
        real = [
            float(root.real)
            for root in roots
            if abs(root.imag) < 1.0e-8 and root.real >= -1.0e-9
        ]
        if real:
            out[idx] = max(real)
    return out


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def resolve_path(raw: str, root: Path) -> Path | None:
    if not raw:
        return None
    normalized = Path(str(raw).replace("\\", "/"))
    candidates = [normalized, Path.cwd() / normalized, root / normalized.name]
    for candidate in candidates:
        if candidate.exists():
            return candidate
    matches = list(root.rglob(normalized.name))
    return matches[0] if len(matches) == 1 else None


def weighted_fraction(weight: np.ndarray, mask: np.ndarray) -> float:
    total = float(np.sum(weight))
    return float(np.sum(weight[mask]) / total) if total > 0.0 else math.nan


def weighted_quantile(values: np.ndarray, weight: np.ndarray, q: float) -> float:
    if values.size == 0 or float(np.sum(weight)) <= 0.0:
        return math.nan
    order = np.argsort(values)
    values = values[order]
    weight = weight[order]
    cumulative = np.cumsum(weight)
    return float(np.interp(q * cumulative[-1], cumulative, values))


def support_metrics(path: Path, physical_gn: float, sigma_max: float) -> dict:
    frame = pd.read_csv(path)
    residual = frame.loc[
        (frame["rhoResPhys"] > 1.0e-12) & (frame["sigma"] <= sigma_max)
    ].copy()
    if residual.empty:
        return {"residualBins": 0}

    sigma = residual["sigma"].to_numpy(float)
    spin = residual["J"].to_numpy(float)
    rho = residual["rhoResPhys"].to_numpy(float)
    b = 2.0 * (spin + NU) / np.sqrt(sigma)
    rs = np.power(3.0 * physical_gn * np.sqrt(sigma) / (2.0 * math.pi), 1.0 / 3.0)
    b_over_rs = b / rs
    internal_g6 = physical_gn / (8.0 * math.pi**2)
    guide = j_bh_rotating_d6(sigma, internal_g6, 3.0)
    guide_defined = np.isfinite(guide)
    delta_j = np.abs(spin - guide)
    cap = rho >= 1.8
    low_cap = cap & (spin <= 40.0)

    return {
        "residualBins": int(len(residual)),
        "residualWeight": float(np.sum(rho)),
        "capSaturatedWeightFraction": weighted_fraction(rho, cap),
        "highSpinJ20WeightFraction": weighted_fraction(rho, spin >= 20.0),
        "bOverRsLt3WeightFraction": weighted_fraction(rho, b_over_rs < 3.0),
        "bOverRsLt4WeightFraction": weighted_fraction(rho, b_over_rs < 4.0),
        "guideDefinedWeightFraction": weighted_fraction(rho, guide_defined),
        "guideBandDj1WeightFraction": weighted_fraction(
            rho, guide_defined & (delta_j <= 1.0)
        ),
        "guideBandDj2WeightFraction": weighted_fraction(
            rho, guide_defined & (delta_j <= 2.0)
        ),
        "guideBandDj4WeightFraction": weighted_fraction(
            rho, guide_defined & (delta_j <= 4.0)
        ),
        "guideDistanceWeightedMedian": weighted_quantile(
            delta_j[guide_defined], rho[guide_defined], 0.5
        ) if np.any(guide_defined) else math.nan,
        "lowCapBMedian": weighted_quantile(b[low_cap], rho[low_cap], 0.5),
        "lowCapBOverRsMedian": weighted_quantile(
            b_over_rs[low_cap], rho[low_cap], 0.5
        ),
    }


def enrich(record: dict, out_root: Path, label: str) -> dict:
    enriched = {"label": label, **record}
    support = resolve_path(str(record.get("supportCsv", "")), out_root)
    enriched["supportCsvLocal"] = str(support) if support else ""
    if not bool(record.get("success", False)) or support is None:
        return enriched
    physical_gn = float(record["GN"])
    for sigma_max, suffix in [
        (20.0, "S20"),
        (80.0, "S80"),
        (200.0, "S200"),
        (500.0, "S500"),
        (1500.0, "S1500"),
        (1.0e30, "Sfull"),
    ]:
        for key, value in support_metrics(support, physical_gn, sigma_max).items():
            enriched[f"{key}_{suffix}"] = value
    return enriched


def run_jobs(
    jobs: list[tuple[str, float, float]],
    *,
    out_root: Path,
    grid: str,
    nlambda: int,
    dense_count: int,
    workers: int,
    time_limit: int,
) -> list[dict]:
    stage_root = out_root / grid.replace("x", "J")

    def solve(label: str, gn_coeff: float, x_value: float) -> dict:
        raw = run_case(
            gn_coeff / 8.0,
            x_value,
            "max",
            out_root=stage_root,
            grid=grid,
            lambda_count=nlambda,
            dense_lambda_count=dense_count,
            time_limit=time_limit,
            write_support=True,
        )
        return enrich(raw, stage_root, label)

    rows: list[dict] = []
    with ThreadPoolExecutor(max_workers=workers) as pool:
        futures = {
            pool.submit(solve, label, gn_coeff, x_value): (label, gn_coeff, x_value)
            for label, gn_coeff, x_value in jobs
        }
        for future in as_completed(futures):
            label, gn_coeff, x_value = futures[future]
            try:
                row = future.result()
            except Exception as exc:
                row = {
                    "label": label,
                    "GN": gn_coeff * math.pi**2,
                    "X": x_value,
                    "success": False,
                    "message": repr(exc),
                }
            rows.append(row)
            rows.sort(key=lambda item: (float(item.get("GN", math.nan)), float(item.get("X", math.nan))))
            write_csv(stage_root / "campaign_summary_with_support_metrics.csv", rows)
    return rows


def selection_score(row: dict) -> float:
    if not bool(row.get("success", False)):
        return -math.inf
    guide = float(row.get("guideBandDj2WeightFraction_S1500", 0.0))
    low_b = float(row.get("bOverRsLt4WeightFraction_S1500", 0.0))
    # Both conditions matter: a broad +/-2 spin window alone is too permissive
    # when the weak-gravity guide hugs J=0.
    return math.sqrt(max(guide, 0.0) * max(low_b, 0.0))


def status(path: Path, payload: dict) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, default=str) + "\n", encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--out-root",
        type=Path,
        default=Path("outputs/gn_pi2over300_regge_bh_overnight_20260719"),
    )
    parser.add_argument("--pilot-workers", type=int, default=2)
    parser.add_argument("--promotion-workers", type=int, default=2)
    args = parser.parse_args()

    out_root = args.out_root
    out_root.mkdir(parents=True, exist_ok=True)
    status_path = out_root / "campaign_status.json"

    scan_x = [-10.0, 20.0, 2000.0, 4000.0, 6000.0, 8000.0, 10000.0,
              12000.0, 14000.0, 16000.0, 18000.0, 20000.0, 22000.0, 24000.0]
    pilot_jobs = [(f"weak_scan_X{x:g}", GN_COEFF_WEAK, x) for x in scan_x]
    status(status_path, {"state": "pilot", "completed": 0, "totalPilot": len(pilot_jobs)})
    pilot = run_jobs(
        pilot_jobs,
        out_root=out_root,
        grid="300x160",
        nlambda=60,
        dense_count=301,
        workers=args.pilot_workers,
        time_limit=7200,
    )
    write_csv(out_root / "pilot_scan_metrics.csv", pilot)

    candidates = [row for row in pilot if bool(row.get("success", False))]
    best = max(candidates, key=selection_score) if candidates else None
    best_x = float(best["X"]) if best is not None else 12000.0
    status(
        status_path,
        {
            "state": "promotion600",
            "pilotCompleted": len(pilot),
            "pilotSuccessful": len(candidates),
            "selectedBestX": best_x,
            "selectedScore": selection_score(best) if best is not None else math.nan,
        },
    )

    promotion_x = sorted({20.0, 12000.0, 24000.0, best_x})
    promotion_jobs = [
        ("moderate_main_GN4pi2_X20", 4.0, 20.0),
        ("moderate_crossover_GN2pi2_X20", 2.0, 20.0),
        *[(f"weak_GNpi2over300_X{x:g}", GN_COEFF_WEAK, x) for x in promotion_x],
    ]
    promoted = run_jobs(
        promotion_jobs,
        out_root=out_root,
        grid="600x240",
        nlambda=90,
        dense_count=801,
        workers=args.promotion_workers,
        time_limit=10800,
    )
    write_csv(out_root / "promotion_N600J240_metrics.csv", promoted)

    successful_weak = [
        row for row in promoted
        if bool(row.get("success", False)) and abs(float(row.get("GN", 0.0)) / math.pi**2 - GN_COEFF_WEAK) < 1.0e-10
    ]
    refined_best = max(successful_weak, key=selection_score) if successful_weak else None
    refined_best_x = float(refined_best["X"]) if refined_best is not None else best_x
    final_x = sorted({20.0, 12000.0, refined_best_x})
    status(
        status_path,
        {
            "state": "promotion1200",
            "selectedBestX": refined_best_x,
            "N600Successful": sum(bool(row.get("success", False)) for row in promoted),
        },
    )

    final_jobs = [
        ("moderate_main_GN4pi2_X20", 4.0, 20.0),
        *[(f"weak_GNpi2over300_X{x:g}", GN_COEFF_WEAK, x) for x in final_x],
    ]
    final = run_jobs(
        final_jobs,
        out_root=out_root,
        grid="1200x400",
        nlambda=140,
        dense_count=801,
        workers=1,
        time_limit=21600,
    )
    write_csv(out_root / "promotion_N1200J400_metrics.csv", final)
    status(
        status_path,
        {
            "state": "finished",
            "pilotCompleted": len(pilot),
            "selectedBestX": refined_best_x,
            "N600Completed": len(promoted),
            "N1200Completed": len(final),
            "N1200Successful": sum(bool(row.get("success", False)) for row in final),
        },
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_hp_matched_gn0_null_20260722.py <==
#!/usr/bin/env python3
"""Matched high-energy-resolved G_N=0 controls for the HP study."""

from __future__ import annotations

import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "hp_matched_gn0_null_20260722"
G2_PHYSICAL = 5556.291086007491

CASES = (
    {
        "name": "N600J320_high_sigma",
        "grid": "600x320",
        "nlambda": 96,
        "sigma_log_max": 300000.0,
    },
    {
        "name": "N800J400_high_sigma",
        "grid": "800x400",
        "nlambda": 120,
        "sigma_log_max": 500000.0,
    },
)


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def write_rows(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def run_case(spec: dict, time_limit: int) -> dict:
    case_dir = OUT / spec["name"]
    for child in ("support", "solutions", "logs"):
        (case_dir / child).mkdir(parents=True, exist_ok=True)
    summary = case_dir / "summary.csv"
    command = [
        sys.executable,
        "theta_k2_gn0_capped_lp_20260720.py",
        f"--grids={spec['grid']}",
        f"--g2-values={G2_PHYSICAL:.17g}",
        "--objectives=max",
        "--pole-strength=0",
        "--rho-max=2",
        "--lambda-grid=threshold-angle",
        f"--lambda-count={spec['nlambda']}",
        "--dense-lambda-count=1601",
        "--lambda-max=0.3333333333333333",
        "--sigma-split=32",
        f"--sigma-log-max={spec['sigma_log_max']:.17g}",
        "--sigma-low-fraction=0.30",
        "--sigma-log-fraction=0.55",
        "--tol=1e-9",
        f"--time-limit={time_limit}",
        "--write-support",
        f"--support-dir={case_dir / 'support'}",
        f"--solution-dir={case_dir / 'solutions'}",
        f"--out={summary}",
    ]
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with (case_dir / "logs/stdout.log").open("w", encoding="utf-8") as stdout, (
        case_dir / "logs/stderr.log"
    ).open("w", encoding="utf-8") as stderr:
        completed = subprocess.run(
            command,
            cwd=ROOT,
            env=env,
            stdout=stdout,
            stderr=stderr,
            check=False,
        )
    row = read_last(summary)
    return {
        **spec,
        "g2Physical": G2_PHYSICAL,
        "returncode": completed.returncode,
        "elapsedSec": time.time() - started,
        "success": int(row.get("success", "0") in {"1", "True", "true"}),
        "status": row.get("status", ""),
        "message": row.get("message", ""),
        "g3Physical": number(row, "g3Physical"),
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
    }


def main() -> None:
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--workers", type=int, default=2)
    parser.add_argument("--time-limit", type=int, default=43200)
    args = parser.parse_args()
    OUT.mkdir(parents=True, exist_ok=True)
    status = OUT / "campaign_status.json"
    status.write_text(
        json.dumps(
            {
                "state": "running",
                "g2Physical": G2_PHYSICAL,
                "cases": [case["name"] for case in CASES],
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    rows: list[dict] = []
    try:
        with ThreadPoolExecutor(max_workers=args.workers) as pool:
            futures = {pool.submit(run_case, case, args.time_limit): case for case in CASES}
            for future in as_completed(futures):
                row = future.result()
                rows.append(row)
                write_rows(OUT / "campaign_summary.csv", rows)
                print(
                    f"DONE {row['name']} success={row['success']} "
                    f"g3={row['g3Physical']:.10g} dense={row['denseResidualRelInf']:.5g}",
                    flush=True,
                )
        status.write_text(
            json.dumps({"state": "complete", "completed": len(rows)}, indent=2) + "\n",
            encoding="utf-8",
        )
    except Exception as exc:
        status.write_text(
            json.dumps({"state": "failed", "error": repr(exc)}, indent=2) + "\n",
            encoding="utf-8",
        )
        raise


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_hybrid_handover_sweep_20260720.py <==
#!/usr/bin/env python3
"""Move the finite eikonal handover while retaining the analytic high-J tail."""

from __future__ import annotations

import argparse
import json
import math
import subprocess
import sys
import time
from pathlib import Path


CASES = (
    ("sigma16_j20", 4.0, 20.0),
    ("sigma30_j20", math.sqrt(30.0), 20.0),
    ("sigma40_j20", math.sqrt(40.0), 20.0),
    ("sigma16_j30", 4.0, 30.0),
    ("sigma16_j40", 4.0, 40.0),
    ("sigma40_j40", math.sqrt(40.0), 40.0),
    ("sigma80_j20", math.sqrt(80.0), 20.0),
    ("sigma160_j20", math.sqrt(160.0), 20.0),
    ("sigma16_j60", 4.0, 60.0),
    ("sigma16_j80", 4.0, 80.0),
    ("sigma80_j60", math.sqrt(80.0), 60.0),
)


def write_status(path: Path, payload: dict[str, object]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-root", type=Path, default=Path("outputs/hybrid_handover_sweep_20260720"))
    parser.add_argument("--grid", default="300x160")
    parser.add_argument("--x", type=float, default=20.0)
    parser.add_argument("--objective", choices=("min", "max"), default="max")
    parser.add_argument("--lambda-count", type=int, default=64)
    parser.add_argument("--dense-lambda-count", type=int, default=801)
    parser.add_argument("--tail-quadrature-count", type=int, default=1200)
    parser.add_argument(
        "--cases",
        default="",
        help="optional comma-separated subset of named handover cases",
    )
    args = parser.parse_args()

    requested = {item.strip() for item in args.cases.split(",") if item.strip()}
    selected_cases = tuple(case for case in CASES if not requested or case[0] in requested)
    missing = requested - {case[0] for case in selected_cases}
    if missing:
        raise ValueError(f"unknown handover cases: {sorted(missing)}")

    args.out_root.mkdir(parents=True, exist_ok=True)
    status_path = args.out_root / "campaign_status.json"
    records: list[dict[str, object]] = []
    write_status(status_path, {"state": "running", "completed": 0, "cases": records})

    for name, e_min, j_min in selected_cases:
        case_dir = args.out_root / name
        command = [
            sys.executable,
            "theta_k2_hybrid_grid_tail_lp_20260720.py",
            f"--grids={args.grid}",
            f"--x-values={args.x:g}",
            f"--objectives={args.objective}",
            "--lambda-grid=threshold-angle",
            f"--lambda-count={args.lambda_count}",
            f"--dense-lambda-count={args.dense_lambda_count}",
            "--g6=0.5",
            "--chi-min=0",
            "--chi-max=30",
            f"--e-min={e_min:.16g}",
            "--e-max=1000000",
            f"--j-min={j_min:g}",
            "--b-min=2",
            "--b-over-rs-min=3",
            "--alpha-mode=chi-window",
            "--fixed-eikonal-profile=elastic-phase",
            "--residual-support=outside-eikonal",
            "--rho-max=2",
            "--hybrid-tail-mode=high-j-complete",
            f"--hybrid-tail-quadrature-count={args.tail_quadrature_count}",
            "--time-limit=43200",
            "--highs-parallel=off",
            "--write-support",
            f"--support-dir={case_dir / 'support'}",
            "--write-solution",
            f"--solution-dir={case_dir / 'solutions'}",
            f"--out={case_dir / 'summary.csv'}",
        ]
        start = time.time()
        completed = subprocess.run(command, check=False)
        record = {
            "case": name,
            "sigmaOnset": e_min * e_min,
            "energyOnset": e_min,
            "spinOnset": j_min,
            "returnCode": completed.returncode,
            "seconds": time.time() - start,
        }
        records.append(record)
        write_status(
            status_path,
            {
                "state": "running",
                "completed": len(records),
                "total": len(selected_cases),
                "cases": records,
            },
        )

    write_status(
        status_path,
        {
            "state": "complete",
            "completed": len(records),
            "total": len(selected_cases),
            "cases": records,
        },
    )
    print(status_path)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_ir_log_exact_case_20260715.py <==
#!/usr/bin/env python3
"""One capped K2 boundary witness with a fixed low-energy IR-log source."""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import numpy as np

import theta_k2_regular_eikonal_lp_20260624 as base
import run_capped_adaptive_lambda_certification_20260626 as cert
from ir_log_source_20260715 import (
    nonlocal_k2_source,
    raw_k2_source,
    source_diagnostics,
    y_projection_coefficient,
)
from lambda_sdr_chebyshev_grid_dual import lambda_threshold_angle_nodes


def main() -> None:
    parser = base.build_arg_parser()
    parser.add_argument("--primal-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs")
    parser.add_argument("--highs-parallel", choices=["default", "on", "off"], default="default")
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--include-ir-log-source", action="store_true")
    parser.add_argument("--eps-log", type=float, default=0.0)
    parser.add_argument("--mu-log", type=float, default=1.0)
    parser.add_argument("--ir-log-cutoff", type=float, default=1.0e-6)
    parser.add_argument("--ir-log-quadrature", type=int, default=160)
    parser.add_argument("--ir-log-scheme-lambda-count", type=int, default=161)
    args = parser.parse_args()

    grids = base.parse_grids(args.grids)
    xs = base.parse_floats(args.x_values)
    objectives = [item.strip() for item in args.objectives.split(",") if item.strip()]
    if len(grids) != 1 or len(xs) != 1 or len(objectives) != 1:
        raise ValueError("this wrapper accepts exactly one grid, X value, and objective")
    nmu, jmax = grids[0]
    x_value = xs[0]
    objective = objectives[0]
    if objective not in {"min", "max"}:
        raise ValueError("objective must be min or max")

    lam_train = cert.dense_grid(args, int(args.lambda_count))
    lam_dense = cert.dense_grid(args, int(args.dense_lambda_count))
    canonical_lam = lambda_threshold_angle_nodes(int(args.ir_log_scheme_lambda_count))
    canonical_raw = raw_k2_source(
        canonical_lam,
        ir_cutoff=float(args.ir_log_cutoff),
        quadrature_count=int(args.ir_log_quadrature),
    )
    scheme_coefficient = y_projection_coefficient(canonical_lam, canonical_raw)

    original_eikonal_source = cert.eikonal_source
    source_cache: dict[bytes, np.ndarray] = {}

    def source_with_ir_log(inner_args, inner_nmu: int, inner_jmax: int, lam: np.ndarray) -> dict:
        source = original_eikonal_source(inner_args, inner_nmu, inner_jmax, lam)
        if not args.include_ir_log_source:
            return source
        key = np.asarray(lam, dtype=float).tobytes()
        if key not in source_cache:
            source_cache[key] = nonlocal_k2_source(
                lam,
                ir_cutoff=float(args.ir_log_cutoff),
                quadrature_count=int(args.ir_log_quadrature),
                scheme_coefficient=scheme_coefficient,
                mu_log=float(args.mu_log),
            )
        vector = source_cache[key]
        updated = dict(source)
        # The fixed low-energy cut is moved to the low-energy side:
        # A_high rho = target - eikonal - eps_log * source_log.
        updated["cEik"] = np.asarray(source["cEik"], dtype=float) + float(args.eps_log) * vector
        updated["irLogK2"] = vector
        return updated

    cert.eikonal_source = source_with_ir_log
    try:
        result = cert.solve_primal_solution(
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective=objective,
            lam=lam_train,
            lam_dense=lam_dense,
        )
    finally:
        cert.eikonal_source = original_eikonal_source

    rec = dict(result["record"])
    rec.update(
        {
            "g6": float(args.g6),
            "nmu": int(nmu),
            "jmax": int(jmax),
            "includeIrLogSource": int(bool(args.include_ir_log_source)),
            "epsLog": float(args.eps_log),
            "muLog": float(args.mu_log),
            "irLogCutoff": float(args.ir_log_cutoff),
            "irLogQuadrature": int(args.ir_log_quadrature),
            "irLogSchemeCoefficient": scheme_coefficient,
            "irLogSignConvention": "rhs_equals_tree_minus_eikonal_minus_eps_times_fixed_low_energy_cut",
            "irLogInterpretation": "fixed_low_energy_nonanalytic_source_not_black_hole_support",
            "sourceNuisanceOnly": 1,
            "solutionNpz": "",
            "supportCsv": "",
            "denseResidualRelQ50": math.nan,
            "denseResidualRelQ90": math.nan,
            "denseResidualRelQ95": math.nan,
            "denseResidualRelQ99": math.nan,
            "sourceRatio": math.nan,
        }
    )
    if result.get("denseRel") is not None:
        rel = np.asarray(result["denseRel"], dtype=float)
        rec.update(
            {
                "denseResidualRelQ50": float(np.quantile(rel, 0.50)),
                "denseResidualRelQ90": float(np.quantile(rel, 0.90)),
                "denseResidualRelQ95": float(np.quantile(rel, 0.95)),
                "denseResidualRelQ99": float(np.quantile(rel, 0.99)),
            }
        )

    if args.include_ir_log_source and math.isfinite(float(rec.get("Y", math.nan))):
        source_train = source_cache[lam_train.tobytes()]
        source_norm = float(np.linalg.norm(float(args.eps_log) * source_train))
        target = (
            (1.0 - float(result["source"]["alpha"]))
            + 2.0 * lam_train * x_value
            - np.asarray(original_eikonal_source(args, nmu, jmax, lam_train)["cEik"])
            + lam_train**2 * float(rec["Y"])
        )
        rec["sourceRatio"] = source_norm / max(float(np.linalg.norm(target)), 1.0e-300)
        rec["irLogSourceNorm"] = source_norm

    args.out_dir.mkdir(parents=True, exist_ok=True)
    if result.get("rhoRes") is not None:
        label = (
            f"irlog_{'on' if args.include_ir_log_source else 'off'}_eps{args.eps_log:g}_"
            f"N{nmu}_J{jmax}_X{x_value:g}_{objective}_nl{len(lam_train)}"
        )
        rec["solutionNpz"] = cert.save_solution_npz(
            path=args.out_dir / f"{base.safe_name(label)}_solution.npz",
            lam_train=lam_train,
            lam_dense=lam_dense,
            result=result,
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective=objective,
        )
        if args.write_support:
            old_dir = args.support_dir
            args.support_dir = args.out_dir / "support"
            rec["supportCsv"] = base.write_support(
                args=args,
                label=label,
                rho_res=result["rhoRes"],
                rho_eik=result["rhoEik"],
                grid=result["source"]["grid"],
                x_value=x_value,
                objective=objective,
            )
            args.support_dir = old_dir

    diagnostics = source_diagnostics(
        canonical_lam,
        quadrature_count=min(int(args.ir_log_quadrature), 192),
    )
    rec.update(
        {
            "irLogCrossingError": diagnostics["crossingError"],
            "irLogScaleIdentityError": diagnostics["scaleIdentityError"],
            "irLogPartialWaveError": diagnostics["partialWaveImagError"],
            "irLogCutoffNonYFraction": diagnostics["cutoffPairs"][-1]["nonYFraction"],
            "irLogOrthogonalCutoffDrift": diagnostics["cutoffPairs"][-1]["orthogonalChangeRel"],
        }
    )
    base.write_csv(Path(args.out), [rec])
    print(Path(args.out))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_literal_split_constant_gamma_campaign_20260718.py <==
#!/usr/bin/env python3
"""Constant-gamma pilot for the literal low/high dispersive split."""

from __future__ import annotations

import argparse
import csv
import json
import os
import subprocess
import sys
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


def parse_floats(text: str) -> list[float]:
    return [float(item.strip()) for item in text.split(",") if item.strip()]


def read_row(path: Path) -> dict:
    if not path.exists():
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def write_csv(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def tag_number(value: float) -> str:
    return f"{value:.8g}".replace("-", "m").replace(".", "p")


def run_case(
    root: Path,
    *,
    grid: str,
    low_count: int,
    nlambda: int,
    floor_c: float,
    gamma: float,
    envelope_slack: float,
    low_mass_ratio: float,
) -> dict:
    tag = (
        f"N{grid.replace('x', 'J')}_nl{nlambda}_c{tag_number(floor_c)}"
        f"_gamma{tag_number(gamma)}_env{tag_number(envelope_slack)}"
    )
    case = root / "cases" / tag
    case.mkdir(parents=True, exist_ok=True)
    summary = case / "summary.csv"
    command = [
        sys.executable,
        "run_literal_split_low_energy_case_20260718.py",
        "--g6=0.5",
        "--x-values=20",
        "--objectives=max",
        f"--grids={grid}",
        f"--lambda-count={nlambda}",
        "--lambda-master-count=160",
        "--dense-lambda-count=801",
        "--lambda-grid=threshold-angle",
        "--alpha-mode=chi-window",
        "--residual-support=outside-eikonal",
        "--rho-max=2",
        "--chi-min=0",
        "--chi-max=30",
        "--fixed-eikonal-profile=elastic-phase",
        "--e-min=4",
        "--e-max=1000000",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--tol=1e-8",
        "--time-limit=3600",
        f"--low-mass-ratio={low_mass_ratio:.17g}",
        f"--low-sigma-count={low_count}",
        f"--low-cap-gamma={gamma:.17g}",
        "--common-lambda-domain",
        "--resolution-tied-lambda-floor",
        f"--lambda-floor-c={floor_c:.17g}",
        f"--envelope-slack={envelope_slack:.17g}",
        f"--out={summary}",
        f"--out-dir={case}",
    ]
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    completed = subprocess.run(
        command,
        cwd=Path(__file__).resolve().parent,
        env=env,
        capture_output=True,
        text=True,
    )
    (case / "stdout.log").write_text(completed.stdout, encoding="utf-8")
    (case / "stderr.log").write_text(completed.stderr, encoding="utf-8")
    return {"tag": tag, "returncode": completed.returncode, **read_row(summary)}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-root", type=Path, required=True)
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--grid", default="300x160")
    parser.add_argument("--low-count", type=int, default=96)
    parser.add_argument("--nlambda", type=int, default=80)
    parser.add_argument("--floor-cs", default="50,100")
    parser.add_argument(
        "--gammas",
        default="0,0.0001,0.0003,0.001,0.003,0.01,0.03,0.1,0.3,1,2",
    )
    parser.add_argument("--envelope-slack", type=float, default=1.0e-6)
    parser.add_argument("--low-mass-ratio", type=float, default=0.17)
    args = parser.parse_args()

    floor_cs = parse_floats(args.floor_cs)
    gammas = parse_floats(args.gammas)
    specs = [(floor_c, gamma) for floor_c in floor_cs for gamma in gammas]
    args.out_root.mkdir(parents=True, exist_ok=True)
    status = args.out_root / "campaign_status.json"
    status.write_text(
        json.dumps({"state": "running", "cases": specs}, indent=2) + "\n",
        encoding="utf-8",
    )

    rows: list[dict] = []
    with ThreadPoolExecutor(max_workers=args.workers) as pool:
        futures = {
            pool.submit(
                run_case,
                args.out_root,
                grid=args.grid,
                low_count=args.low_count,
                nlambda=args.nlambda,
                floor_c=floor_c,
                gamma=gamma,
                envelope_slack=args.envelope_slack,
                low_mass_ratio=args.low_mass_ratio,
            ): (floor_c, gamma)
            for floor_c, gamma in specs
        }
        for future in as_completed(futures):
            rows.append(future.result())
            write_csv(args.out_root / "campaign_summary.csv", rows)
            status.write_text(
                json.dumps(
                    {"state": "running", "completed": [row.get("tag", "") for row in rows]},
                    indent=2,
                )
                + "\n",
                encoding="utf-8",
            )

    rows.sort(
        key=lambda row: (
            float(row.get("lambdaFloorCRequested", "nan")),
            float(row.get("lowCapGamma", "nan")),
        )
    )
    write_csv(args.out_root / "campaign_summary.csv", rows)
    status.write_text(
        json.dumps({"state": "complete", "completed": len(rows)}, indent=2) + "\n",
        encoding="utf-8",
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_literal_split_low_energy_case_20260718.py <==
#!/usr/bin/env python3
"""Exact K2 solve with an appended low-energy spectral sector.

The established sigma>=1 grid is never rescaled.  A second quadrature on
sigma in [sigma_min,1) is appended and capped independently by gamma.  Thus
gamma=0 is an algebraic regression to the original finite-grid problem.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import time
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

import theta_k2_regular_eikonal_lp_20260624 as base
from lambda_sdr_chebyshev_grid_dual import lambda_threshold_angle_nodes
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def low_quadrature(sigma_min: float, count: int) -> tuple[np.ndarray, np.ndarray]:
    """Midpoint quadrature in z=1/sigma for sigma_min <= sigma < 1."""
    if not (0.0 < sigma_min < 1.0):
        raise ValueError("sigma_min must lie in (0,1)")
    if count <= 0:
        return np.zeros(0), np.zeros(0)
    z_max = 1.0 / sigma_min
    dz = (z_max - 1.0) / count
    z = 1.0 + (np.arange(count, dtype=float) + 0.5) * dz
    return 1.0 / z, np.full(count, dz / math.pi)


def lambda_grid(
    count: int,
    sigma_min: float,
    common_domain: bool,
    master_count: int = 0,
    lambda_floor: float | None = None,
) -> np.ndarray:
    if master_count > 0:
        if master_count % count != 0:
            raise ValueError("lambda_master_count must be divisible by lambda_count")
        master = lambda_threshold_angle_nodes(master_count)
        stride = master_count // count
        lam = master[stride - 1 :: stride]
        if len(lam) != count:
            raise RuntimeError("nested lambda-grid construction returned the wrong size")
    else:
        lam = lambda_threshold_angle_nodes(count)
    if not common_domain:
        if lambda_floor is not None:
            raise ValueError("a resolution-tied floor is implemented only on the common lambda domain")
        return lam
    if lambda_floor is None:
        return sigma_min * lam
    lambda_max = sigma_min / 3.0
    if not (0.0 < lambda_floor < lambda_max):
        raise ValueError("resolution-tied lambda floor must lie in (0,sigma_min/3)")
    unit_nodes = 3.0 * lam
    return lambda_floor + (lambda_max - lambda_floor) * unit_nodes


def write_summary(path: Path, row: dict) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(row))
        writer.writeheader()
        writer.writerow(row)


def geometry(sigma: np.ndarray, spins: list[int], g6: float) -> dict[str, np.ndarray]:
    sigma_all = np.tile(sigma, len(spins))
    ell = np.repeat(np.asarray(spins, dtype=float), len(sigma))
    nu = 1.5
    energy = np.sqrt(sigma_all)
    b = 2.0 * (ell + nu) / energy
    rs = (12.0 * math.pi * g6) ** (1.0 / 3.0) * sigma_all ** (1.0 / 6.0)
    return {"sigma": sigma_all, "ell": ell, "b": b, "bOverRs": b / rs}


def write_support(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def solve(args: argparse.Namespace) -> tuple[dict, dict]:
    nmu, jmax = base.parse_grids(args.grids)[0]
    x_value = base.parse_floats(args.x_values)[0]
    objective = args.objectives.strip()
    if objective not in {"min", "max", "phase1"}:
        raise ValueError("objective must be min, max, or phase1")
    sigma_min = float(args.low_mass_ratio) ** 2
    requested_lambda_floor = (
        float(args.lambda_floor_c) / (jmax * jmax)
        if args.resolution_tied_lambda_floor
        else None
    )
    lam = lambda_grid(
        args.lambda_count,
        sigma_min,
        args.common_lambda_domain,
        int(args.lambda_master_count),
        requested_lambda_floor,
    )
    lam_dense = lambda_grid(
        args.dense_lambda_count,
        sigma_min,
        args.common_lambda_domain,
        lambda_floor=requested_lambda_floor,
    )

    source = base.eikonal_source(args, nmu, jmax, lam)
    dense_source = base.eikonal_source(args, nmu, jmax, lam_dense)
    k_old, _, spins = lambda_kernel_from_grid(args.d, lam, nmu, jmax, 2)
    k_old_dense, _, _ = lambda_kernel_from_grid(args.d, lam_dense, nmu, jmax, 2)

    low_mu, low_weight = low_quadrature(sigma_min, int(args.low_sigma_count))
    low_jmax = jmax if int(args.low_jmax) < 0 else int(args.low_jmax)
    if low_jmax < 0 or low_jmax > jmax or low_jmax % 2:
        raise ValueError("low_jmax must be an even integer between 0 and the main jmax")
    if low_mu.size:
        k_low, _, low_spins = lambda_kernel_from_grid(
            args.d, lam, len(low_mu), low_jmax, 2,
            mu_values=low_mu, mu_weights=low_weight,
        )
        k_low_dense, _, _ = lambda_kernel_from_grid(
            args.d, lam_dense, len(low_mu), low_jmax, 2,
            mu_values=low_mu, mu_weights=low_weight,
        )
    else:
        k_low = np.zeros((len(lam), 0))
        k_low_dense = np.zeros((len(lam_dense), 0))
        low_spins = []

    a_old = lam[:, None] * k_old
    a_low = lam[:, None] * k_low
    a_old_dense = lam_dense[:, None] * k_old_dense
    a_low_dense = lam_dense[:, None] * k_low_dense
    a_raw = np.hstack([a_old, a_low])
    a_dense_raw = np.hstack([a_old_dense, a_low_dense])

    old_lb, old_ub = base.residual_bounds(args, source["rhoEik"], source["active"])
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    low_cols = k_low.shape[1]
    low_lb = np.zeros(low_cols)
    low_ub = np.full(low_cols, float(args.low_cap_gamma) / kg)
    lb = np.concatenate([old_lb, low_lb])
    ub = np.concatenate([old_ub, low_ub])
    scales = base.column_scales(a_raw, a_dense_raw, lb, ub)
    a = a_raw / scales[None, :]

    rhs = (1.0 - source["alpha"]) + 2.0 * lam * x_value - source["cEik"]
    rhs_dense = (
        (1.0 - dense_source["alpha"])
        + 2.0 * lam_dense * x_value
        - dense_source["cEik"]
    )
    # The common low-energy lambda interval makes the raw Y coefficient
    # lambda^2 very small.  Optimize eta=lambda_max^2 Y instead; this is an
    # exact change of variables that keeps the physical equations unchanged.
    y_scale = float(np.max(lam) ** 2)
    equation_matrix = np.zeros((len(lam), a.shape[1] + 1))
    equation_matrix[:, :-1] = a
    equation_matrix[:, -1] = -(lam**2) / y_scale
    spectral_bounds = [
        (float(lo * scale), None if math.isinf(float(hi)) else float(hi * scale))
        for lo, hi, scale in zip(lb, ub, scales)
    ]
    use_envelope = objective != "phase1" and float(args.envelope_slack) >= 0.0
    if objective == "phase1":
        matrix = np.zeros((2 * len(lam), equation_matrix.shape[1] + 1))
        matrix[: len(lam), :-1] = equation_matrix
        matrix[len(lam) :, :-1] = -equation_matrix
        matrix[:, -1] = -1.0
        inequality_rhs = np.concatenate([rhs, -rhs])
        bounds = spectral_bounds + [(None, None), (0.0, None)]
        cost = np.zeros(matrix.shape[1])
        cost[-1] = 1.0
        lp_kwargs = {"A_ub": matrix, "b_ub": inequality_rhs}
    elif use_envelope:
        matrix = np.vstack([equation_matrix, -equation_matrix])
        slack_scale = np.maximum(1.0, np.abs(rhs)) if args.scaled_slack else np.ones_like(rhs)
        slack = float(args.envelope_slack) * slack_scale
        inequality_rhs = np.concatenate([rhs + slack, -rhs + slack])
        bounds = spectral_bounds + [(None, None)]
        cost = np.zeros(equation_matrix.shape[1])
        cost[-1] = 1.0 if objective == "min" else -1.0
        lp_kwargs = {"A_ub": matrix, "b_ub": inequality_rhs}
    else:
        matrix = equation_matrix
        bounds = spectral_bounds + [(None, None)]
        cost = np.zeros(matrix.shape[1])
        cost[-1] = 1.0 if objective == "min" else -1.0
        lp_kwargs = {"A_eq": matrix, "b_eq": rhs}

    started = time.perf_counter()
    result = linprog(
        cost,
        bounds=bounds,
        method="highs",
        options={
            "time_limit": float(args.time_limit),
            "primal_feasibility_tolerance": float(args.tol),
            "dual_feasibility_tolerance": float(args.tol),
        },
        **lp_kwargs,
    )
    elapsed = time.perf_counter() - started
    row = {
        "success": int(result.success), "status": int(result.status),
        "message": str(result.message), "seconds": elapsed,
        "nmuOld": nmu, "jmax": jmax, "nmuLow": len(low_mu),
        "lowJmax": low_jmax,
        "lowMassRatio": float(args.low_mass_ratio), "sigmaMin": sigma_min,
        "lowCapGamma": float(args.low_cap_gamma),
        "commonLambdaDomain": int(args.common_lambda_domain),
        "lambdaMasterCount": int(args.lambda_master_count),
        "resolutionTiedLambdaFloor": int(args.resolution_tied_lambda_floor),
        "lambdaFloorCRequested": float(args.lambda_floor_c) if args.resolution_tied_lambda_floor else math.nan,
        "lambdaFloorRequested": requested_lambda_floor if requested_lambda_floor is not None else math.nan,
        "lambdaCount": len(lam), "denseLambdaCount": len(lam_dense),
        "lambdaMin": float(np.min(lam)), "lambdaMax": float(np.max(lam)),
        "lambdaMinJmax2": float(np.min(lam) * jmax * jmax),
        "yScale": y_scale,
        "envelopeSlack": float(args.envelope_slack) if use_envelope else math.nan,
        "scaledSlack": int(bool(args.scaled_slack)) if use_envelope else 0,
        "X": x_value, "objective": objective, "Y": math.nan, "sMin": math.nan,
        "eqResidualInf": math.nan, "denseResidualRelInf": math.nan,
        "denseResidualRelQ50": math.nan, "denseResidualRelQ90": math.nan,
        "denseResidualRelQ95": math.nan, "oldSupport": math.nan,
        "lowSupport": math.nan, "lowWeightPhys": math.nan,
        "supportCsv": "", "solutionNpz": "",
    }
    payload = {"lam": lam, "lamDense": lam_dense, "lowMu": low_mu}
    if not result.success:
        return row, payload

    if objective == "phase1":
        rho = np.asarray(result.x[:-2]) / scales
        y = float(result.x[-2]) / y_scale
        s_min = float(result.x[-1])
    else:
        rho = np.asarray(result.x[:-1]) / scales
        y = float(result.x[-1]) / y_scale
        s_min = math.nan
    n_old = a_old.shape[1]
    rho_old = rho[:n_old]
    rho_low = rho[n_old:]
    train_raw = a_raw @ rho - lam**2 * y - rhs
    dense_lhs_spectral = a_dense_raw @ rho
    dense_raw = dense_lhs_spectral - lam_dense**2 * y - rhs_dense
    dense_denom = 1.0 + np.abs(rhs_dense) + np.abs(dense_lhs_spectral) + np.abs(lam_dense**2 * y)
    dense_rel = np.abs(dense_raw) / dense_denom
    rho_old_phys = kg * rho_old
    rho_low_phys = kg * rho_low
    row.update({
        "Y": y,
        "sMin": s_min,
        "eqResidualInf": float(np.max(np.abs(train_raw))),
        "denseResidualRelInf": float(np.max(dense_rel)),
        "denseResidualRelQ50": float(np.quantile(dense_rel, 0.50)),
        "denseResidualRelQ90": float(np.quantile(dense_rel, 0.90)),
        "denseResidualRelQ95": float(np.quantile(dense_rel, 0.95)),
        "oldSupport": int(np.count_nonzero(rho_old_phys > args.support_tol)),
        "lowSupport": int(np.count_nonzero(rho_low_phys > args.support_tol)),
        "lowWeightPhys": float(np.sum(rho_low_phys)),
    })
    payload.update({
        "rhoOld": rho_old, "rhoLow": rho_low,
        "rhoOldPhys": rho_old_phys, "rhoLowPhys": rho_low_phys,
        "rhoEik": source["rhoEik"], "oldGrid": source["grid"],
        "spins": spins, "lowSpins": low_spins,
        "denseResidualRelative": dense_rel,
    })
    return row, payload


def main() -> None:
    parser = base.build_arg_parser()
    parser.add_argument("--low-mass-ratio", type=float, default=0.17)
    parser.add_argument("--low-sigma-count", type=int, default=96)
    parser.add_argument("--low-jmax", type=int, default=-1)
    parser.add_argument("--low-cap-gamma", type=float, default=0.0)
    parser.add_argument("--common-lambda-domain", action="store_true")
    parser.add_argument("--lambda-master-count", type=int, default=0)
    parser.add_argument("--resolution-tied-lambda-floor", action="store_true")
    parser.add_argument("--out-dir", type=Path, required=True)
    args = parser.parse_args()
    row, payload = solve(args)
    args.out_dir.mkdir(parents=True, exist_ok=True)
    if row["success"]:
        x_value = float(row["X"])
        objective = str(row["objective"])
        support_rows: list[dict] = []
        old_grid = payload["oldGrid"]
        old_total = payload["rhoEik"] + payload["rhoOldPhys"]
        for idx in np.flatnonzero(old_total > args.support_tol):
            support_rows.append({
                "label": f"literal_split_X{x_value:g}_{objective}",
                "X": x_value, "objective": objective,
                "sector": "old", "column": int(idx),
                "sigma": float(old_grid.sigma[idx]),
                "J": float(old_grid.ell[idx]), "ell": float(old_grid.ell[idx]),
                "b": float(old_grid.b[idx]),
                "bOverRs": float(old_grid.b_over_rs[idx]),
                "rhoEik": float(payload["rhoEik"][idx]),
                "rhoResPhys": float(payload["rhoOldPhys"][idx]),
                "rhoTotalPhys": float(old_total[idx]), "localCapPhys": 2.0,
            })
        low_geom = geometry(payload["lowMu"], payload["lowSpins"], float(args.g6))
        for idx in np.flatnonzero(payload["rhoLowPhys"] > args.support_tol):
            support_rows.append({
                "label": f"literal_split_X{x_value:g}_{objective}",
                "X": x_value, "objective": objective,
                "sector": "low", "column": int(idx),
                "sigma": float(low_geom["sigma"][idx]),
                "J": float(low_geom["ell"][idx]), "ell": float(low_geom["ell"][idx]),
                "b": float(low_geom["b"][idx]),
                "bOverRs": float(low_geom["bOverRs"][idx]), "rhoEik": 0.0,
                "rhoResPhys": float(payload["rhoLowPhys"][idx]),
                "rhoTotalPhys": float(payload["rhoLowPhys"][idx]),
                "localCapPhys": float(args.low_cap_gamma),
            })
        support = args.out_dir / "support.csv"
        write_support(support, support_rows)
        row["supportCsv"] = str(support)
        solution = args.out_dir / "solution.npz"
        np.savez_compressed(
            solution, lam=payload["lam"], lamDense=payload["lamDense"],
            lowMu=payload["lowMu"], rhoOld=payload["rhoOld"],
            rhoLow=payload["rhoLow"], rhoOldPhys=payload["rhoOldPhys"],
            rhoLowPhys=payload["rhoLowPhys"], rhoEik=payload["rhoEik"],
            denseResidualRelative=payload["denseResidualRelative"],
        )
        row["solutionNpz"] = str(solution)
    write_summary(Path(args.out), row)
    (args.out_dir / "record.json").write_text(json.dumps(row, indent=2) + "\n")
    print(json.dumps(row, indent=2))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_matched_exact_case_20260713.py <==
#!/usr/bin/env python3
"""One exact capped K2 witness with saved dense diagnostics and spectrum.

This wrapper exists because the historical coupled-ladder command-line parser
now duplicates options that were subsequently added to its base solver.  It
calls the same tested solve_primal_solution routine without changing either
production module.
"""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import numpy as np

import theta_k2_regular_eikonal_lp_20260624 as base
from run_capped_adaptive_lambda_certification_20260626 import (
    dense_grid,
    save_solution_npz,
    solve_primal_solution,
)


def main() -> None:
    parser = base.build_arg_parser()
    parser.add_argument("--primal-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs")
    parser.add_argument("--highs-parallel", choices=["default", "on", "off"], default="default")
    parser.add_argument("--out-dir", type=Path, required=True)
    args = parser.parse_args()

    grids = base.parse_grids(args.grids)
    xs = base.parse_floats(args.x_values)
    objectives = [item.strip() for item in args.objectives.split(",") if item.strip()]
    if len(grids) != 1 or len(xs) != 1 or len(objectives) != 1:
        raise ValueError("this wrapper accepts exactly one grid, X value, and objective")
    nmu, jmax = grids[0]
    x_value = xs[0]
    objective = objectives[0]
    if objective not in {"min", "max"}:
        raise ValueError("objective must be min or max")

    lam_train = dense_grid(args, int(args.lambda_count))
    lam_dense = dense_grid(args, int(args.dense_lambda_count))
    result = solve_primal_solution(
        args=args,
        nmu=nmu,
        jmax=jmax,
        x_value=x_value,
        objective=objective,
        lam=lam_train,
        lam_dense=lam_dense,
    )
    rec = dict(result["record"])
    rec.update(
        {
            "g6": float(args.g6),
            "nmu": int(nmu),
            "jmax": int(jmax),
            "solutionNpz": "",
            "supportCsv": "",
            "denseResidualRelQ50": math.nan,
            "denseResidualRelQ90": math.nan,
            "denseResidualRelQ95": math.nan,
            "denseResidualRelQ99": math.nan,
        }
    )
    if result.get("denseRel") is not None:
        rel = np.asarray(result["denseRel"], dtype=float)
        rec.update(
            {
                "denseResidualRelQ50": float(np.quantile(rel, 0.50)),
                "denseResidualRelQ90": float(np.quantile(rel, 0.90)),
                "denseResidualRelQ95": float(np.quantile(rel, 0.95)),
                "denseResidualRelQ99": float(np.quantile(rel, 0.99)),
            }
        )

    args.out_dir.mkdir(parents=True, exist_ok=True)
    if result.get("rhoRes") is not None:
        label = (
            f"matched_{args.fixed_eikonal_profile}_N{nmu}_J{jmax}_"
            f"X{x_value:g}_{objective}_nl{len(lam_train)}"
        )
        rec["solutionNpz"] = save_solution_npz(
            path=args.out_dir / f"{base.safe_name(label)}_solution.npz",
            lam_train=lam_train,
            lam_dense=lam_dense,
            result=result,
            args=args,
            nmu=nmu,
            jmax=jmax,
            x_value=x_value,
            objective=objective,
        )
        if args.write_support:
            old_dir = args.support_dir
            args.support_dir = args.out_dir / "support"
            rec["supportCsv"] = base.write_support(
                args=args,
                label=label,
                rho_res=result["rhoRes"],
                rho_eik=result["rhoEik"],
                grid=result["source"]["grid"],
                x_value=x_value,
                objective=objective,
            )
            args.support_dir = old_dir

    base.write_csv(Path(args.out), [rec])
    print(Path(args.out))


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_noeik_finite_cutoff_ladder_20260701.py <==
#!/usr/bin/env python3
"""Standalone no-eikonal finite-cutoff K2 ladder.

This is deliberately separate from the eikonal production driver.  It solves

    lambda K2[rho_hat](lambda) - lambda^2 Y = 1 + 2 lambda X,

with rho_eik = 0 and 0 <= rho_phys <= 2, where
rho_hat = rho_phys / ((4*pi)^3 g6).  The finite cutoff is
sigma_max = Nsigma for the grid sigma_i = Nsigma/i.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual import lambda_threshold_angle_nodes, mu_grid
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def parse_layers(text: str) -> list[tuple[int, int, int]]:
    out: list[tuple[int, int, int]] = []
    for item in text.split(","):
        item = item.strip()
        if not item:
            continue
        left = item.lower().replace("n", "").replace("j", "").replace("nl", "")
        parts = left.split("x")
        if len(parts) != 3:
            raise ValueError(f"layer must be Nsigma x Jmax x Nlambda, got {item!r}")
        out.append((int(parts[0]), int(parts[1]), int(parts[2])))
    return out


def parse_floats(text: str) -> list[float]:
    return [float(x.strip()) for x in text.split(",") if x.strip()]


def safe_name(value: float | str) -> str:
    text = str(value)
    return text.replace("-", "m").replace(".", "p").replace("+", "")


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def support_rows(
    *,
    rho_hat: np.ndarray,
    g6: float,
    n_sigma: int,
    jmax: int,
    support_tol_phys: float,
    label: str,
) -> list[dict]:
    kg = (4.0 * math.pi) ** 3 * g6
    rho_phys = kg * rho_hat
    mu, _ = mu_grid(n_sigma)
    spins = list(range(0, jmax + 1, 2))
    nu = 1.5
    rows: list[dict] = []
    idx = 0
    for spin in spins:
        sigma = mu
        ell = np.full_like(mu, float(spin))
        energy = np.sqrt(sigma)
        b = 2.0 * (ell + nu) / energy
        rs = (12.0 * math.pi * g6) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
        b_over_rs = b / rs
        g_newton = 8.0 * math.pi**2 * g6
        chi = g_newton * sigma / (math.pi * b**2)
        for r in range(n_sigma):
            if rho_phys[idx] > support_tol_phys:
                rows.append(
                    {
                        "label": label,
                        "column": idx,
                        "sigma": float(sigma[r]),
                        "J": int(spin),
                        "b": float(b[r]),
                        "bOverRs": float(b_over_rs[r]),
                        "chi": float(chi[r]),
                        "rhoEik": 0.0,
                        "rhoRes": float(rho_hat[idx]),
                        "rhoResPhys": float(rho_phys[idx]),
                        "rhoTot": float(rho_phys[idx]),
                        "rhoTotPhys": float(rho_phys[idx]),
                        "activeEikCell": 0,
                        "resOnEikCell": 0,
                    }
                )
            idx += 1
    return rows


def solve_case(
    *,
    d: int,
    g6: float,
    x_value: float,
    n_sigma: int,
    jmax: int,
    nlambda: int,
    time_limit: float,
    out_dir: Path,
    write_support: bool,
    support_tol_phys: float,
) -> dict:
    kg = (4.0 * math.pi) ** 3 * g6
    lam = lambda_threshold_angle_nodes(nlambda)
    k2, _, spins = lambda_kernel_from_grid(d, lam, n_sigma, jmax, 2)
    row_raw = lam[:, None] * k2
    rhs = 1.0 + 2.0 * lam * x_value
    ncols = row_raw.shape[1]
    ub = np.full(ncols, 2.0 / kg)
    col_scale = np.maximum(np.max(np.abs(row_raw), axis=0), ub)
    col_scale = np.maximum(col_scale, 1.0e-300)

    row = np.zeros((len(lam), ncols + 1), dtype=float)
    row[:, :ncols] = row_raw / col_scale[None, :]
    row[:, ncols] = -(lam**2)

    objective = np.zeros(ncols + 1, dtype=float)
    objective[ncols] = -1.0
    bounds = [(0.0, float(ub[i] * col_scale[i])) for i in range(ncols)] + [(None, None)]
    result = linprog(
        objective,
        A_eq=row,
        b_eq=rhs,
        bounds=bounds,
        method="highs",
        options={"time_limit": time_limit},
    )

    label = f"noeik_N{n_sigma}_J{jmax}_nl{nlambda}_X{safe_name(x_value)}_max"
    case_dir = out_dir / label
    case_dir.mkdir(parents=True, exist_ok=True)
    out: dict = {
        "label": label,
        "success": bool(result.success),
        "status": int(result.status),
        "message": result.message,
        "d": d,
        "g6": g6,
        "X": x_value,
        "nSigma": n_sigma,
        "jmax": jmax,
        "nLambda": nlambda,
        "sigmaMax": float(n_sigma),
        "nColumns": int(ncols),
        "kG": float(kg),
        "rhoEikMax": 0.0,
        "Y": math.nan,
        "eqResidualInf": math.nan,
        "rhoPhysMax": math.nan,
        "rhoPhysSupport": math.nan,
        "sigmaSupportMin": math.nan,
        "sigmaSupportMax": math.nan,
        "jSupportMin": math.nan,
        "jSupportMax": math.nan,
        "supportCsv": "",
        "solutionNpz": "",
    }
    if not result.success:
        return out

    rho_hat = result.x[:ncols] / col_scale
    y_value = float(result.x[ncols])
    residual = row_raw @ rho_hat - (rhs + (lam**2) * y_value)
    rho_phys = kg * rho_hat
    support = rho_phys > support_tol_phys
    out.update(
        {
            "Y": y_value,
            "eqResidualInf": float(np.max(np.abs(residual))),
            "rhoPhysMax": float(np.max(rho_phys)),
            "rhoPhysSupport": int(np.count_nonzero(support)),
        }
    )
    if np.any(support):
        mu, _ = mu_grid(n_sigma)
        sigma_grid = np.tile(mu, len(spins))
        spin_grid = np.repeat(np.asarray(spins, dtype=int), n_sigma)
        out.update(
            {
                "sigmaSupportMin": float(np.min(sigma_grid[support])),
                "sigmaSupportMax": float(np.max(sigma_grid[support])),
                "jSupportMin": int(np.min(spin_grid[support])),
                "jSupportMax": int(np.max(spin_grid[support])),
            }
        )
    npz_path = case_dir / f"{label}_solution.npz"
    np.savez(
        npz_path,
        lambdaTrain=lam,
        rhoRes=rho_hat,
        rhoEik=np.zeros_like(rho_hat),
        X=float(x_value),
        Y=float(y_value),
        g6=float(g6),
        nmu=int(n_sigma),
        jmax=int(jmax),
        eqResidual=residual,
    )
    out["solutionNpz"] = str(npz_path)
    if write_support:
        rows = support_rows(
            rho_hat=rho_hat,
            g6=g6,
            n_sigma=n_sigma,
            jmax=jmax,
            support_tol_phys=support_tol_phys,
            label=label,
        )
        support_path = case_dir / f"{label}_support.csv"
        write_csv(support_path, rows)
        out["supportCsv"] = str(support_path)
    return out


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out-dir", type=Path, required=True)
    parser.add_argument("--summary", type=Path, required=True)
    parser.add_argument("--d", type=int, default=6)
    parser.add_argument("--g6", type=float, default=0.5)
    parser.add_argument("--x-values", type=str, default="6.5")
    parser.add_argument("--layers", type=str, default="300x80x15,600x160x30")
    parser.add_argument("--time-limit", type=float, default=900.0)
    parser.add_argument("--support-tol-phys", type=float, default=1.0e-9)
    parser.add_argument("--write-support", action="store_true")
    args = parser.parse_args()

    args.out_dir.mkdir(parents=True, exist_ok=True)
    rows: list[dict] = []
    for x_value in parse_floats(args.x_values):
        for n_sigma, jmax, nlambda in parse_layers(args.layers):
            row = solve_case(
                d=args.d,
                g6=args.g6,
                x_value=x_value,
                n_sigma=n_sigma,
                jmax=jmax,
                nlambda=nlambda,
                time_limit=args.time_limit,
                out_dir=args.out_dir,
                write_support=args.write_support,
                support_tol_phys=args.support_tol_phys,
            )
            rows.append(row)
            print(row, flush=True)
            write_csv(args.summary, rows)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_stronger_gn_high_energy_components_20260723.py <==
#!/usr/bin/env python3
"""Matched high-energy witnesses at G_N=pi^2/r for r=500,100,50."""

from __future__ import annotations

import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "stronger_gn_high_energy_components_20260723"
BASE_X_PER_R = 22399.405859375 / 1000.0
CASES = tuple(
    {"ratio": ratio, "x": BASE_X_PER_R * ratio} for ratio in (500, 100, 50)
)


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def write_rows(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def run_case(spec: dict, time_limit: int) -> dict:
    ratio = int(spec["ratio"])
    name = f"r{ratio}_N800J400_high_sigma"
    case_dir = OUT / name
    for child in ("support", "solutions", "logs"):
        (case_dir / child).mkdir(parents=True, exist_ok=True)
    summary = case_dir / "summary.csv"
    command = [
        sys.executable,
        "theta_k2_continuum_eikonal_lp_20260719.py",
        f"--g6={1.0 / (8.0 * ratio):.17g}",
        "--grids=800x400",
        f"--x-values={spec['x']:.17g}",
        "--objectives=max",
        "--lambda-grid=threshold-angle",
        "--lambda-count=120",
        "--dense-lambda-count=1601",
        "--lambda-max=0.3333333333333333",
        "--chi-min=0",
        "--chi-max=30",
        "--e-min=4",
        "--e-max=inf",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--rho-max=2",
        "--sigma-split=32",
        "--sigma-log-max=500000",
        "--sigma-low-fraction=0.30",
        "--sigma-log-fraction=0.55",
        "--carrier-mode=continuum-complete",
        "--carrier-quadrature-count=3200",
        "--tol=1e-9",
        f"--time-limit={time_limit}",
        "--write-support",
        f"--support-dir={case_dir / 'support'}",
        "--write-solution",
        f"--solution-dir={case_dir / 'solutions'}",
        f"--out={summary}",
    ]
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with (case_dir / "logs/stdout.log").open("w", encoding="utf-8") as stdout, (
        case_dir / "logs/stderr.log"
    ).open("w", encoding="utf-8") as stderr:
        completed = subprocess.run(
            command,
            cwd=ROOT,
            env=env,
            stdout=stdout,
            stderr=stderr,
            check=False,
        )
    row = read_last(summary)
    return {
        **spec,
        "name": name,
        "GNewton": math.pi**2 / ratio,
        "physicalG2": 8.0 * math.pi * (math.pi**2 / ratio) * spec["x"],
        "returncode": completed.returncode,
        "elapsedSec": time.time() - started,
        "success": int(row.get("success", "0") in {"1", "True", "true"}),
        "status": row.get("status", ""),
        "message": row.get("message", ""),
        "Y": number(row, "Y"),
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelInfResolvedInterval": number(
            row, "denseResidualRelInfResolvedInterval"
        ),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "carrierRegularToTotalAbsScale": number(
            row, "carrierRegularToTotalAbsScale"
        ),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
    }


def main() -> None:
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--time-limit", type=int, default=43200)
    args = parser.parse_args()
    OUT.mkdir(parents=True, exist_ok=True)
    status = OUT / "campaign_status.json"
    status.write_text(
        json.dumps(
            {
                "state": "running",
                "grid": "800x400",
                "lambdaCount": 120,
                "fixedPhysicalG2": 8.0
                * math.pi
                * (math.pi**2 / 1000.0)
                * (BASE_X_PER_R * 1000.0),
                "cases": [case["ratio"] for case in CASES],
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    rows: list[dict] = []
    try:
        with ThreadPoolExecutor(max_workers=args.workers) as pool:
            futures = {
                pool.submit(run_case, case, args.time_limit): case for case in CASES
            }
            for future in as_completed(futures):
                row = future.result()
                rows.append(row)
                write_rows(OUT / "campaign_summary.csv", rows)
                print(
                    f"DONE {row['name']} success={row['success']} "
                    f"Y={row['Y']:.10g} dense={row['denseResidualRelInf']:.5g}",
                    flush=True,
                )
        status.write_text(
            json.dumps({"state": "complete", "completed": len(rows)}, indent=2)
            + "\n",
            encoding="utf-8",
        )
    except Exception as exc:
        status.write_text(
            json.dumps({"state": "failed", "error": repr(exc)}, indent=2) + "\n",
            encoding="utf-8",
        )
        raise


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_wavepacket_nlu_energy_ladder_20260726.py <==
#!/usr/bin/env python3
"""Staged Calgary campaign for packet-averaged nonlinear unitarity.

The campaign first enlarges the packet-energy set on the certified
N_sigma=160, J_max=40 formulation.  Only packet families that pass the
sum-rule, FAD, and unit-disk checks are promoted to finer energy and spin
grids.  Each case records both the unconstrained packet violation and the
repaired witness.
"""

from __future__ import annotations

import argparse
import csv
from concurrent.futures import ThreadPoolExecutor, as_completed
import json
import os
from pathlib import Path
import subprocess
import sys
import time


SOLVER = Path(
    "followups_pv_fix_20260726/"
    "run_finite_gn_wavepacket_block_pilot.py"
)

PACKETS = {
    "control3": "1.30,1.45,1.60",
    "lowdense8": "1.20,1.30,1.40,1.50,1.60,1.70,1.80,1.90",
    "wide10": "1.20,1.40,1.60,1.80,2.00,2.30,2.60,3.00,3.50,4.00",
}


def write_csv(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def acceptable(summary: dict) -> bool:
    status = str(summary.get("status", ""))
    return (
        status in {"optimal", "optimal_inaccurate"}
        and float(summary.get("eqResidualRelInf", 1.0)) <= 2.0e-6
        and float(summary.get("fadResidualAbsInf", 1.0)) <= 2.0e-6
        and float(summary.get("maxTrainingUnitarityExcess", 1.0)) <= 2.0e-6
    )


def run_case(out_root: Path, case: dict, timeout: int) -> dict:
    case_dir = out_root / case["name"]
    case_dir.mkdir(parents=True, exist_ok=True)
    command = [
        sys.executable,
        str(SOLVER),
        "--n-sigma",
        str(case["nSigma"]),
        "--jmax",
        str(case["jmax"]),
        "--lambda-count",
        "16",
        "--dense-lambda-count",
        "241",
        "--unitarity-sigma",
        case["packets"],
        "--unitarity-spins",
        case["spins"],
        "--unitarity-smear-fraction",
        "0.05",
        "--unitarity-smear-nodes",
        "11",
        "--energy-block-size",
        str(case["blockSize"]),
        "--z-quad",
        "40",
        "--source-nsigma",
        "700",
        "--source-split-jmax",
        "60",
        "--tail-quadrature-count",
        "600",
        "--fad-nlambda",
        "3",
        "--carrier-q-nsigma",
        "500",
        "--carrier-q-jmax",
        "280",
        "--solver",
        case.get("solver", "CLARABEL"),
        "--conic-column-scaling",
        "balanced",
        "--cut-max-iterations",
        "800",
        "--cut-tolerance",
        "1e-8",
        "--initial-polygon-sides",
        "64",
        "--out",
        str(case_dir),
    ]
    (case_dir / "command.json").write_text(
        json.dumps(command, indent=2) + "\n", encoding="utf-8"
    )
    environment = os.environ.copy()
    for variable in (
        "OMP_NUM_THREADS",
        "OPENBLAS_NUM_THREADS",
        "MKL_NUM_THREADS",
        "NUMEXPR_NUM_THREADS",
    ):
        environment[variable] = "1"
    start = time.time()
    with (case_dir / "stdout.log").open(
        "w", encoding="utf-8"
    ) as stdout, (case_dir / "stderr.log").open(
        "w", encoding="utf-8"
    ) as stderr:
        try:
            completed = subprocess.run(
                command,
                stdout=stdout,
                stderr=stderr,
                env=environment,
                timeout=timeout,
                check=False,
            )
            returncode = completed.returncode
        except subprocess.TimeoutExpired:
            returncode = 124
    summary_path = case_dir / "summary.json"
    if summary_path.exists():
        summary = json.loads(summary_path.read_text(encoding="utf-8"))
    else:
        summary = {}
    return {
        **case,
        **summary,
        "returncode": returncode,
        "elapsedSeconds": time.time() - start,
        "acceptable": acceptable(summary),
    }


def run_stage(
    out_root: Path,
    status_path: Path,
    stage: str,
    cases: list[dict],
    workers: int,
    timeout: int,
    all_rows: list[dict],
) -> list[dict]:
    status_path.write_text(
        json.dumps(
            {"state": stage, "total": len(cases), "completed": 0},
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    rows: list[dict] = []
    with ThreadPoolExecutor(max_workers=workers) as pool:
        futures = {
            pool.submit(run_case, out_root, case, timeout): case
            for case in cases
        }
        for future in as_completed(futures):
            case = futures[future]
            try:
                row = future.result()
            except Exception as exc:
                row = {
                    **case,
                    "returncode": 1,
                    "acceptable": False,
                    "error": repr(exc),
                }
            rows.append(row)
            all_rows.append(row)
            write_csv(out_root / "campaign_summary.csv", all_rows)
            status_path.write_text(
                json.dumps(
                    {
                        "state": stage,
                        "total": len(cases),
                        "completed": len(rows),
                        "lastCase": case["name"],
                    },
                    indent=2,
                )
                + "\n",
                encoding="utf-8",
            )
    return rows


def case(
    name: str,
    stage: str,
    *,
    n_sigma: int,
    jmax: int,
    block_size: int,
    packet_key: str,
    spins: str,
    solver: str = "CLARABEL",
) -> dict:
    return {
        "name": name,
        "stage": stage,
        "nSigma": n_sigma,
        "jmax": jmax,
        "blockSize": block_size,
        "packetFamily": packet_key,
        "packets": PACKETS[packet_key],
        "spins": spins,
        "solverRequested": solver,
        "solver": solver,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--out-root",
        type=Path,
        default=Path(
            "outputs/wavepacket_nlu_energy_ladder_overnight_20260726"
        ),
    )
    parser.add_argument("--workers", type=int, default=3)
    parser.add_argument("--timeout", type=int, default=21600)
    args = parser.parse_args()
    args.out_root.mkdir(parents=True, exist_ok=True)
    status_path = args.out_root / "campaign_status.json"
    all_rows: list[dict] = []

    stage1 = [
        case(
            "N160J40_control3_J02",
            "stage1",
            n_sigma=160,
            jmax=40,
            block_size=8,
            packet_key="control3",
            spins="0,2",
        ),
        case(
            "N160J40_lowdense8_J02",
            "stage1",
            n_sigma=160,
            jmax=40,
            block_size=8,
            packet_key="lowdense8",
            spins="0,2",
        ),
        case(
            "N160J40_wide10_J02",
            "stage1",
            n_sigma=160,
            jmax=40,
            block_size=8,
            packet_key="wide10",
            spins="0,2",
        ),
        case(
            "N160J40_lowdense8_J0246",
            "stage1",
            n_sigma=160,
            jmax=40,
            block_size=8,
            packet_key="lowdense8",
            spins="0,2,4,6",
        ),
    ]
    rows1 = run_stage(
        args.out_root,
        status_path,
        "stage1_N160",
        stage1,
        args.workers,
        args.timeout,
        all_rows,
    )
    passing_families = {
        (row["packetFamily"], row["spins"])
        for row in rows1
        if bool(row.get("acceptable", False))
        and row["packetFamily"] != "control3"
    }
    if not passing_families:
        status_path.write_text(
            json.dumps(
                {"state": "stopped", "reason": "no enlarged N160 case passed"},
                indent=2,
            )
            + "\n",
            encoding="utf-8",
        )
        return

    stage2: list[dict] = []
    for packet_key, spins in sorted(passing_families):
        tag = f"{packet_key}_{'J' + spins.replace(',', '')}"
        stage2.extend(
            [
                case(
                    f"N240J40_B12_{tag}",
                    "stage2",
                    n_sigma=240,
                    jmax=40,
                    block_size=12,
                    packet_key=packet_key,
                    spins=spins,
                ),
                case(
                    f"N240J40_B8_{tag}",
                    "stage2",
                    n_sigma=240,
                    jmax=40,
                    block_size=8,
                    packet_key=packet_key,
                    spins=spins,
                ),
                case(
                    f"N240J60_B12_{tag}",
                    "stage2",
                    n_sigma=240,
                    jmax=60,
                    block_size=12,
                    packet_key=packet_key,
                    spins=spins,
                ),
            ]
        )
    rows2 = run_stage(
        args.out_root,
        status_path,
        "stage2_grid_and_spin",
        stage2,
        args.workers,
        args.timeout,
        all_rows,
    )

    crosscheck_families = {
        (row["packetFamily"], row["spins"])
        for row in rows1
        if bool(row.get("acceptable", False))
        and row["packetFamily"] in {"lowdense8", "wide10"}
        and row["spins"] == "0,2"
    }
    stage3 = [
        case(
            f"N160J40_{packet_key}_J02_HIGHS",
            "stage3",
            n_sigma=160,
            jmax=40,
            block_size=8,
            packet_key=packet_key,
            spins=spins,
            solver="HIGHS-CUTS",
        )
        for packet_key, spins in sorted(crosscheck_families)
    ]
    passing_stage2 = [
        row for row in rows2 if bool(row.get("acceptable", False))
    ]
    for row in passing_stage2:
        if (
            row["jmax"] == 60
            and row["blockSize"] == 12
            and row["spins"] == "0,2"
        ):
            stage3.append(
                case(
                    f"N320J60_B16_{row['packetFamily']}_J02",
                    "stage3",
                    n_sigma=320,
                    jmax=60,
                    block_size=16,
                    packet_key=row["packetFamily"],
                    spins="0,2",
                )
            )
    if stage3:
        run_stage(
            args.out_root,
            status_path,
            "stage3_crosschecks",
            stage3,
            args.workers,
            args.timeout,
            all_rows,
        )
    status_path.write_text(
        json.dumps(
            {
                "state": "complete",
                "cases": len(all_rows),
                "acceptable": sum(
                    bool(row.get("acceptable", False)) for row in all_rows
                ),
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/run_weak_trajectory_slope_ladder_20260722.py <==
#!/usr/bin/env python3
"""Matched high-energy weak-gravity trajectory endpoints at r=1000 and 8000."""

from __future__ import annotations

import csv
import json
import math
import os
import subprocess
import sys
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from pathlib import Path


ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs" / "weak_trajectory_slope_ladder_20260722"

CASES = (
    {"ratio": 1000, "x": 22399.405859375},
    {"ratio": 8000, "x": 177799.466796875},
)


def read_last(path: Path) -> dict[str, str]:
    if not path.exists() or path.stat().st_size == 0:
        return {}
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    return rows[-1] if rows else {}


def number(row: dict[str, str], key: str) -> float:
    try:
        return float(row.get(key, ""))
    except (TypeError, ValueError):
        return math.nan


def write_rows(path: Path, rows: list[dict]) -> None:
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def run_case(spec: dict, time_limit: int) -> dict:
    ratio = int(spec["ratio"])
    name = f"r{ratio}_N800J400_high_sigma"
    case_dir = OUT / name
    for child in ("support", "solutions", "logs"):
        (case_dir / child).mkdir(parents=True, exist_ok=True)
    summary = case_dir / "summary.csv"
    command = [
        sys.executable,
        "theta_k2_continuum_eikonal_lp_20260719.py",
        f"--g6={1.0 / (8.0 * ratio):.17g}",
        "--grids=800x400",
        f"--x-values={spec['x']:.17g}",
        "--objectives=max",
        "--lambda-grid=threshold-angle",
        "--lambda-count=120",
        "--dense-lambda-count=1601",
        "--lambda-max=0.3333333333333333",
        "--chi-min=0",
        "--chi-max=30",
        "--e-min=4",
        "--e-max=inf",
        "--j-min=20",
        "--b-min=2",
        "--b-over-rs-min=3",
        "--rho-max=2",
        "--sigma-split=32",
        "--sigma-log-max=500000",
        "--sigma-low-fraction=0.30",
        "--sigma-log-fraction=0.55",
        "--carrier-mode=continuum-complete",
        "--carrier-quadrature-count=3200",
        "--tol=1e-9",
        f"--time-limit={time_limit}",
        "--write-support",
        f"--support-dir={case_dir / 'support'}",
        "--write-solution",
        f"--solution-dir={case_dir / 'solutions'}",
        f"--out={summary}",
    ]
    env = os.environ.copy()
    env.update(
        {
            "OMP_NUM_THREADS": "1",
            "OPENBLAS_NUM_THREADS": "1",
            "MKL_NUM_THREADS": "1",
            "NUMEXPR_NUM_THREADS": "1",
        }
    )
    started = time.time()
    with (case_dir / "logs/stdout.log").open("w", encoding="utf-8") as stdout, (
        case_dir / "logs/stderr.log"
    ).open("w", encoding="utf-8") as stderr:
        completed = subprocess.run(
            command,
            cwd=ROOT,
            env=env,
            stdout=stdout,
            stderr=stderr,
            check=False,
        )
    row = read_last(summary)
    return {
        **spec,
        "name": name,
        "GNewton": math.pi**2 / ratio,
        "returncode": completed.returncode,
        "elapsedSec": time.time() - started,
        "success": int(row.get("success", "0") in {"1", "True", "true"}),
        "status": row.get("status", ""),
        "message": row.get("message", ""),
        "Y": number(row, "Y"),
        "eqResidualRelInf": number(row, "eqResidualRelInf"),
        "denseResidualRelInf": number(row, "denseResidualRelInf"),
        "denseResidualRelInfResolvedInterval": number(
            row, "denseResidualRelInfResolvedInterval"
        ),
        "denseResidualRelQ50": number(row, "denseResidualRelQ50"),
        "denseResidualRelQ95": number(row, "denseResidualRelQ95"),
        "supportCsv": row.get("supportCsv", ""),
        "solutionNpz": row.get("solutionNpz", ""),
    }


def main() -> None:
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--workers", type=int, default=2)
    parser.add_argument("--time-limit", type=int, default=43200)
    args = parser.parse_args()
    OUT.mkdir(parents=True, exist_ok=True)
    status = OUT / "campaign_status.json"
    status.write_text(
        json.dumps(
            {
                "state": "running",
                "grid": "800x400",
                "lambdaCount": 120,
                "cases": [case["ratio"] for case in CASES],
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    rows: list[dict] = []
    try:
        with ThreadPoolExecutor(max_workers=args.workers) as pool:
            futures = {pool.submit(run_case, case, args.time_limit): case for case in CASES}
            for future in as_completed(futures):
                row = future.result()
                rows.append(row)
                write_rows(OUT / "campaign_summary.csv", rows)
                print(
                    f"DONE {row['name']} success={row['success']} "
                    f"Y={row['Y']:.10g} dense={row['denseResidualRelInf']:.5g}",
                    flush=True,
                )
        status.write_text(
            json.dumps({"state": "complete", "completed": len(rows)}, indent=2)
            + "\n",
            encoding="utf-8",
        )
    except Exception as exc:
        status.write_text(
            json.dumps({"state": "failed", "error": repr(exc)}, indent=2) + "\n",
            encoding="utf-8",
        )
        raise


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/strong_compact_residual_lp_20260723.py <==
#!/usr/bin/env python3
"""Strong-gravity hybrid-carrier LP with selectable residual energy quadrature.

This diagnostic keeps the carrier-complete strong-reference source fixed and
changes only the quadrature used for the unknown residual spectrum:

* ``harmonic`` reproduces the legacy x=1/sigma right-endpoint grid
  sigma_i=N_sigma/i;
* ``compact`` uses the section-5 low/log/compactified-tail Gauss quadrature.

The compact grid covers 1 <= sigma < infinity with the same total N_sigma as
the harmonic comparison.  The known carrier remains the dedicated exact-spin
plus continuum-high-spin source and is never evaluated on the residual grid.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import sys
from pathlib import Path

import numpy as np


HERE = Path(__file__).resolve().parent
CODE_DIR = HERE
if str(CODE_DIR) not in sys.path:
    sys.path.insert(0, str(CODE_DIR))

import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_continuum_eikonal_lp_20260719 as continuum_lp
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import theta_k2_regular_eikonal_lp_20260624 as legacy
from lambda_sdr_chebyshev_grid_dual_k4null import (
    lambda_kernel_from_grid as supplied_grid_kernel,
)


DEFAULT_OUT = HERE / "outputs_v1" / "summary_v1.csv"
_QUADRATURES: dict[int, continuum_lp.SigmaQuadrature] = {}
_ARGS: argparse.Namespace | None = None


def write_rows(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def quadrature_for(n_sigma: int) -> continuum_lp.SigmaQuadrature:
    if _ARGS is None:
        raise RuntimeError("residual quadrature requested before argument setup")
    cached = _QUADRATURES.get(int(n_sigma))
    if cached is not None:
        return cached
    quadrature = continuum_lp.piecewise_sigma_quadrature(
        int(n_sigma),
        sigma_split=float(_ARGS.sigma_split),
        sigma_log_max=float(_ARGS.sigma_log_max),
        low_fraction=float(_ARGS.sigma_low_fraction),
        log_fraction=float(_ARGS.sigma_log_fraction),
    )
    _QUADRATURES[int(n_sigma)] = quadrature
    return quadrature


def compact_kernel(
    d: int,
    lam: np.ndarray,
    nmu: int,
    jmax: int,
    k: int,
) -> tuple[np.ndarray, np.ndarray, list[int]]:
    quadrature = quadrature_for(nmu)
    return supplied_grid_kernel(
        d,
        lam,
        nmu,
        jmax,
        k,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )


def compact_geometry_source(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
) -> dict:
    quadrature = quadrature_for(nmu)
    grid = continuum_lp.make_custom_grid(args, quadrature, jmax=jmax)
    rho_eik, meta = legacy.eikonal_rho(
        args,
        nmu=nmu,
        jmax=jmax,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=grid,
    )
    rho_source_tol = max(1.0e-12, float(args.rho_tol))
    if np.min(rho_eik) < -rho_source_tol or np.max(rho_eik) > 2.0 + rho_source_tol:
        raise ValueError(
            "fixed eikonal source violates 0 <= rho_eik <= 2: "
            f"min={np.min(rho_eik)}, max={np.max(rho_eik)}"
        )

    window = hybrid.hybrid_eikonal_window_mask(args, grid)
    density_active = rho_eik > float(args.rho_tol)
    active = window
    dropped = window & ~density_active
    active_outside_window = density_active & ~window
    active_b_over_rs = grid.b_over_rs[active]
    radius = hybrid.rotating_radius_d6(grid.sigma, grid.ell, float(args.g6))
    b_over_rj = np.divide(
        grid.b,
        radius,
        out=np.full_like(grid.b, np.inf, dtype=float),
        where=radius > 0.0,
    )
    active_b_over_rj = b_over_rj[active]
    return {
        "grid": grid,
        "rhoEik": rho_eik,
        "meta": meta,
        "window": window,
        "active": active,
        "droppedWindow": dropped,
        "activeOutsideWindow": active_outside_window,
        "windowCells": int(np.count_nonzero(window)),
        "droppedWindowCells": int(np.count_nonzero(dropped)),
        "activeOutsideWindowCells": int(np.count_nonzero(active_outside_window)),
        "activeBOverRsMin": (
            float(np.min(active_b_over_rs)) if active_b_over_rs.size else math.nan
        ),
        "activeBOverRsMax": (
            float(np.max(active_b_over_rs)) if active_b_over_rs.size else math.nan
        ),
        "bOverRsMinCut": float(getattr(args, "b_over_rs_min", 0.0)),
        "bOverRjMinCut": float(getattr(args, "b_over_rj_min", 0.0)),
        "activeBOverRjMin": (
            float(np.min(active_b_over_rj)) if active_b_over_rj.size else math.nan
        ),
        "activeBOverRjMax": (
            float(np.max(active_b_over_rj)) if active_b_over_rj.size else math.nan
        ),
        "rhoEikDroppedByTolSum": float(np.sum(rho_eik[dropped])),
        "rhoEikDroppedByTolAbsSum": float(np.sum(np.abs(rho_eik[dropped]))),
        "alphaWindow": legacy.alpha_interval(float(args.chi_min), float(args.chi_max)),
    }


def compact_hybrid_source(
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    lam: np.ndarray,
) -> dict:
    source = compact_geometry_source(args, nmu=nmu, jmax=jmax)
    carrier = hybrid.known_carrier(
        args,
        lp_nmu=nmu,
        lp_jmax=jmax,
        lam=np.asarray(lam, dtype=float),
    )
    source["alpha"] = 0.0
    source["cEik"] = np.asarray(carrier["hybridCarrier"], dtype=float)
    source.update(carrier)
    return source


def residual_quadrature_metadata(
    mode: str,
    n_sigma: int,
) -> dict[str, float | int | str]:
    if mode == "compact":
        quadrature = quadrature_for(n_sigma)
        out: dict[str, float | int | str] = {
            "residualEnergyGrid": "section5-low-log-compact-tail",
            "sigmaNodeMin": float(np.min(quadrature.sigma)),
            "sigmaNodeMax": float(np.max(quadrature.sigma)),
            "sigmaWeightSum": float(np.sum(quadrature.weights)),
            "sigmaLowNodes": int(np.count_nonzero(quadrature.region == "low")),
            "sigmaLogNodes": int(np.count_nonzero(quadrature.region == "log")),
            "sigmaTailNodes": int(np.count_nonzero(quadrature.region == "tail")),
            "sigmaSplit": float(_ARGS.sigma_split),
            "sigmaLogMax": float(_ARGS.sigma_log_max),
        }
        out.update(continuum_lp.quadrature_checks(quadrature))
        return out
    return {
        "residualEnergyGrid": "legacy-harmonic-x-right-endpoint",
        "sigmaNodeMin": 1.0,
        "sigmaNodeMax": float(n_sigma),
        "sigmaWeightSum": 1.0 / math.pi,
        "sigmaLowNodes": int(n_sigma),
        "sigmaLogNodes": 0,
        "sigmaTailNodes": 1,
        "sigmaSplit": math.nan,
        "sigmaLogMax": math.nan,
    }


def save_solution_v1(
    path: Path,
    *,
    args: argparse.Namespace,
    result: dict,
    lam: np.ndarray,
    lam_dense: np.ndarray,
    n_sigma: int,
    jmax: int,
    x_value: float,
    objective: str,
) -> str:
    path.parent.mkdir(parents=True, exist_ok=True)
    grid = result["source"]["grid"]
    density_scale = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res = np.asarray(result["rhoRes"], dtype=float)
    rho_res_phys = density_scale * rho_res
    rho_eik = np.asarray(result["rhoEik"], dtype=float)
    if args.residual_energy_grid == "compact":
        quadrature = quadrature_for(n_sigma)
        sigma_weight = np.tile(quadrature.weights, len(grid.spins))
        sigma_region = np.tile(quadrature.region.astype(str), len(grid.spins))
    else:
        sigma_weight = np.full_like(grid.sigma, 1.0 / (math.pi * n_sigma))
        sigma_region = np.full(grid.sigma.shape, "harmonic", dtype="U8")
    np.savez_compressed(
        path,
        sigma=grid.sigma,
        J=grid.ell,
        b=grid.b,
        bOverRs=grid.b_over_rs,
        chi=grid.chi,
        sigmaQuadratureWeight=sigma_weight,
        sigmaRegion=sigma_region,
        activeEikonalMask=np.asarray(result["source"]["active"], dtype=np.int8),
        rhoEikPhys=rho_eik,
        rhoRes=rho_res,
        rhoResPhys=rho_res_phys,
        rhoTotPhys=rho_eik + rho_res_phys,
        lambdaTrain=lam,
        lambdaDense=lam_dense,
        denseRaw=result.get("denseRaw"),
        denseRel=result.get("denseRel"),
        X=float(x_value),
        Y=float(result["record"]["Y"]),
        objective=objective,
        residualEnergyGrid=args.residual_energy_grid,
        nSigma=int(n_sigma),
        jmax=int(jmax),
        g6=float(args.g6),
    )
    return str(path)


def build_parser() -> argparse.ArgumentParser:
    parser = hybrid.build_parser()
    parser.description = __doc__
    parser.set_defaults(
        g6=0.5,
        grids="1200x400",
        x_values="20",
        objectives="phase1,max",
        lambda_grid="threshold-angle",
        lambda_count=120,
        dense_lambda_count=401,
        chi_min=0.0,
        chi_max=30.0,
        e_min=4.0,
        e_max=1.0e6,
        j_min=20.0,
        b_min=2.0,
        b_over_rs_min=3.0,
        alpha_mode="chi-window",
        fixed_eikonal_profile="elastic-phase",
        residual_support="outside-eikonal",
        rho_max=2.0,
        hybrid_tail_mode="high-j-complete",
        hybrid_tail_split_jmax=320,
        hybrid_source_nmu=6400,
        hybrid_tail_quadrature_count=4000,
        time_limit=43200.0,
        highs_parallel="off",
        out=DEFAULT_OUT,
    )
    parser.add_argument(
        "--residual-energy-grid",
        choices=["harmonic", "compact"],
        default="compact",
    )
    parser.add_argument("--sigma-split", type=float, default=32.0)
    parser.add_argument("--sigma-log-max", type=float, default=8192.0)
    parser.add_argument("--sigma-low-fraction", type=float, default=0.45)
    parser.add_argument("--sigma-log-fraction", type=float, default=0.40)
    return parser


def main() -> None:
    global _ARGS
    args = build_parser().parse_args()
    _ARGS = args

    if args.residual_energy_grid == "compact":
        certification.lambda_kernel_from_grid = compact_kernel
        certification.eikonal_source = compact_hybrid_source
    else:
        certification.lambda_kernel_from_grid = supplied_grid_kernel
        certification.eikonal_source = hybrid.hybrid_eikonal_source
    certification.fullampdiff_block = hybrid.certification_fullampdiff_block

    lam = certification.dense_grid(args, int(args.lambda_count))
    lam_dense = certification.dense_grid(args, int(args.dense_lambda_count))
    rows: list[dict] = []
    for n_sigma, jmax in legacy.parse_grids(args.grids):
        grid_meta = residual_quadrature_metadata(args.residual_energy_grid, n_sigma)
        for x_value in legacy.parse_floats(args.x_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError(f"unsupported objective {objective!r}")
                result = certification.solve_primal_solution(
                    args=args,
                    nmu=n_sigma,
                    jmax=jmax,
                    x_value=x_value,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                row = dict(result["record"])
                row.update(grid_meta)
                row.update(
                    {
                        "case": (
                            f"strong_{args.residual_energy_grid}_v1_N{n_sigma}_J{jmax}_"
                            f"X{x_value:g}_{objective}_nl{len(lam)}"
                        ),
                        "g6": float(args.g6),
                        "GNewton": 8.0 * math.pi**2 * float(args.g6),
                        "nSigma": int(n_sigma),
                        "jmax": int(jmax),
                        "supportCsv": "",
                        "solutionNpz": "",
                    }
                )
                source = result["source"]
                row.update(
                    {
                        "sourceNmu": int(source.get("sourceNmu", -1)),
                        "sourceSplitJmax": int(source.get("sourceSplitJmax", -1)),
                        "hybridTailQuadratureCount": int(args.hybrid_tail_quadrature_count),
                        "gridCarrierAtLambdaMin": float(
                            np.asarray(source.get("gridCarrier", [math.nan]))[np.argmin(lam)]
                        ),
                        "tailCarrierAtLambdaMin": float(
                            np.asarray(source.get("hybridTail", [math.nan]))[np.argmin(lam)]
                        ),
                    }
                )
                if result.get("rhoRes") is not None:
                    if args.write_support:
                        label = row["case"]
                        row["supportCsv"] = legacy.write_support(
                            args=args,
                            label=label,
                            rho_res=result["rhoRes"],
                            rho_eik=result["rhoEik"],
                            grid=result["source"]["grid"],
                            x_value=x_value,
                            objective=objective,
                        )
                    if args.write_solution:
                        solution_dir = args.solution_dir or Path(args.out).parent / "solutions_v1"
                        row["solutionNpz"] = save_solution_v1(
                            solution_dir / f"{row['case']}_solution_v1.npz",
                            args=args,
                            result=result,
                            lam=lam,
                            lam_dense=lam_dense,
                            n_sigma=n_sigma,
                            jmax=jmax,
                            x_value=x_value,
                            objective=objective,
                        )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_rows(Path(args.out), rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_continuum_eikonal_carrier_complete_20260720.py <==
#!/usr/bin/env python3
"""Regression tests for the complete D=6 continuum K2 carrier."""

from __future__ import annotations

import math

import numpy as np

from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    continuum_carrier_k2,
    impact_bounds_from_chi,
)
from continuum_eikonal_carrier_complete_20260720 import (
    continuum_carrier_k2_complete,
    continuum_carrier_k2_regular,
    logarithmic_bessel_moment,
)


def main() -> None:
    x = np.asarray([1.0e-3, 0.1, 1.0, 5.0, 20.0, 100.0])
    expected = np.asarray(
        [
            3.7618434285702740994,
            1.4595707392311037975,
            0.33857367419920733537,
            -0.0093375021533739934643,
            0.00042575307701179906478,
            0.0000018429452594233494919,
        ]
    )
    actual = logarithmic_bessel_moment(x)
    np.testing.assert_allclose(actual, expected, rtol=2.0e-8, atol=1.0e-11)

    lam = np.asarray([1.0e-5, 1.0e-3, 0.01, 0.1, 0.3])
    strong = D6EikonalTrustRegion(g_newton=4.0 * math.pi**2)
    leading = continuum_carrier_k2(lam, strong, quadrature_count=1600)
    regular = continuum_carrier_k2_regular(lam, strong, quadrature_count=1600)
    complete = continuum_carrier_k2_complete(lam, strong, quadrature_count=1600)
    np.testing.assert_allclose(complete, leading + regular, rtol=0.0, atol=5.0e-15)

    regular_fine = continuum_carrier_k2_regular(lam, strong, quadrature_count=3200)
    np.testing.assert_allclose(regular, regular_fine, rtol=2.5e-3, atol=5.0e-7)

    weak = D6EikonalTrustRegion(g_newton=math.pi**2 / 4000.0)
    weak_leading = continuum_carrier_k2(lam, weak, quadrature_count=1600)
    weak_regular = continuum_carrier_k2_regular(lam, weak, quadrature_count=1600)
    assert np.max(np.abs(weak_regular)) / np.max(np.abs(weak_leading)) < 1.0e-4

    chi = np.asarray([1.0e-3, 0.1, 3.0, 20.0])
    rotating_ratio = 0.9
    rotating = D6EikonalTrustRegion(
        g_newton=4.0 * math.pi**2,
        energy_min=0.0,
        spin_min=0.0,
        impact_min=0.0,
        b_over_rs_min=0.0,
        b_over_rj_min=rotating_ratio,
    )
    b_lo, b_hi = impact_bounds_from_chi(chi, rotating)
    rotating_floor = (
        math.sqrt(1.5)
        * rotating_ratio**1.5
        / math.sqrt(1.0 + rotating_ratio**2)
        * (rotating.g_newton * chi / math.pi) ** 0.25
    )
    langer_floor = math.sqrt(3.0) * (
        rotating.g_newton / (math.pi * chi)
    ) ** 0.25
    expected_b_lo = np.maximum(rotating_floor, langer_floor)
    np.testing.assert_allclose(b_lo, expected_b_lo, rtol=2.0e-15, atol=2.0e-15)
    assert np.all(np.isinf(b_hi))

    print("ALL_COMPLETE_CARRIER_PYTHON_TESTS_PASS")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_fad_bessel_endpoint_20260720.py <==
#!/usr/bin/env python3
"""Independent direct-quadrature check of the oscillatory FAD endpoint rule."""

from __future__ import annotations

import math

import numpy as np
from scipy.special import j1

from continuum_eikonal_carrier_20260719 import stable_one_minus_cos
from continuum_eikonal_fad_20260720 import nonlinear_j1_tail_endpoint
from eikonal_sdr_gsource_pilot_20260619 import j1_over_y2_tail_asymptotic


def direct_reference(y_lower: float, chi_lower: float) -> float:
    phase_scale = chi_lower * y_lower**2
    y_tail = max(math.sqrt(phase_scale / 0.002), y_lower + 2000.0)
    panel_width = math.pi
    panel_count = int(math.ceil((y_tail - y_lower) / panel_width))
    edges = np.linspace(y_lower, y_tail, panel_count + 1)
    nodes, weights = np.polynomial.legendre.leggauss(24)
    lower = edges[:-1, None]
    upper = edges[1:, None]
    y = 0.5 * (upper - lower) * nodes[None, :] + 0.5 * (upper + lower)
    wy = 0.5 * (upper - lower) * weights[None, :]
    chi = phase_scale / y**2
    finite = np.sum(wy * y**2 * j1(y) * stable_one_minus_cos(chi))
    tail = 0.5 * phase_scale**2 * j1_over_y2_tail_asymptotic(
        np.array([y_tail])
    )[0]
    return float(finite + tail)


def main() -> None:
    worst = 0.0
    for y_lower in (120.0, 160.0, 200.0):
        for chi_lower in (0.3, 3.0, 10.0, 30.0):
            phase_scale = chi_lower * y_lower**2
            reference = direct_reference(y_lower, chi_lower)
            estimate = float(
                nonlinear_j1_tail_endpoint(
                    np.array([y_lower]),
                    np.array([phase_scale]),
                    terms=9,
                )[0]
            )
            relative = abs(estimate - reference) / max(abs(reference), 1.0)
            worst = max(worst, relative)
            print(
                f"y={y_lower:6.1f} chi={chi_lower:4.1f} "
                f"reference={reference: .10e} estimate={estimate: .10e} "
                f"scaled_error={relative:.3e}"
            )
    if worst > 2.0e-4:
        raise AssertionError(f"endpoint expansion scaled error is too large: {worst}")
    print(f"FAD_BESSEL_ENDPOINT_TEST_PASS worst_scaled_error={worst:.3e}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_fad_pair_difference_20260720.py <==
#!/usr/bin/env python3
"""Regression checks for cancellation-safe continuum FAD pair differences."""

from __future__ import annotations

import numpy as np

from amplitude_difference_null_audit import parse_pairs
from continuum_eikonal_fad_20260720 import (
    continuum_fad_carrier_projected_integrand,
    custom_full_amplitude_difference_rows,
)
from hybrid_eikonal_fad_20260720 import _tail_trust
from lambda_sdr_chebyshev_grid_dual import mu_grid
import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def main() -> None:
    args = hybrid.build_parser().parse_args(
        [
            "--fullampdiff-nlambda=9",
            "--fullampdiff-grid=interval-cheb",
            "--fullampdiff-lambda-min=0.01",
            "--fullampdiff-lambda-max=0.30",
            "--hybrid-tail-split-jmax=320",
            "--hybrid-fad-b-count=800",
            "--hybrid-fad-endpoint-y-min=240",
            "--hybrid-fad-endpoint-terms=11",
        ]
    )
    lam = certification.fullampdiff_grid(args, jmax=240)
    pairs = parse_pairs(str(args.fullampdiff_pairs))
    sigma_small, weights_small = mu_grid(24)
    _, _, projector, _ = custom_full_amplitude_difference_rows(
        int(args.d),
        lam,
        pairs,
        sigma_small,
        weights_small,
        0,
        contact_degree=int(args.fullampdiff_contact_degree),
        matrix_convention=str(args.fullampdiff_matrix_convention),
        ir_sign=float(args.fullampdiff_ir_sign),
    )
    energy = np.arange(226.8, 227.301, 0.005)
    projected = continuum_fad_carrier_projected_integrand(
        lam,
        pairs,
        _tail_trust(args, 320),
        energy**2,
        projector,
        b_quadrature_count=800,
        oscillatory_endpoint_y_min=240.0,
        oscillatory_endpoint_terms=11,
    )
    energy_integrand = 2.0 * energy[None, :] * projected
    max_jump = float(np.max(np.abs(np.diff(energy_integrand, axis=1))))
    if not np.all(np.isfinite(energy_integrand)):
        raise AssertionError("non-finite stable pair-difference integrand")
    if max_jump > 2.0e-3:
        raise AssertionError(f"pair-difference integrand remains discontinuous: {max_jump}")
    print(f"FAD_PAIR_DIFFERENCE_TEST_PASS max_adjacent_jump={max_jump:.3e}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_fad_pair_difference_equivalence_20260720.py <==
#!/usr/bin/env python3
"""Compare the stable pair integral with separate amplitudes where both are safe."""

from __future__ import annotations

import numpy as np

from amplitude_difference_null_audit import parse_pairs
from continuum_eikonal_fad_20260720 import (
    normalized_eikonal_dispersion_density,
    normalized_eikonal_dispersion_pair_difference,
    stable_b_kernel,
    stable_t_plus,
)
from hybrid_eikonal_fad_20260720 import _tail_trust
import run_capped_adaptive_lambda_certification_20260626 as certification
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def main() -> None:
    args = hybrid.build_parser().parse_args(
        [
            "--fullampdiff-nlambda=5",
            "--fullampdiff-grid=interval-cheb",
            "--fullampdiff-lambda-min=0.01",
            "--fullampdiff-lambda-max=0.30",
            "--hybrid-tail-split-jmax=320",
        ]
    )
    lam = certification.fullampdiff_grid(args, jmax=240)
    pair = parse_pairs(str(args.fullampdiff_pairs))[0]
    xa, ya, xb, yb = pair
    energy = np.asarray([4.0, 5.0, 8.0, 12.0, 20.0, 30.0, 40.0, 60.0, 80.0])
    sigma = energy**2
    ta = stable_t_plus(xa, ya, sigma, lam)
    tb = stable_t_plus(xb, yb, sigma, lam)
    pa = stable_b_kernel(xa, ya, sigma, lam)
    pb = stable_b_kernel(xb, yb, sigma, lam)
    trust = _tail_trust(args, 320)
    direct = np.zeros_like(ta)
    separate = np.zeros_like(ta)
    for index in range(len(lam)):
        direct[index] = normalized_eikonal_dispersion_pair_difference(
            sigma,
            ta[index],
            pa[index],
            tb[index],
            pb[index],
            trust,
            b_quadrature_count=1600,
            oscillatory_endpoint_y_min=240.0,
            oscillatory_endpoint_terms=11,
        )
        separate[index] = (
            pa[index]
            * normalized_eikonal_dispersion_density(
                sigma,
                ta[index],
                trust,
                b_quadrature_count=1600,
                oscillatory_endpoint_y_min=240.0,
                oscillatory_endpoint_terms=11,
            )
            - pb[index]
            * normalized_eikonal_dispersion_density(
                sigma,
                tb[index],
                trust,
                b_quadrature_count=1600,
                oscillatory_endpoint_y_min=240.0,
                oscillatory_endpoint_terms=11,
            )
        )
    scale = np.maximum(np.maximum(np.abs(direct), np.abs(separate)), 1.0e-12)
    relative = np.abs(direct - separate) / scale
    # Above E=40 the separate-amplitude expression begins to lose digits; the
    # lower-energy overlap is the normalization check.
    overlap = energy <= 40.0
    worst = float(np.max(relative[:, overlap]))
    if worst > 1.0e-5:
        raise AssertionError(f"stable pair integral disagrees in the overlap: {worst}")
    print(
        "FAD_PAIR_EQUIVALENCE_TEST_PASS "
        f"worst_overlap_relative_difference={worst:.3e} "
        f"worst_all={float(np.max(relative)):.3e}"
    )


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_hybrid_carrier_bookkeeping_20260720.py <==
#!/usr/bin/env python3
"""Regression test that the hybrid wrapper inserts one complete source."""

from __future__ import annotations

import math

import numpy as np

import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import theta_k2_regular_eikonal_lp_20260624 as legacy


def main() -> None:
    args = hybrid.build_parser().parse_args(
        [
            "--grids=80x40",
            "--hybrid-tail-quadrature-count=400",
            "--hybrid-source-nmu=80",
            "--hybrid-tail-split-jmax=40",
        ]
    )
    lam = np.asarray([1.0e-4, 1.0e-2, 0.1, 0.3])
    source = hybrid.hybrid_eikonal_source(args, nmu=80, jmax=40, lam=lam)
    np.testing.assert_array_equal(source["active"], source["window"])

    g_newton = 8.0 * math.pi**2 * float(args.g6)
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    np.testing.assert_allclose(kg, 8.0 * math.pi * g_newton, rtol=0.0, atol=1.0e-13)

    grid = legacy.make_grid_data(args, nmu=80, jmax=40, g6=float(args.g6))
    rho_eik, _ = legacy.eikonal_rho(
        args,
        nmu=80,
        jmax=40,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=grid,
    )
    window = hybrid.hybrid_eikonal_window_mask(args, grid)
    kg2, kg3, lam_out, _ = legacy.eq49_kernel(
        args.d, len(lam), 80, 40, lambda_grid=lam
    )
    np.testing.assert_array_equal(lam_out, lam)
    explicit_grid_carrier = (
        2.0 * lam * (kg2[:, window] @ rho_eik[window]) / kg
        + lam**2 * (kg3[:, window] @ rho_eik[window]) / kg
    )
    np.testing.assert_allclose(
        source["gridCarrier"], explicit_grid_carrier, rtol=2.0e-13, atol=2.0e-13
    )

    k2, _, _ = legacy.lambda_kernel_from_grid(args.d, lam, 80, 40, 2)
    np.testing.assert_allclose(
        lam[:, None] * k2,
        2.0 * lam[:, None] * kg2 + lam[:, None] ** 2 * kg3,
        rtol=2.0e-12,
        atol=5.0e-11,
    )

    _, ub = legacy.residual_bounds(args, rho_eik, source["active"])
    np.testing.assert_array_equal(ub[source["window"]], 0.0)
    np.testing.assert_allclose(
        source["cEik"],
        np.asarray(source["gridCarrier"]) + np.asarray(source["hybridTail"]),
        rtol=0.0,
        atol=1.0e-14,
    )
    assert float(source["alpha"]) == 0.0

    inward_args = hybrid.build_parser().parse_args(
        [
            "--grids=80x40",
            "--e-min=1",
            "--j-min=0",
            "--b-min=0",
            "--b-over-rs-min=0",
            "--b-over-rj-min=0.9",
            "--hybrid-tail-quadrature-count=400",
            "--hybrid-source-nmu=80",
            "--hybrid-tail-split-jmax=40",
        ]
    )
    inward_source = hybrid.hybrid_eikonal_source(
        inward_args, nmu=80, jmax=40, lam=lam
    )
    inward_grid = inward_source["grid"]
    radius = hybrid.rotating_radius_d6(
        inward_grid.sigma, inward_grid.ell, float(inward_args.g6)
    )
    inward_ratio = inward_grid.b / radius
    assert np.all(inward_ratio[inward_source["window"]] >= 0.9 - 1.0e-12)

    x_value = 20.0
    direct_rhs = 1.0 + 2.0 * lam * x_value - np.asarray(source["cEik"])
    split_rhs = 1.0 + 2.0 * lam * x_value - explicit_grid_carrier - np.asarray(
        source["hybridTail"]
    )
    np.testing.assert_allclose(direct_rhs, split_rhs, rtol=0.0, atol=2.0e-13)

    other_lp_grid = hybrid.hybrid_eikonal_source(args, nmu=100, jmax=60, lam=lam)
    np.testing.assert_allclose(
        source["cEik"], other_lp_grid["cEik"], rtol=0.0, atol=1.0e-14
    )
    print("ALL_HYBRID_CARRIER_BOOKKEEPING_TESTS_PASS")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_hybrid_fad_bookkeeping_20260720.py <==
#!/usr/bin/env python3
"""Smoke and invariance checks for the carrier-complete hybrid FAD source."""

from __future__ import annotations

import numpy as np

from hybrid_eikonal_fad_20260720 import certification_fullampdiff_block
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid


def build_args():
    return hybrid.build_parser().parse_args(
        [
            "--fullampdiff-nlambda=5",
            "--fullampdiff-grid=interval-cheb",
            "--fullampdiff-lambda-min=0.01",
            "--fullampdiff-lambda-max=0.30",
            "--hybrid-tail-split-jmax=40",
            "--hybrid-source-nmu=120",
            "--hybrid-fad-energy-max=500",
            "--hybrid-fad-energy-width=20",
            "--hybrid-fad-energy-order=12",
            "--hybrid-fad-b-count=80",
            "--hybrid-fad-tail-y-min=40",
            "--hybrid-fad-endpoint-y-min=120",
            "--hybrid-fad-endpoint-terms=9",
        ]
    )


def block(nmu: int, jmax: int):
    args = build_args()
    ncols = nmu * (jmax // 2 + 1)
    return certification_fullampdiff_block(
        args=args,
        nmu=nmu,
        jmax=jmax,
        rho_eik_phys=np.zeros(ncols, dtype=float),
    )


def main() -> None:
    first = block(60, 40)
    second = block(80, 60)
    assert first["rows"].shape[0] == 4
    assert second["rows"].shape[0] == 4
    assert np.all(np.isfinite(first["rows"]))
    assert np.all(np.isfinite(first["rhs"]))
    assert np.max(np.abs(first["rhs"] - second["rhs"])) < 2.0e-10
    assert first["meta"]["fullAmpDiffCarrierFormula"] == (
        "exact-finite-J-plus-continuum-high-J"
    )
    assert first["meta"]["fullAmpDiffCarrierSplitJmax"] == 40
    assert first["meta"]["fullAmpDiffCarrierSourceNmu"] == 120
    assert first["meta"]["fullAmpDiffCarrierEndpointYMin"] == 120.0
    assert first["meta"]["fullAmpDiffCarrierEndpointTerms"] == 9
    assert first["meta"]["fullAmpDiffCarrierSourceMax"] > 0.0
    print("ALL_HYBRID_FAD_BOOKKEEPING_TESTS_PASS")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/test_rs_mask_bookkeeping_20260721.py <==
#!/usr/bin/env python3
"""Bookkeeping test for the b/R_S mask and complementary residual cap."""

from __future__ import annotations

import numpy as np

import run_extended_eikonal_rs_scan_20260721 as run


def main() -> None:
    args = run.build_parser().parse_args(
        [
            "--nsigma=80",
            "--jmax=30",
            "--nlambda=12",
            "--refine-energy-count=60",
            "--source-nmu=100",
            "--source-split-jmax=40",
            "--tail-quadrature-count=80",
            "--chi-max=1000",
        ]
    )
    q_value = 0.8
    base = run.shared.v7.build_model(run.shared.make_v7_args(args, q_value))
    fake = {"hybridCarrier": np.zeros_like(base.lambdas)}
    model, b_over_rs = run.remask_rs_model(base, args, q_value, fake)

    inside = model.eik_mask
    outside = ~inside
    assert np.all(b_over_rs[inside] >= q_value)
    assert np.all(model.chi_gr[inside] < args.chi_max)
    assert np.all(model.rho_eik_source[outside] == 0.0)
    assert np.allclose(
        model.kG * model.rhohat_upper[inside],
        2.0 - model.rho_eik_source[inside],
        atol=2.0e-14,
    )
    assert np.allclose(model.kG * model.rhohat_upper[outside], 2.0, atol=2.0e-14)

    source_args = run.make_complete_source_args(args, q_value)
    assert source_args.b_over_rs_min == q_value
    assert source_args.b_over_rj_min == 0.0
    assert source_args.chi_max == args.chi_max
    assert source_args.hybrid_tail_mode == "high-j-complete"
    print("b/R_S carrier mask and complementary cap: PASS")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_continuum_eikonal_lp_20260719.py <==
#!/usr/bin/env python3
"""Capped D=6 K2 LP with a continuum eikonal carrier.

This is a separate experimental solver.  It leaves
``theta_k2_regular_eikonal_lp_20260624.py`` untouched and changes two pieces:

1. the prescribed eikonal source is evaluated by
   ``continuum_eikonal_carrier_20260719.py`` rather than by summing finite
   carrier cells;
2. the residual spectral quadrature is piecewise in 1/sigma and log(sigma),
   with a compactified tail to infinity.

The unknown residual spectrum still uses the exact finite-J D=6 K2 kernels
and the same physical cap 0 <= rho_phys <= 2.  Residual variables are switched
off in the eikonal trust region, but the displayed eikonal density there is
only a visualization of the continuum carrier, not a second source term.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.interpolate import PchipInterpolator
from scipy.optimize import linprog

import theta_k2_regular_eikonal_lp_20260624 as legacy
from amplitude_difference_null_audit import parse_pairs
from audit_sdr_coefficient_projectors_20260624 import GridData
from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    alpha_interval_gauss,
    conservative_subleading_scale,
    continuum_carrier_k2,
)
from continuum_eikonal_carrier_complete_20260720 import (
    continuum_carrier_k2_regular,
)
from continuum_eikonal_fad_20260720 import (
    composite_energy_sigma_quadrature,
    continuum_fad_carrier_source,
    custom_full_amplitude_difference_rows,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


ROOT = Path(__file__).resolve().parent
DEFAULT_OUT = ROOT / "outputs" / "continuum_eikonal_weak_gn_20260719" / "summary.csv"


@dataclass(frozen=True)
class SigmaQuadrature:
    sigma: np.ndarray
    weights: np.ndarray
    region: np.ndarray


def gauss_interval(count: int, lower: float, upper: float) -> tuple[np.ndarray, np.ndarray]:
    nodes, weights = np.polynomial.legendre.leggauss(int(count))
    values = 0.5 * (upper - lower) * nodes + 0.5 * (upper + lower)
    scaled_weights = 0.5 * (upper - lower) * weights
    return values, scaled_weights


def piecewise_sigma_quadrature(
    total_count: int,
    *,
    sigma_split: float,
    sigma_log_max: float,
    low_fraction: float,
    log_fraction: float,
) -> SigmaQuadrature:
    """Quadrature for int_1^infinity d sigma/(pi sigma^2).

    The low-energy piece is Gauss-Legendre in x=1/sigma, the middle piece is
    Gauss-Legendre in log(sigma), and the final piece is Gauss-Legendre in
    x=1/sigma down to x=0.  The three weights therefore sum to 1/pi.
    """
    if total_count < 12:
        raise ValueError("piecewise sigma quadrature needs at least 12 nodes")
    if not (1.0 < sigma_split < sigma_log_max):
        raise ValueError("need 1 < sigma_split < sigma_log_max")
    if low_fraction <= 0.0 or log_fraction <= 0.0 or low_fraction + log_fraction >= 1.0:
        raise ValueError("invalid sigma-grid fractions")

    n_low = max(4, int(round(total_count * low_fraction)))
    n_log = max(4, int(round(total_count * log_fraction)))
    n_tail = total_count - n_low - n_log
    if n_tail < 4:
        n_tail = 4
        n_log = total_count - n_low - n_tail
    if n_log < 4:
        raise ValueError("sigma-grid fractions leave too few logarithmic nodes")

    x_low, wx_low = gauss_interval(n_low, 1.0 / sigma_split, 1.0)
    sigma_low = 1.0 / x_low
    weight_low = wx_low / math.pi

    u_log, wu_log = gauss_interval(n_log, math.log(sigma_split), math.log(sigma_log_max))
    sigma_log = np.exp(u_log)
    weight_log = (wu_log / sigma_log) / math.pi

    x_tail, wx_tail = gauss_interval(n_tail, 0.0, 1.0 / sigma_log_max)
    sigma_tail = 1.0 / x_tail
    weight_tail = wx_tail / math.pi

    sigma = np.concatenate([sigma_low, sigma_log, sigma_tail])
    weights = np.concatenate([weight_low, weight_log, weight_tail])
    region = np.concatenate(
        [
            np.full(n_low, "low", dtype=object),
            np.full(n_log, "log", dtype=object),
            np.full(n_tail, "tail", dtype=object),
        ]
    )
    order = np.argsort(sigma)[::-1]
    return SigmaQuadrature(sigma=sigma[order], weights=weights[order], region=region[order])


def quadrature_checks(quadrature: SigmaQuadrature) -> dict[str, float]:
    out: dict[str, float] = {}
    for power in (0, 1, 2, 3):
        observed = float(np.sum(quadrature.weights * quadrature.sigma ** (-power)))
        exact = 1.0 / (math.pi * (power + 1.0))
        out[f"sigmaMoment{power}"] = observed
        out[f"sigmaMoment{power}RelError"] = abs(observed - exact) / exact
    return out


def make_custom_grid(
    args: argparse.Namespace,
    quadrature: SigmaQuadrature,
    *,
    jmax: int,
) -> GridData:
    if args.d != 6:
        raise ValueError("the continuum carrier solver is currently D=6 only")
    sigma_base = quadrature.sigma
    spins = list(range(0, jmax + 1, 2))
    sigma = np.tile(sigma_base, len(spins))
    ell = np.repeat(np.asarray(spins, dtype=float), len(sigma_base))
    r_index = np.tile(np.arange(1, len(sigma_base) + 1, dtype=float), len(spins))
    nu = 1.5
    energy = np.sqrt(sigma)
    b = 2.0 * (ell + nu) / energy
    gn = 8.0 * math.pi**2 * float(args.g6)
    chi = gn * sigma / (math.pi * b**2)
    rs = (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
    return GridData(
        mu=sigma_base,
        spins=spins,
        sigma=sigma,
        ell=ell,
        r_index=r_index,
        chi=chi,
        b=b,
        b_over_rs=b / rs,
        u=ell / energy,
    )


def trust_region(args: argparse.Namespace) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=float(args.j_min),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
    )


def active_eikonal_mask(args: argparse.Namespace, grid: GridData) -> np.ndarray:
    if args.carrier_mode == "none":
        return np.zeros_like(grid.sigma, dtype=bool)
    energy = np.sqrt(grid.sigma)
    return (
        (energy >= float(args.e_min))
        & (energy <= float(args.e_max))
        & (grid.ell >= float(args.j_min))
        & (grid.b >= float(args.b_min))
        & (grid.b_over_rs >= float(args.b_over_rs_min))
        & (grid.chi >= float(args.chi_min))
        & (grid.chi < float(args.chi_max))
    )


def displayed_eikonal_density(args: argparse.Namespace, grid: GridData, active: np.ndarray) -> np.ndarray:
    rho = np.zeros_like(grid.sigma)
    rho[active] = 1.0 - np.cos(grid.chi[active])
    return rho


def write_rows(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def tabulated_carrier(
    path: Path,
    lambdas: np.ndarray,
) -> tuple[np.ndarray, float]:
    """Interpolate a precomputed normalized K2 carrier without extrapolation.

    The table must contain ``lambda`` and ``carrier`` columns, where carrier is
    already lambda*K2[rho_carrier]/(8*pi*G_N).  An optional ``alphaWindow``
    column is propagated as metadata.  This interface is intended for an
    independently calculated alpha'-dependent carrier.
    """
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    if not rows or "lambda" not in rows[0] or "carrier" not in rows[0]:
        raise ValueError("carrier table needs lambda and carrier columns")
    table_lambda = np.asarray([float(row["lambda"]) for row in rows], dtype=float)
    table_carrier = np.asarray([float(row["carrier"]) for row in rows], dtype=float)
    order = np.argsort(table_lambda)
    table_lambda = table_lambda[order]
    table_carrier = table_carrier[order]
    if np.any(np.diff(table_lambda) <= 0.0):
        raise ValueError("carrier-table lambda values must be strictly increasing")
    requested = np.asarray(lambdas, dtype=float)
    tolerance = 1.0e-13
    if requested.min() < table_lambda.min() - tolerance or requested.max() > table_lambda.max() + tolerance:
        raise ValueError("carrier table does not cover the requested lambda interval")
    interpolator = PchipInterpolator(table_lambda, table_carrier, extrapolate=False)
    values = np.asarray(interpolator(requested), dtype=float)
    alpha_values = [
        float(row["alphaWindow"])
        for row in rows
        if row.get("alphaWindow", "").strip()
    ]
    alpha = float(np.median(alpha_values)) if alpha_values else math.nan
    return values, alpha


def write_support(
    path: Path,
    *,
    label: str,
    x_value: float,
    objective: str,
    grid: GridData,
    rho_res: np.ndarray,
    rho_eik: np.ndarray,
    support_tol: float,
) -> None:
    rows: list[dict] = []
    rho_res_phys = rho_res
    rho_tot_phys = rho_res_phys + rho_eik
    for index in range(len(rho_res)):
        if rho_res_phys[index] <= support_tol and rho_eik[index] <= support_tol:
            continue
        rows.append(
            {
                "label": label,
                "X": x_value,
                "objective": objective,
                "column": index,
                "sigma": float(grid.sigma[index]),
                "J": float(grid.ell[index]),
                "b": float(grid.b[index]),
                "bOverRs": float(grid.b_over_rs[index]),
                "chi": float(grid.chi[index]),
                "rhoEik": float(rho_eik[index]),
                "rhoResPhys": float(rho_res_phys[index]),
                "rhoTotPhys": float(rho_tot_phys[index]),
                "activeEikCell": int(rho_eik[index] > 0.0),
            }
        )
    write_rows(path, rows)


def solve_one(
    args: argparse.Namespace,
    *,
    n_sigma: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    quadrature = piecewise_sigma_quadrature(
        n_sigma,
        sigma_split=float(args.sigma_split),
        sigma_log_max=float(args.sigma_log_max),
        low_fraction=float(args.sigma_low_fraction),
        log_fraction=float(args.sigma_log_fraction),
    )
    grid = make_custom_grid(args, quadrature, jmax=jmax)
    active = active_eikonal_mask(args, grid)
    rho_eik = displayed_eikonal_density(args, grid, active)

    k2, _, _ = lambda_kernel_from_grid(
        args.d,
        lam,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    k2_dense, _, _ = lambda_kernel_from_grid(
        args.d,
        lam_dense,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    a_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    gn = 8.0 * math.pi**2 * float(args.g6)
    kg = 8.0 * math.pi * gn
    lower = np.zeros(a_raw.shape[1], dtype=float)
    upper = np.full(a_raw.shape[1], float(args.rho_max) / kg, dtype=float)
    upper[active] = 0.0

    scales = legacy.column_scales(a_raw, a_dense_raw, lower, upper)
    a = a_raw / scales[None, :]
    a_dense = a_dense_raw / scales[None, :]

    carrier_leading = np.zeros_like(lam)
    carrier_regular = np.zeros_like(lam)
    if args.carrier_mode in {"continuum-leading", "continuum-complete"}:
        trust = trust_region(args)
        carrier_leading = continuum_carrier_k2(
            lam,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        carrier_dense_leading = continuum_carrier_k2(
            lam_dense,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        if args.carrier_mode == "continuum-complete":
            carrier_regular = continuum_carrier_k2_regular(
                lam,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
            carrier_dense_regular = continuum_carrier_k2_regular(
                lam_dense,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
        else:
            carrier_dense_regular = np.zeros_like(lam_dense)
        carrier = carrier_leading + carrier_regular
        carrier_dense = carrier_dense_leading + carrier_dense_regular
        alpha = alpha_interval_gauss(
            trust.chi_min,
            trust.chi_max,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        omitted_scale = (
            np.zeros_like(lam)
            if args.carrier_mode == "continuum-complete"
            else conservative_subleading_scale(lam, trust)
        )
    elif args.carrier_mode == "none":
        carrier = np.zeros_like(lam)
        carrier_dense = np.zeros_like(lam_dense)
        alpha = 0.0
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "table":
        if args.carrier_table is None:
            raise ValueError("--carrier-table is required for --carrier-mode=table")
        carrier, alpha = tabulated_carrier(Path(args.carrier_table), lam)
        carrier_dense, _ = tabulated_carrier(Path(args.carrier_table), lam_dense)
        omitted_scale = np.full_like(lam, math.nan)
    else:
        raise ValueError(f"unknown carrier mode {args.carrier_mode!r}")

    rhs = 1.0 + 2.0 * lam * x_value - carrier
    rhs_dense = 1.0 + 2.0 * lam_dense * x_value - carrier_dense

    fad_rows_raw = np.zeros((0, a_raw.shape[1]), dtype=float)
    fad_rhs_raw = np.zeros(0, dtype=float)
    fad_meta: dict[str, float | int | str] = {
        "fullAmpDiffNlambda": 0,
        "fullAmpDiffStrictRows": 0,
        "fullAmpDiffCarrierSourceMax": 0.0,
    }
    if int(args.fullampdiff_nlambda) > 0:
        if args.fullampdiff_pv != "none":
            raise ValueError("the custom continuum FAD pilot currently supports --fullampdiff-pv=none")
        if args.carrier_mode not in {"continuum-leading", "continuum-complete", "none"}:
            raise ValueError("FAD rows with a tabulated carrier require a matching amplitude-level source table")
        fad_jmax = int(args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else jmax)
        if fad_jmax > jmax:
            raise ValueError("--fullampdiff-jmax cannot exceed the LP jmax")
        lam_fad = legacy.build_fullampdiff_lambda_grid(
            args,
            int(args.fullampdiff_nlambda),
            jmax=jmax,
        )
        pairs = parse_pairs(args.fullampdiff_pairs)
        fad_rows_raw, fad_gravity, fad_projector, fad_meta_raw = custom_full_amplitude_difference_rows(
            args.d,
            lam_fad,
            pairs,
            quadrature.sigma,
            quadrature.weights,
            fad_jmax,
            contact_degree=int(args.fullampdiff_contact_degree),
            matrix_convention=args.fullampdiff_matrix_convention,
            ir_sign=float(args.fullampdiff_ir_sign),
        )
        fad_rows_raw = legacy.pad_spectral_spin_columns(
            fad_rows_raw,
            n_sigma,
            fad_jmax,
            jmax,
        )
        if args.carrier_mode in {"continuum-leading", "continuum-complete"}:
            fad_source_sigma, fad_source_weights = composite_energy_sigma_quadrature(
                float(args.continuum_fad_energy_max),
                interval_width=float(args.continuum_fad_energy_width),
                interval_order=int(args.continuum_fad_energy_order),
            )
            fad_carrier_source = continuum_fad_carrier_source(
                lam_fad,
                pairs,
                trust_region(args),
                fad_source_sigma,
                fad_source_weights,
                fad_projector,
                b_quadrature_count=int(args.continuum_fad_b_count),
                tail_chi=float(args.continuum_fad_tail_chi),
                tail_y_min=float(args.continuum_fad_tail_y_min),
            )
        else:
            fad_carrier_source = np.zeros_like(fad_gravity)
        fad_rhs_raw = -fad_gravity - fad_carrier_source
        fad_meta = {
            **fad_meta_raw,
            "fullAmpDiffJmax": fad_jmax,
            "fullAmpDiffLambdaMinActual": float(np.min(lam_fad)),
            "fullAmpDiffLambdaMaxActual": float(np.max(lam_fad)),
            "fullAmpDiffCarrierSourceMax": (
                float(np.max(np.abs(fad_carrier_source))) if fad_carrier_source.size else 0.0
            ),
            "fullAmpDiffCarrierEnergyMax": float(args.continuum_fad_energy_max),
            "fullAmpDiffCarrierEnergyWidth": float(args.continuum_fad_energy_width),
            "fullAmpDiffCarrierEnergyOrder": int(args.continuum_fad_energy_order),
            "fullAmpDiffCarrierBCount": int(args.continuum_fad_b_count),
        }

    ncols = a.shape[1]
    idx_y = ncols
    phase1 = objective == "phase1"
    idx_slack = ncols + 1 if phase1 else None
    nvars = ncols + 1 + int(phase1)

    fad_rows_scaled = fad_rows_raw / scales[None, :]
    fad_rhs_scaled = fad_rhs_raw.copy()
    if args.fullampdiff_row_normalize and fad_rows_scaled.size:
        fad_norms = np.maximum(
            np.max(np.abs(fad_rows_scaled), axis=1),
            np.maximum(np.abs(fad_rhs_scaled), 1.0e-300),
        )
        fad_rows_scaled = fad_rows_scaled / fad_norms[:, None]
        fad_rhs_scaled = fad_rhs_scaled / fad_norms
    constraint = np.zeros((len(lam) + len(fad_rhs_scaled), nvars), dtype=float)
    constraint[: len(lam), :ncols] = a
    constraint[: len(lam), idx_y] = -(lam**2)
    if len(fad_rhs_scaled):
        constraint[len(lam) :, :ncols] = fad_rows_scaled
    rhs_all = np.concatenate([rhs, fad_rhs_scaled])
    bounds = [
        (float(lo * scale), float(hi * scale))
        for lo, hi, scale in zip(lower, upper, scales)
    ]
    bounds.append((None, None))
    if phase1:
        bounds.append((0.0, None))
        upper_rows = constraint.copy()
        lower_rows = -constraint
        upper_rows[:, idx_slack] = -1.0
        lower_rows[:, idx_slack] = -1.0
        a_ub = np.vstack([upper_rows, lower_rows])
        b_ub = np.concatenate([rhs_all, -rhs_all])
        a_eq = None
        b_eq = None
        cost = np.zeros(nvars)
        cost[idx_slack] = 1.0
    else:
        a_ub = None
        b_ub = None
        a_eq = constraint
        b_eq = rhs_all
        cost = np.zeros(nvars)
        cost[idx_y] = 1.0 if objective == "min" else -1.0

    result = linprog(
        cost,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=bounds,
        method="highs",
        options={
            "time_limit": float(args.time_limit),
            "primal_feasibility_tolerance": max(float(args.tol), 1.0e-10),
            "dual_feasibility_tolerance": max(float(args.tol), 1.0e-10),
        },
    )

    label = (
        f"continuum_{args.carrier_mode}_N{n_sigma}_J{jmax}_"
        f"X{x_value:g}_{objective}"
    )
    out = {
        "case": label,
        "success": int(result.success),
        "status": int(result.status),
        "message": str(result.message),
        "carrierMode": args.carrier_mode,
        "carrierSourceFormula": (
            "complete-large-spin-continuum"
            if args.carrier_mode == "continuum-complete"
            else args.carrier_mode
        ),
        "carrierRegularIncluded": int(args.carrier_mode == "continuum-complete"),
        "X": float(x_value),
        "objective": objective,
        "Y": math.nan,
        "phase1Slack": math.nan,
        "GNewton": gn,
        "MPlanckOverMEFT": (8.0 * math.pi * gn) ** (-0.25),
        "nSigma": n_sigma,
        "jmax": jmax,
        "lambdaCount": len(lam),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "denseLambdaCount": len(lam_dense),
        "sigmaMin": float(np.min(quadrature.sigma)),
        "sigmaMax": float(np.max(quadrature.sigma)),
        "sigmaSplit": float(args.sigma_split),
        "sigmaLogMax": float(args.sigma_log_max),
        "quadratureWeightSum": float(np.sum(quadrature.weights)),
        "alphaWindow": alpha,
        "carrierMin": float(np.min(carrier)),
        "carrierMax": float(np.max(carrier)),
        "carrierLeadingMin": float(np.min(carrier_leading)),
        "carrierLeadingMax": float(np.max(carrier_leading)),
        "carrierRegularMin": float(np.min(carrier_regular)),
        "carrierRegularMax": float(np.max(carrier_regular)),
        "carrierRegularAbsMax": float(np.max(np.abs(carrier_regular))),
        "carrierLeadingAbsMax": float(np.max(np.abs(carrier_leading))),
        "carrierRegularToTotalAbsScale": float(
            np.max(np.abs(carrier_regular)) / max(float(np.max(np.abs(carrier))), 1.0e-300)
        ),
        "carrierSubleadingPrefactorMax": float(np.max(omitted_scale)),
        "activeEikonalBins": int(np.count_nonzero(active)),
        "eqResidualAbsInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualAbsInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRelQ50": math.nan,
        "denseResidualRelQ90": math.nan,
        "denseResidualRelQ95": math.nan,
        "denseResidualRelQ99": math.nan,
        "denseResidualRelInfResolvedInterval": math.nan,
        "denseResidualRelQ95ResolvedInterval": math.nan,
        "denseResolvedLambdaMin": math.nan,
        "denseEndpointRowsBelowTraining": 0,
        "rhoResPhysSupport": math.nan,
        "rhoResPhysMax": math.nan,
        "rhoResPhysSum": math.nan,
        "fullAmpDiffResidualAbsInf": math.nan,
        "fullAmpDiffResidualRelInf": math.nan,
        "supportCsv": "",
        "solutionNpz": "",
        **fad_meta,
        **quadrature_checks(quadrature),
    }
    if not result.success:
        return out

    rho_code = result.x[:ncols] / scales
    rho_phys = kg * rho_code
    y_value = float(result.x[idx_y])
    lhs = a_raw @ rho_code
    lhs_dense = a_dense_raw @ rho_code
    eq = legacy.residual_norms(lhs, lam**2 * y_value, rhs)
    dense = legacy.residual_norms(lhs_dense, lam_dense**2 * y_value, rhs_dense)
    dense_band = legacy.residual_band_stats(
        lhs_dense,
        lam_dense**2 * y_value,
        rhs_dense,
        lam_dense,
        "dense",
    )
    dense_raw = lhs_dense - lam_dense**2 * y_value - rhs_dense
    dense_denom = 1.0 + np.abs(rhs_dense) + np.abs(lhs_dense) + np.abs(lam_dense**2 * y_value)
    dense_rel = np.abs(dense_raw) / dense_denom
    resolved = (lam_dense >= float(np.min(lam))) & (lam_dense <= float(np.max(lam)))
    dense_rel_resolved = dense_rel[resolved]
    out.update(
        {
            "Y": y_value,
            "phase1Slack": float(result.x[idx_slack]) if phase1 else math.nan,
            "eqResidualAbsInf": eq["abs_inf"],
            "eqResidualRelInf": eq["rel_inf"],
            "denseResidualAbsInf": dense["abs_inf"],
            "denseResidualRelInf": dense["rel_inf"],
            "denseResidualRelInfResolvedInterval": float(np.max(dense_rel_resolved)),
            "denseResidualRelQ95ResolvedInterval": float(np.quantile(dense_rel_resolved, 0.95)),
            "denseResolvedLambdaMin": float(np.min(lam_dense[resolved])),
            "denseEndpointRowsBelowTraining": int(np.count_nonzero(lam_dense < float(np.min(lam)))),
            "rhoResPhysSupport": int(np.count_nonzero(rho_phys > float(args.support_tol))),
            "rhoResPhysMax": float(np.max(rho_phys)),
            "rhoResPhysSum": float(np.sum(rho_phys)),
        }
    )
    out.update(dense_band)
    if fad_rows_raw.shape[0]:
        fad_check = legacy.residual_norms(
            fad_rows_raw @ rho_code,
            np.zeros_like(fad_rhs_raw),
            fad_rhs_raw,
        )
        out.update(
            {
                "fullAmpDiffResidualAbsInf": fad_check["abs_inf"],
                "fullAmpDiffResidualRelInf": fad_check["rel_inf"],
            }
        )
    if args.write_support:
        support_dir = args.support_dir or args.out.parent / "support"
        support_path = support_dir / f"{legacy.safe_name(label)}_support.csv"
        write_support(
            support_path,
            label=label,
            x_value=x_value,
            objective=objective,
            grid=grid,
            rho_res=rho_phys,
            rho_eik=rho_eik,
            support_tol=float(args.support_tol),
        )
        out["supportCsv"] = str(support_path)
    if args.write_solution:
        solution_dir = args.solution_dir or args.out.parent / "solutions"
        solution_dir.mkdir(parents=True, exist_ok=True)
        solution_path = solution_dir / f"{legacy.safe_name(label)}_solution.npz"
        lower_marginals = (
            np.asarray(result.lower.marginals, dtype=float)
            if getattr(result, "lower", None) is not None
            else np.full(nvars, math.nan)
        )
        upper_marginals = (
            np.asarray(result.upper.marginals, dtype=float)
            if getattr(result, "upper", None) is not None
            else np.full(nvars, math.nan)
        )
        equality_marginals = (
            np.asarray(result.eqlin.marginals, dtype=float)
            if getattr(result, "eqlin", None) is not None
            and getattr(result.eqlin, "marginals", None) is not None
            else np.zeros(0, dtype=float)
        )
        np.savez_compressed(
            solution_path,
            sigma=grid.sigma,
            J=grid.ell,
            b=grid.b,
            bOverRs=grid.b_over_rs,
            chi=grid.chi,
            activeEikonalMask=active.astype(np.int8),
            rhoEikPhys=rho_eik,
            rhoResPhys=rho_phys,
            rhoUpperPhys=kg * upper,
            sigmaQuadratureWeight=np.tile(quadrature.weights, len(grid.spins)),
            spectralScale=scales,
            lowerMarginals=lower_marginals[:ncols],
            upperMarginals=upper_marginals[:ncols],
            equalityMarginals=equality_marginals,
            lambdaGrid=lam,
            lambdaDense=lam_dense,
            Y=np.asarray([y_value]),
            X=np.asarray([x_value]),
            objective=np.asarray([objective]),
            carrierMode=np.asarray([args.carrier_mode]),
        )
        out["solutionNpz"] = str(solution_path)
    return out


def build_parser() -> argparse.ArgumentParser:
    parser = legacy.build_arg_parser()
    parser.description = __doc__
    parser.set_defaults(
        g6=1.0 / 32000.0,
        grids="120x80",
        x_values="0,50000,100000,150000,200000",
        objectives="phase1",
        lambda_grid="threshold-angle",
        lambda_count=40,
        dense_lambda_count=201,
        chi_max=30.0,
        b_over_rs_min=3.0,
        residual_support="outside-eikonal",
        out=DEFAULT_OUT,
    )
    parser.add_argument(
        "--carrier-mode",
        choices=["continuum-leading", "continuum-complete", "none", "table"],
        default="continuum-complete",
    )
    parser.add_argument("--carrier-table", type=Path)
    parser.add_argument("--carrier-quadrature-count", type=int, default=1000)
    parser.add_argument("--sigma-split", type=float, default=32.0)
    parser.add_argument("--sigma-log-max", type=float, default=4096.0)
    parser.add_argument("--sigma-low-fraction", type=float, default=0.45)
    parser.add_argument("--sigma-log-fraction", type=float, default=0.40)
    parser.add_argument("--continuum-fad-energy-max", type=float, default=10000.0)
    parser.add_argument("--continuum-fad-energy-width", type=float, default=5.0)
    parser.add_argument("--continuum-fad-energy-order", type=int, default=28)
    parser.add_argument("--continuum-fad-b-count", type=int, default=800)
    parser.add_argument("--continuum-fad-tail-chi", type=float, default=0.03)
    parser.add_argument("--continuum-fad-tail-y-min", type=float, default=100.0)
    parser.add_argument("--write-solution", action="store_true")
    parser.add_argument("--solution-dir", type=Path)
    return parser


def main() -> None:
    args = build_parser().parse_args()
    lam = legacy.build_lambda_grid(args, int(args.lambda_count), include_extra=True)
    lam_dense = legacy.build_lambda_grid(args, int(args.dense_lambda_count), include_extra=False)
    rows: list[dict] = []
    for n_sigma, jmax in legacy.parse_grids(args.grids):
        for x_value in legacy.parse_floats(args.x_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError("continuum carrier pilot supports phase1, min, and max")
                row = solve_one(
                    args,
                    n_sigma=n_sigma,
                    jmax=jmax,
                    x_value=x_value,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_rows(args.out, rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_gn0_capped_lp_20260720.py <==
#!/usr/bin/env python3
"""Unnormalized G_N=0 capped D=6 K2 bootstrap.

The finite-G_N solver divides the SDR by k_G=8*pi*G_N and uses
X=g2/k_G, Y=g3/k_G.  That normalization is singular at G_N=0.  This
standalone solver instead imposes the physical equation directly,

    lambda K2[rho_phys] - lambda^2 g3
        = pole_strength + 2 lambda g2,

with 0 <= rho_phys <= rho_max.  The exact G_N=0 null has
pole_strength=0 and no prescribed carrier.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

import theta_k2_regular_eikonal_lp_20260624 as legacy
from audit_sdr_coefficient_projectors_20260624 import GridData
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from theta_k2_continuum_eikonal_lp_20260719 import (
    piecewise_sigma_quadrature,
    quadrature_checks,
)


DEFAULT_OUT = Path("outputs/gn0_null_bootstrap_20260720/summary.csv")


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def null_grid(sigma_base: np.ndarray, jmax: int) -> GridData:
    spins = list(range(0, jmax + 1, 2))
    sigma = np.tile(sigma_base, len(spins))
    ell = np.repeat(np.asarray(spins, dtype=float), len(sigma_base))
    r_index = np.tile(np.arange(1, len(sigma_base) + 1, dtype=float), len(spins))
    energy = np.sqrt(sigma)
    b = 2.0 * (ell + 1.5) / energy
    return GridData(
        mu=sigma_base,
        spins=spins,
        sigma=sigma,
        ell=ell,
        r_index=r_index,
        chi=np.zeros_like(sigma),
        b=b,
        b_over_rs=np.full_like(sigma, math.inf),
        u=ell / energy,
    )


def write_support(
    path: Path,
    *,
    label: str,
    g2: float,
    objective: str,
    grid: GridData,
    rho_phys: np.ndarray,
    support_tol: float,
) -> None:
    rows: list[dict] = []
    for index in np.flatnonzero(rho_phys > support_tol):
        rows.append(
            {
                "label": label,
                "X": g2,
                "g2Physical": g2,
                "objective": objective,
                "column": int(index),
                "sigma": float(grid.sigma[index]),
                "J": float(grid.ell[index]),
                "b": float(grid.b[index]),
                "bOverRs": math.nan,
                "chi": 0.0,
                "rhoEik": 0.0,
                "rhoResPhys": float(rho_phys[index]),
                "rhoTotPhys": float(rho_phys[index]),
                "activeEikCell": 0,
            }
        )
    write_csv(path, rows)


def solve_one(
    args: argparse.Namespace,
    *,
    n_sigma: int,
    jmax: int,
    g2: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    quadrature = piecewise_sigma_quadrature(
        n_sigma,
        sigma_split=float(args.sigma_split),
        sigma_log_max=float(args.sigma_log_max),
        low_fraction=float(args.sigma_low_fraction),
        log_fraction=float(args.sigma_log_fraction),
    )
    grid = null_grid(quadrature.sigma, jmax)
    k2, _, _ = lambda_kernel_from_grid(
        6,
        lam,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    k2_dense, _, _ = lambda_kernel_from_grid(
        6,
        lam_dense,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    a_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense
    lower = np.zeros(a_raw.shape[1], dtype=float)
    upper = np.full(a_raw.shape[1], float(args.rho_max), dtype=float)
    scales = legacy.column_scales(a_raw, a_dense_raw, lower, upper)
    a = a_raw / scales[None, :]

    ncols = a.shape[1]
    idx_g3 = ncols
    phase1 = objective == "phase1"
    idx_slack = ncols + 1 if phase1 else None
    nvars = ncols + 1 + int(phase1)
    constraint = np.zeros((len(lam), nvars), dtype=float)
    constraint[:, :ncols] = a
    constraint[:, idx_g3] = -(lam**2)
    rhs = float(args.pole_strength) + 2.0 * lam * float(g2)
    rhs_dense = float(args.pole_strength) + 2.0 * lam_dense * float(g2)

    bounds = [(0.0, float(args.rho_max) * scale) for scale in scales]
    bounds.append((None, None))
    if phase1:
        bounds.append((0.0, None))
        upper_rows = constraint.copy()
        lower_rows = -constraint
        upper_rows[:, idx_slack] = -1.0
        lower_rows[:, idx_slack] = -1.0
        a_ub = np.vstack([upper_rows, lower_rows])
        b_ub = np.concatenate([rhs, -rhs])
        a_eq = None
        b_eq = None
        cost = np.zeros(nvars)
        cost[idx_slack] = 1.0
    else:
        a_ub = None
        b_ub = None
        a_eq = constraint
        b_eq = rhs
        cost = np.zeros(nvars)
        cost[idx_g3] = 1.0 if objective == "min" else -1.0

    result = linprog(
        cost,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=bounds,
        method="highs",
        options={
            "time_limit": float(args.time_limit),
            "primal_feasibility_tolerance": max(float(args.tol), 1.0e-10),
            "dual_feasibility_tolerance": max(float(args.tol), 1.0e-10),
        },
    )
    label = f"gn0_N{n_sigma}_J{jmax}_g2{g2:g}_{objective}"
    out: dict = {
        "case": label,
        "success": int(result.success),
        "status": int(result.status),
        "message": str(result.message),
        "normalization": "physical-unnormalized",
        "GNewton": 0.0,
        "poleStrength": float(args.pole_strength),
        "g2Physical": float(g2),
        "g3Physical": math.nan,
        "X": float(g2),
        "Y": math.nan,
        "objective": objective,
        "nSigma": n_sigma,
        "jmax": jmax,
        "lambdaCount": len(lam),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "denseLambdaCount": len(lam_dense),
        "rhoMax": float(args.rho_max),
        "phase1Slack": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRelQ50": math.nan,
        "denseResidualRelQ90": math.nan,
        "denseResidualRelQ95": math.nan,
        "rhoPhysSupport": math.nan,
        "rhoPhysMax": math.nan,
        "rhoPhysSum": math.nan,
        "supportCsv": "",
        "solutionNpz": "",
        **quadrature_checks(quadrature),
    }
    if not result.success:
        return out

    rho_phys = result.x[:ncols] / scales
    g3 = float(result.x[idx_g3])
    lhs = a_raw @ rho_phys
    lhs_dense = a_dense_raw @ rho_phys
    eq = legacy.residual_norms(lhs, lam**2 * g3, rhs)
    dense = legacy.residual_norms(lhs_dense, lam_dense**2 * g3, rhs_dense)
    out.update(
        {
            "g3Physical": g3,
            "Y": g3,
            "phase1Slack": float(result.x[idx_slack]) if phase1 else math.nan,
            "eqResidualRelInf": eq["rel_inf"],
            "denseResidualRelInf": dense["rel_inf"],
            "rhoPhysSupport": int(np.count_nonzero(rho_phys > float(args.support_tol))),
            "rhoPhysMax": float(np.max(rho_phys)),
            "rhoPhysSum": float(np.sum(rho_phys)),
        }
    )
    out.update(legacy.residual_band_stats(lhs_dense, lam_dense**2 * g3, rhs_dense, lam_dense, "dense"))
    if args.write_support:
        support_dir = args.support_dir or args.out.parent / "support"
        support_path = support_dir / f"{legacy.safe_name(label)}_support.csv"
        write_support(
            support_path,
            label=label,
            g2=g2,
            objective=objective,
            grid=grid,
            rho_phys=rho_phys,
            support_tol=float(args.support_tol),
        )
        out["supportCsv"] = str(support_path)
        solution_dir = args.solution_dir or args.out.parent / "solutions"
        solution_dir.mkdir(parents=True, exist_ok=True)
        solution_path = solution_dir / f"{legacy.safe_name(label)}_solution.npz"
        np.savez_compressed(
            solution_path,
            sigma=grid.sigma,
            J=grid.ell,
            b=grid.b,
            rhoPhys=rho_phys,
            rhoUpperPhys=upper,
            sigmaQuadratureWeight=np.tile(quadrature.weights, len(grid.spins)),
            spectralScale=scales,
            lambdaGrid=lam,
            lambdaDense=lam_dense,
            g2Physical=np.asarray([g2]),
            g3Physical=np.asarray([g3]),
            poleStrength=np.asarray([float(args.pole_strength)]),
            objective=np.asarray([objective]),
        )
        out["solutionNpz"] = str(solution_path)
    return out


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--grids", default="120x80")
    parser.add_argument("--g2-values", default="0,2500,5600,10000,15000")
    parser.add_argument("--objectives", default="phase1,min,max")
    parser.add_argument("--pole-strength", type=float, default=0.0)
    parser.add_argument("--rho-max", type=float, default=2.0)
    parser.add_argument(
        "--lambda-grid",
        choices=[
            "interval-cheb",
            "interval-cheb-plus-floor",
            "threshold-angle",
            "power-angle",
            "floor-power-angle",
            "floor-power-interval",
            "hybrid-angle",
        ],
        default="threshold-angle",
    )
    parser.add_argument("--lambda-min", type=float, default=0.0)
    parser.add_argument("--lambda-max", type=float, default=1.0 / 3.0)
    parser.add_argument("--lambda-count", type=int, default=40)
    parser.add_argument("--dense-lambda-count", type=int, default=201)
    parser.add_argument("--lambda-beta", type=float, default=2.0)
    parser.add_argument("--lambda-extra-count", type=int, default=0)
    parser.add_argument("--lambda-extra-beta", type=float, default=2.0)
    parser.add_argument("--lambda-floor-c", type=float, default=1.0)
    parser.add_argument("--sigma-split", type=float, default=32.0)
    parser.add_argument("--sigma-log-max", type=float, default=8192.0)
    parser.add_argument("--sigma-low-fraction", type=float, default=0.45)
    parser.add_argument("--sigma-log-fraction", type=float, default=0.40)
    parser.add_argument("--tol", type=float, default=1.0e-9)
    parser.add_argument("--time-limit", type=float, default=43200.0)
    parser.add_argument("--support-tol", type=float, default=1.0e-10)
    parser.add_argument("--write-support", action="store_true")
    parser.add_argument("--support-dir", type=Path)
    parser.add_argument("--solution-dir", type=Path)
    parser.add_argument("--out", type=Path, default=DEFAULT_OUT)
    return parser


def main() -> None:
    args = build_parser().parse_args()
    # Reuse the production lambda-node implementations without inheriting its
    # singular finite-G_N normalization.
    lambda_args = argparse.Namespace(**vars(args))
    lam = legacy.build_lambda_grid(lambda_args, int(args.lambda_count), include_extra=True)
    lam_dense = legacy.build_lambda_grid(lambda_args, int(args.dense_lambda_count), include_extra=False)
    rows: list[dict] = []
    for n_sigma, jmax in legacy.parse_grids(args.grids):
        for g2 in legacy.parse_floats(args.g2_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError(f"unsupported objective {objective!r}")
                row = solve_one(
                    args,
                    n_sigma=n_sigma,
                    jmax=jmax,
                    g2=g2,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_csv(args.out, rows)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_hybrid_grid_tail_lp_20260720.py <==
#!/usr/bin/env python3
"""Strong-coupling K2 LP with a gridded carrier plus a continuum spin tail.

This is a carrier-complete wrapper around
``theta_k2_regular_eikonal_lp_20260624``.  The known source is evaluated on a
dedicated fine quadrature, independent of the unknown-spectrum grid.  Thus

    F_hybrid = F_grid(0 <= J <= J_split) + F_continuum(J > J_split).

The production mode includes both pieces of the exact finite-lambda K2 kernel
in the large-spin D=6 Bessel representation.  The older leading-only mode is
retained solely to reproduce the exploratory comparison.  Optional
amplitude-difference constraints use a separately evaluated amplitude-level
source with the same exact finite-spin plus continuum high-spin split.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import numpy as np

import theta_k2_regular_eikonal_lp_20260624 as legacy
import run_capped_adaptive_lambda_certification_20260626 as certification
from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    continuum_carrier_k2,
)
from continuum_eikonal_carrier_complete_20260720 import (
    continuum_carrier_k2_regular,
)
from hybrid_eikonal_fad_20260720 import certification_fullampdiff_block


DEFAULT_OUT = Path("outputs/hybrid_grid_tail_20260720/summary.csv")
_KNOWN_CARRIER_CACHE: dict[tuple, dict[str, np.ndarray | float | int]] = {}


def write_rows(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def source_split_jmax(args: argparse.Namespace, lp_jmax: int) -> int:
    requested = int(args.hybrid_tail_split_jmax)
    return int(lp_jmax) if requested < 0 else requested


def source_nmu(args: argparse.Namespace, lp_nmu: int) -> int:
    requested = int(args.hybrid_source_nmu)
    return int(lp_nmu) if requested <= 0 else requested


def continuum_tail_trust(args: argparse.Namespace, split_jmax: int) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=max(float(args.j_min), float(split_jmax) + float(args.hybrid_tail_spin_offset)),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
        b_over_rj_min=float(args.b_over_rj_min),
    )


def rotating_radius_d6(sigma: np.ndarray, spin: np.ndarray, g6: float) -> np.ndarray:
    """Giddings-Porto rotating-radius guide used by the inward-carrier cut."""
    sigma = np.asarray(sigma, dtype=float)
    langer = np.asarray(spin, dtype=float) + 1.5
    b_sq = 4.0 * langer**2 / sigma
    source = 12.0 * math.pi * float(g6) * np.sqrt(sigma)
    discriminant = (0.5 * source) ** 2 + (b_sq / 3.0) ** 3
    return np.cbrt(0.5 * source + np.sqrt(discriminant)) + np.cbrt(
        0.5 * source - np.sqrt(discriminant)
    )


def hybrid_eikonal_window_mask(args: argparse.Namespace, grid) -> np.ndarray:
    """Apply the standard trust cuts and the optional rotating-radius cut."""
    mask = legacy.eikonal_window_mask(args, grid)
    ratio_min = float(args.b_over_rj_min)
    if ratio_min <= 0.0:
        return mask
    radius = rotating_radius_d6(grid.sigma, grid.ell, float(args.g6))
    b_over_rj = np.divide(
        grid.b,
        radius,
        out=np.full_like(grid.b, np.inf, dtype=float),
        where=radius > 0.0,
    )
    return mask & (b_over_rj >= ratio_min)


def exact_finite_j_carrier(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
    lam: np.ndarray,
) -> np.ndarray:
    """Evaluate lambda K2[rho_eik]/(8 pi G_N) through ``jmax``.

    Lambda values are processed in chunks so a dense validation grid does not
    create one multi-gigabyte kernel matrix.
    """
    grid = legacy.make_grid_data(args, nmu=nmu, jmax=jmax, g6=float(args.g6))
    rho_eik, _ = legacy.eikonal_rho(
        args,
        nmu=nmu,
        jmax=jmax,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=grid,
    )
    active = hybrid_eikonal_window_mask(args, grid)
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    carrier = np.zeros_like(lam, dtype=float)
    chunk_size = max(1, int(args.hybrid_source_lambda_chunk))
    for start in range(0, len(lam), chunk_size):
        stop = min(start + chunk_size, len(lam))
        lam_chunk = np.asarray(lam[start:stop], dtype=float)
        kg2, kg3, lam_out, _ = legacy.eq49_kernel(
            args.d,
            len(lam_chunk),
            nmu,
            jmax,
            lambda_grid=lam_chunk,
        )
        if not np.allclose(lam_chunk, lam_out):
            raise RuntimeError("Eq.49 kernel changed lambda ordering")
        fx = lam_chunk * (kg2[:, active] @ rho_eik[active]) / kg
        fy = -(lam_chunk**2) * (kg3[:, active] @ rho_eik[active]) / kg
        carrier[start:stop] = 2.0 * fx - fy
    return carrier


def geometry_source(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
) -> dict:
    """Build the LP-grid carrier mask without evaluating its K2 source."""
    grid = legacy.make_grid_data(args, nmu=nmu, jmax=jmax, g6=float(args.g6))
    rho_eik, meta = legacy.eikonal_rho(
        args,
        nmu=nmu,
        jmax=jmax,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=grid,
    )
    rho_source_tol = max(1.0e-12, float(args.rho_tol))
    if np.min(rho_eik) < -rho_source_tol or np.max(rho_eik) > 2.0 + rho_source_tol:
        raise ValueError(
            "fixed eikonal source violates 0 <= rho_eik <= 2: "
            f"min={np.min(rho_eik)}, max={np.max(rho_eik)}"
        )
    window = hybrid_eikonal_window_mask(args, grid)
    density_active = rho_eik > float(args.rho_tol)
    # The prescribed region is geometric.  Numerical smallness of rho_eik is
    # not permission to add a second residual variable in the same bin.
    active = window
    dropped = window & ~density_active
    active_outside_window = density_active & ~window
    active_b_over_rs = grid.b_over_rs[active]
    radius = rotating_radius_d6(grid.sigma, grid.ell, float(args.g6))
    b_over_rj = np.divide(
        grid.b,
        radius,
        out=np.full_like(grid.b, np.inf, dtype=float),
        where=radius > 0.0,
    )
    active_b_over_rj = b_over_rj[active]
    return {
        "grid": grid,
        "rhoEik": rho_eik,
        "meta": meta,
        "window": window,
        "active": active,
        "droppedWindow": dropped,
        "activeOutsideWindow": active_outside_window,
        "windowCells": int(np.count_nonzero(window)),
        "droppedWindowCells": int(np.count_nonzero(dropped)),
        "activeOutsideWindowCells": int(np.count_nonzero(active_outside_window)),
        "activeBOverRsMin": float(np.min(active_b_over_rs)) if active_b_over_rs.size else math.nan,
        "activeBOverRsMax": float(np.max(active_b_over_rs)) if active_b_over_rs.size else math.nan,
        "bOverRsMinCut": float(getattr(args, "b_over_rs_min", 0.0)),
        "bOverRjMinCut": float(getattr(args, "b_over_rj_min", 0.0)),
        "activeBOverRjMin": float(np.min(active_b_over_rj)) if active_b_over_rj.size else math.nan,
        "activeBOverRjMax": float(np.max(active_b_over_rj)) if active_b_over_rj.size else math.nan,
        "rhoEikDroppedByTolSum": float(np.sum(rho_eik[dropped])),
        "rhoEikDroppedByTolAbsSum": float(np.sum(np.abs(rho_eik[dropped]))),
        "alphaWindow": legacy.alpha_interval(float(args.chi_min), float(args.chi_max)),
    }


def known_carrier(
    args: argparse.Namespace,
    *,
    lp_nmu: int,
    lp_jmax: int,
    lam: np.ndarray,
) -> dict[str, np.ndarray | float | int]:
    split = source_split_jmax(args, lp_jmax)
    nmu_known = source_nmu(args, lp_nmu)
    key = (
        nmu_known,
        split,
        np.asarray(lam, dtype=float).tobytes(),
        float(args.g6),
        float(args.chi_min),
        float(args.chi_max),
        float(args.e_min),
        float(args.e_max),
        float(args.j_min),
        float(args.b_min),
        float(args.b_over_rs_min),
        float(args.b_over_rj_min),
        float(args.rho_tol),
        str(args.fixed_eikonal_profile),
        str(args.hybrid_tail_mode),
        float(args.hybrid_tail_spin_offset),
        int(args.hybrid_tail_quadrature_count),
        int(args.hybrid_source_lambda_chunk),
    )
    cached = _KNOWN_CARRIER_CACHE.get(key)
    if cached is not None:
        return cached

    if args.fixed_eikonal_profile == "none":
        grid_carrier = np.zeros_like(lam, dtype=float)
    else:
        grid_carrier = exact_finite_j_carrier(
            args,
            nmu=nmu_known,
            jmax=split,
            lam=lam,
        )
    tail_leading = np.zeros_like(lam, dtype=float)
    tail_regular = np.zeros_like(lam, dtype=float)
    if args.hybrid_tail_mode in {"high-j", "high-j-leading", "high-j-complete"} and args.fixed_eikonal_profile != "none":
        trust = continuum_tail_trust(args, split)
        tail_leading = continuum_carrier_k2(
            lam,
            trust,
            quadrature_count=int(args.hybrid_tail_quadrature_count),
        )
        if args.hybrid_tail_mode == "high-j-complete":
            tail_regular = continuum_carrier_k2_regular(
                lam,
                trust,
                quadrature_count=int(args.hybrid_tail_quadrature_count),
            )
    elif args.hybrid_tail_mode != "none":
        raise ValueError(f"unknown hybrid tail mode {args.hybrid_tail_mode!r}")
    tail = tail_leading + tail_regular
    cached = {
        "sourceNmu": nmu_known,
        "sourceSplitJmax": split,
        "gridCarrier": grid_carrier,
        "hybridTailLeading": tail_leading,
        "hybridTailRegular": tail_regular,
        "hybridTail": tail,
        "hybridCarrier": grid_carrier + tail,
    }
    _KNOWN_CARRIER_CACHE[key] = cached
    return cached


def hybrid_eikonal_source(
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    lam: np.ndarray,
) -> dict:
    source = geometry_source(args, nmu=nmu, jmax=jmax)
    carrier = known_carrier(args, lp_nmu=nmu, lp_jmax=jmax, lam=lam)
    complete_carrier = np.asarray(carrier["hybridCarrier"], dtype=float)
    source["alpha"] = 0.0
    source["cEik"] = complete_carrier
    source.update(carrier)
    return source


def source_diagnostics(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
    lam: np.ndarray,
) -> dict:
    source = hybrid_eikonal_source(args, nmu, jmax, lam)
    grid = np.asarray(source["gridCarrier"], dtype=float)
    tail_leading = np.asarray(source["hybridTailLeading"], dtype=float)
    tail_regular = np.asarray(source["hybridTailRegular"], dtype=float)
    tail = np.asarray(source["hybridTail"], dtype=float)
    total = np.asarray(source["hybridCarrier"], dtype=float)
    return {
        "carrierSourceFormula": (
            "exact-grid-plus-complete-high-j-continuum"
            if args.hybrid_tail_mode == "high-j-complete"
            else args.hybrid_tail_mode
        ),
        "hybridTailRegularIncluded": int(args.hybrid_tail_mode == "high-j-complete"),
        "hybridTailMode": args.hybrid_tail_mode,
        "hybridSourceNmu": int(source["sourceNmu"]),
        "hybridSourceSplitJmax": int(source["sourceSplitJmax"]),
        "hybridSourceLambdaChunk": int(args.hybrid_source_lambda_chunk),
        "hybridTailSpinMin": (
            continuum_tail_trust(args, int(source["sourceSplitJmax"])).spin_min
            if args.hybrid_tail_mode in {"high-j", "high-j-leading", "high-j-complete"}
            else math.nan
        ),
        "hybridTailQuadratureCount": int(args.hybrid_tail_quadrature_count),
        "bOverRjMinCut": float(source["bOverRjMinCut"]),
        "activeBOverRjMin": float(source["activeBOverRjMin"]),
        "activeBOverRjMax": float(source["activeBOverRjMax"]),
        "gridCarrierAtLambdaMin": float(grid[np.argmin(lam)]),
        "gridCarrierAtLambdaMax": float(grid[np.argmax(lam)]),
        "tailCarrierAtLambdaMin": float(tail[np.argmin(lam)]),
        "tailCarrierAtLambdaMax": float(tail[np.argmax(lam)]),
        "tailLeadingAtLambdaMin": float(tail_leading[np.argmin(lam)]),
        "tailLeadingAtLambdaMax": float(tail_leading[np.argmax(lam)]),
        "tailRegularAtLambdaMin": float(tail_regular[np.argmin(lam)]),
        "tailRegularAtLambdaMax": float(tail_regular[np.argmax(lam)]),
        "hybridCarrierAtLambdaMin": float(total[np.argmin(lam)]),
        "hybridCarrierAtLambdaMax": float(total[np.argmax(lam)]),
        "tailRegularAbsMax": float(np.max(np.abs(tail_regular))),
        "tailLeadingAbsMax": float(np.max(np.abs(tail_leading))),
        "tailRegularToTotalAbsScale": float(
            np.max(np.abs(tail_regular)) / max(float(np.max(np.abs(tail))), 1.0e-300)
        ),
    }


def build_parser() -> argparse.ArgumentParser:
    parser = legacy.build_arg_parser()
    parser.description = __doc__
    parser.set_defaults(
        g6=0.5,
        grids="600x240",
        x_values="20",
        objectives="phase1,max",
        lambda_grid="threshold-angle",
        lambda_count=120,
        dense_lambda_count=801,
        chi_min=0.0,
        chi_max=30.0,
        e_min=4.0,
        e_max=1.0e6,
        j_min=20.0,
        b_min=2.0,
        b_over_rs_min=3.0,
        alpha_mode="chi-window",
        fixed_eikonal_profile="elastic-phase",
        residual_support="outside-eikonal",
        rho_max=2.0,
        time_limit=43200.0,
        out=DEFAULT_OUT,
    )
    parser.add_argument(
        "--hybrid-tail-mode",
        choices=["none", "high-j", "high-j-leading", "high-j-complete"],
        default="high-j-complete",
    )
    parser.add_argument("--hybrid-tail-spin-offset", type=float, default=2.0)
    parser.add_argument(
        "--b-over-rj-min",
        type=float,
        default=0.0,
        help="optional rotating-radius cut b/R_J >= value; zero leaves it disabled",
    )
    parser.add_argument("--hybrid-tail-quadrature-count", type=int, default=1600)
    parser.add_argument(
        "--hybrid-tail-split-jmax",
        type=int,
        default=320,
        help="last exact finite-J carrier spin; negative uses the LP Jmax",
    )
    parser.add_argument(
        "--hybrid-source-nmu",
        type=int,
        default=6400,
        help="dedicated harmonic quadrature size for the known finite-J source",
    )
    parser.add_argument("--hybrid-source-lambda-chunk", type=int, default=16)
    parser.add_argument(
        "--hybrid-fad-energy-grid",
        choices=[
            "gauss-panels",
            "uniform-simpson",
            "uniform-midpoint",
            "phase-midpoint",
            "phase-simpson",
        ],
        default="gauss-panels",
    )
    parser.add_argument("--hybrid-fad-energy-step", type=float, default=0.1)
    parser.add_argument("--hybrid-fad-energy-fine-max", type=float, default=64.0)
    parser.add_argument("--hybrid-fad-energy-fine-step", type=float, default=0.01)
    parser.add_argument("--hybrid-fad-energy-max", type=float, default=10000.0)
    parser.add_argument("--hybrid-fad-energy-width", type=float, default=5.0)
    parser.add_argument("--hybrid-fad-energy-order", type=int, default=28)
    parser.add_argument("--hybrid-fad-b-count", type=int, default=800)
    parser.add_argument("--hybrid-fad-tail-chi", type=float, default=0.03)
    parser.add_argument("--hybrid-fad-tail-y-min", type=float, default=100.0)
    parser.add_argument(
        "--hybrid-fad-endpoint-y-min",
        type=float,
        default=0.0,
        help="use the oscillatory Bessel endpoint expansion above this q*b phase; zero disables it",
    )
    parser.add_argument("--hybrid-fad-endpoint-terms", type=int, default=9)
    parser.add_argument("--primal-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs")
    parser.add_argument("--highs-parallel", choices=["default", "on", "off"], default="default")
    parser.add_argument("--write-solution", action="store_true")
    parser.add_argument("--solution-dir", type=Path)
    return parser


def main() -> None:
    args = build_parser().parse_args()
    lam = certification.dense_grid(args, int(args.lambda_count))
    lam_dense = certification.dense_grid(args, int(args.dense_lambda_count))
    legacy.eikonal_source = hybrid_eikonal_source
    certification.eikonal_source = hybrid_eikonal_source
    certification.fullampdiff_block = certification_fullampdiff_block
    rows: list[dict] = []
    for nmu, jmax in legacy.parse_grids(args.grids):
        diagnostics = source_diagnostics(args, nmu=nmu, jmax=jmax, lam=lam)
        for x_value in legacy.parse_floats(args.x_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError(f"unsupported objective {objective!r}")
                result = certification.solve_primal_solution(
                    args=args,
                    nmu=nmu,
                    jmax=jmax,
                    x_value=x_value,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                row = dict(result["record"])
                if result.get("denseRel") is not None:
                    rel = np.asarray(result["denseRel"], dtype=float)
                    resolved = (lam_dense >= float(np.min(lam))) & (lam_dense <= float(np.max(lam)))
                    rel_resolved = rel[resolved]
                    row.update(
                        {
                            "denseResidualRelQ50": float(np.quantile(rel, 0.50)),
                            "denseResidualRelQ90": float(np.quantile(rel, 0.90)),
                            "denseResidualRelQ95": float(np.quantile(rel, 0.95)),
                            "denseResidualRelQ99": float(np.quantile(rel, 0.99)),
                            "denseResidualRelInfResolvedInterval": float(np.max(rel_resolved)),
                            "denseResidualRelQ95ResolvedInterval": float(np.quantile(rel_resolved, 0.95)),
                            "denseResolvedLambdaMin": float(np.min(lam_dense[resolved])),
                            "denseEndpointRowsBelowTraining": int(np.count_nonzero(lam_dense < float(np.min(lam)))),
                        }
                    )
                row["supportCsv"] = ""
                row["solutionNpz"] = ""
                row.update(diagnostics)
                row["case"] = (
                    f"N{nmu}_J{jmax}_X{x_value:g}_{objective}_"
                    f"{args.alpha_mode}_{args.residual_support}_tail-{args.hybrid_tail_mode}"
                )
                if result.get("rhoRes") is not None:
                    label = row["case"]
                    if args.write_support:
                        row["supportCsv"] = legacy.write_support(
                            args=args,
                            label=label,
                            rho_res=result["rhoRes"],
                            rho_eik=result["rhoEik"],
                            grid=result["source"]["grid"],
                            x_value=x_value,
                            objective=objective,
                        )
                    if args.write_solution:
                        solution_dir = args.solution_dir or args.out.parent / "solutions"
                        solution_dir.mkdir(parents=True, exist_ok=True)
                        row["solutionNpz"] = certification.save_solution_npz(
                            path=solution_dir / f"{legacy.safe_name(label)}_solution.npz",
                            lam_train=lam,
                            lam_dense=lam_dense,
                            result=result,
                            args=args,
                            nmu=nmu,
                            jmax=jmax,
                            x_value=x_value,
                            objective=objective,
                        )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_rows(args.out, rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_piecewise_hybrid_carrier_fad_lp_20260723.py <==
#!/usr/bin/env python3
"""Capped D=6 K2+FAD LP with a complete hybrid eikonal carrier.

This is a separate far-tail diagnostic solver.  It leaves the K2-only and
production solvers untouched and combines three previously tested ingredients:

1. the prescribed source is evaluated on a dedicated finite-spin quadrature
   and completed by the analytic high-spin continuum tail;
2. the residual spectral quadrature is piecewise in 1/sigma and log(sigma),
   with a compactified tail to infinity.
3. projected amplitude-difference constraints use an independently evaluated
   exact-finite-spin plus continuum-tail carrier source.

The unknown residual spectrum still uses the exact finite-J D=6 K2 kernels
and the same physical cap 0 <= rho_phys <= 2.  Residual variables are switched
off in the eikonal trust region, but the displayed eikonal density there is
only a visualization of the continuum carrier, not a second source term.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.interpolate import PchipInterpolator
from scipy.optimize import linprog

import theta_k2_regular_eikonal_lp_20260624 as legacy
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import matched_exact_continuum_carrier_20260722 as matched
from amplitude_difference_null_audit import parse_pairs
from audit_sdr_coefficient_projectors_20260624 import GridData
from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    alpha_interval_gauss,
    conservative_subleading_scale,
    continuum_carrier_k2,
)
from continuum_eikonal_carrier_complete_20260720 import (
    continuum_carrier_k2_regular,
)
from continuum_eikonal_fad_20260720 import (
    composite_energy_sigma_quadrature,
    continuum_fad_carrier_source,
    custom_full_amplitude_difference_rows,
)
from hybrid_eikonal_fad_20260720 import hybrid_fad_carrier_components
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


ROOT = Path(__file__).resolve().parent
DEFAULT_OUT = ROOT / "outputs" / "far_tail_regge_gap_matched_20260723" / "summary.csv"


@dataclass(frozen=True)
class SigmaQuadrature:
    sigma: np.ndarray
    weights: np.ndarray
    region: np.ndarray


def gauss_interval(count: int, lower: float, upper: float) -> tuple[np.ndarray, np.ndarray]:
    nodes, weights = np.polynomial.legendre.leggauss(int(count))
    values = 0.5 * (upper - lower) * nodes + 0.5 * (upper + lower)
    scaled_weights = 0.5 * (upper - lower) * weights
    return values, scaled_weights


def piecewise_sigma_quadrature(
    total_count: int,
    *,
    sigma_split: float,
    sigma_log_max: float,
    low_fraction: float,
    log_fraction: float,
) -> SigmaQuadrature:
    """Quadrature for int_1^infinity d sigma/(pi sigma^2).

    The low-energy piece is Gauss-Legendre in x=1/sigma, the middle piece is
    Gauss-Legendre in log(sigma), and the final piece is Gauss-Legendre in
    x=1/sigma down to x=0.  The three weights therefore sum to 1/pi.
    """
    if total_count < 12:
        raise ValueError("piecewise sigma quadrature needs at least 12 nodes")
    if not (1.0 < sigma_split < sigma_log_max):
        raise ValueError("need 1 < sigma_split < sigma_log_max")
    if low_fraction <= 0.0 or log_fraction <= 0.0 or low_fraction + log_fraction >= 1.0:
        raise ValueError("invalid sigma-grid fractions")

    n_low = max(4, int(round(total_count * low_fraction)))
    n_log = max(4, int(round(total_count * log_fraction)))
    n_tail = total_count - n_low - n_log
    if n_tail < 4:
        n_tail = 4
        n_log = total_count - n_low - n_tail
    if n_log < 4:
        raise ValueError("sigma-grid fractions leave too few logarithmic nodes")

    x_low, wx_low = gauss_interval(n_low, 1.0 / sigma_split, 1.0)
    sigma_low = 1.0 / x_low
    weight_low = wx_low / math.pi

    u_log, wu_log = gauss_interval(n_log, math.log(sigma_split), math.log(sigma_log_max))
    sigma_log = np.exp(u_log)
    weight_log = (wu_log / sigma_log) / math.pi

    x_tail, wx_tail = gauss_interval(n_tail, 0.0, 1.0 / sigma_log_max)
    sigma_tail = 1.0 / x_tail
    weight_tail = wx_tail / math.pi

    sigma = np.concatenate([sigma_low, sigma_log, sigma_tail])
    weights = np.concatenate([weight_low, weight_log, weight_tail])
    region = np.concatenate(
        [
            np.full(n_low, "low", dtype=object),
            np.full(n_log, "log", dtype=object),
            np.full(n_tail, "tail", dtype=object),
        ]
    )
    order = np.argsort(sigma)[::-1]
    return SigmaQuadrature(sigma=sigma[order], weights=weights[order], region=region[order])


def quadrature_checks(quadrature: SigmaQuadrature) -> dict[str, float]:
    out: dict[str, float] = {}
    for power in (0, 1, 2, 3):
        observed = float(np.sum(quadrature.weights * quadrature.sigma ** (-power)))
        exact = 1.0 / (math.pi * (power + 1.0))
        out[f"sigmaMoment{power}"] = observed
        out[f"sigmaMoment{power}RelError"] = abs(observed - exact) / exact
    return out


def make_custom_grid(
    args: argparse.Namespace,
    quadrature: SigmaQuadrature,
    *,
    jmax: int,
) -> GridData:
    if args.d != 6:
        raise ValueError("the continuum carrier solver is currently D=6 only")
    sigma_base = quadrature.sigma
    spins = list(range(0, jmax + 1, 2))
    sigma = np.tile(sigma_base, len(spins))
    ell = np.repeat(np.asarray(spins, dtype=float), len(sigma_base))
    r_index = np.tile(np.arange(1, len(sigma_base) + 1, dtype=float), len(spins))
    nu = 1.5
    energy = np.sqrt(sigma)
    b = 2.0 * (ell + nu) / energy
    gn = 8.0 * math.pi**2 * float(args.g6)
    chi = gn * sigma / (math.pi * b**2)
    rs = (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
    return GridData(
        mu=sigma_base,
        spins=spins,
        sigma=sigma,
        ell=ell,
        r_index=r_index,
        chi=chi,
        b=b,
        b_over_rs=b / rs,
        u=ell / energy,
    )


def trust_region(args: argparse.Namespace) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=float(args.j_min),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
    )


def active_eikonal_mask(args: argparse.Namespace, grid: GridData) -> np.ndarray:
    if args.carrier_mode == "none":
        return np.zeros_like(grid.sigma, dtype=bool)
    energy = np.sqrt(grid.sigma)
    return (
        (energy >= float(args.e_min))
        & (energy <= float(args.e_max))
        & (grid.ell >= float(args.j_min))
        & (grid.b >= float(args.b_min))
        & (grid.b_over_rs >= float(args.b_over_rs_min))
        & (grid.chi >= float(args.chi_min))
        & (grid.chi < float(args.chi_max))
    )


def displayed_eikonal_density(args: argparse.Namespace, grid: GridData, active: np.ndarray) -> np.ndarray:
    rho = np.zeros_like(grid.sigma)
    rho[active] = 1.0 - np.cos(grid.chi[active])
    return rho


def apply_forced_support(
    args: argparse.Namespace,
    *,
    grid: GridData,
    n_sigma: int,
    lower: np.ndarray,
    upper: np.ndarray,
    kg: float,
) -> dict[str, float | int | str]:
    """Raise selected residual lower bounds using a sigma,J,rhoMin CSV packet."""
    if args.forced_support_csv is None:
        return {
            "forcedSupportCsv": "",
            "forcedSupportBins": 0,
            "forcedSupportRhoTotal": 0.0,
        }
    path = Path(args.forced_support_csv)
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    required = {"sigma", "J", "rhoMin"}
    if not rows or not required.issubset(rows[0]):
        raise ValueError(
            f"{path} must contain nonempty columns {sorted(required)}"
        )
    sigma_base = np.asarray(grid.sigma[:n_sigma], dtype=float)
    spins = np.asarray(grid.spins, dtype=float)
    forced_indices: set[int] = set()
    rho_total = 0.0
    for row in rows:
        sigma_target = float(row["sigma"])
        spin_target = float(row["J"])
        rho_min = float(row["rhoMin"])
        spin_match = np.flatnonzero(np.isclose(spins, spin_target, atol=1.0e-9))
        if not len(spin_match):
            raise ValueError(f"forced spin J={spin_target:g} is absent from the grid")
        mu_index = int(np.argmin(np.abs(np.log(sigma_base / sigma_target))))
        flat_index = int(spin_match[0]) * n_sigma + mu_index
        lower_code = rho_min / kg
        if lower_code > upper[flat_index] + 1.0e-14:
            raise ValueError(
                f"forced bin sigma={sigma_target:g}, J={spin_target:g} "
                "is masked or exceeds its upper bound"
            )
        lower[flat_index] = max(lower[flat_index], lower_code)
        forced_indices.add(flat_index)
        rho_total += rho_min
    return {
        "forcedSupportCsv": str(path),
        "forcedSupportBins": len(forced_indices),
        "forcedSupportRhoTotal": rho_total,
    }


def write_rows(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def tabulated_carrier(
    path: Path,
    lambdas: np.ndarray,
) -> tuple[np.ndarray, float]:
    """Interpolate a precomputed normalized K2 carrier without extrapolation.

    The table must contain ``lambda`` and ``carrier`` columns, where carrier is
    already lambda*K2[rho_carrier]/(8*pi*G_N).  An optional ``alphaWindow``
    column is propagated as metadata.  This interface is intended for an
    independently calculated alpha'-dependent carrier.
    """
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    if not rows or "lambda" not in rows[0] or "carrier" not in rows[0]:
        raise ValueError("carrier table needs lambda and carrier columns")
    table_lambda = np.asarray([float(row["lambda"]) for row in rows], dtype=float)
    table_carrier = np.asarray([float(row["carrier"]) for row in rows], dtype=float)
    order = np.argsort(table_lambda)
    table_lambda = table_lambda[order]
    table_carrier = table_carrier[order]
    if np.any(np.diff(table_lambda) <= 0.0):
        raise ValueError("carrier-table lambda values must be strictly increasing")
    requested = np.asarray(lambdas, dtype=float)
    tolerance = 1.0e-13
    if requested.min() < table_lambda.min() - tolerance or requested.max() > table_lambda.max() + tolerance:
        raise ValueError("carrier table does not cover the requested lambda interval")
    interpolator = PchipInterpolator(table_lambda, table_carrier, extrapolate=False)
    values = np.asarray(interpolator(requested), dtype=float)
    alpha_values = [
        float(row["alphaWindow"])
        for row in rows
        if row.get("alphaWindow", "").strip()
    ]
    alpha = float(np.median(alpha_values)) if alpha_values else math.nan
    return values, alpha


def write_support(
    path: Path,
    *,
    label: str,
    x_value: float,
    objective: str,
    grid: GridData,
    rho_res: np.ndarray,
    rho_eik: np.ndarray,
    support_tol: float,
) -> None:
    rows: list[dict] = []
    rho_res_phys = rho_res
    rho_tot_phys = rho_res_phys + rho_eik
    for index in range(len(rho_res)):
        if rho_res_phys[index] <= support_tol and rho_eik[index] <= support_tol:
            continue
        rows.append(
            {
                "label": label,
                "X": x_value,
                "objective": objective,
                "column": index,
                "sigma": float(grid.sigma[index]),
                "J": float(grid.ell[index]),
                "b": float(grid.b[index]),
                "bOverRs": float(grid.b_over_rs[index]),
                "chi": float(grid.chi[index]),
                "rhoEik": float(rho_eik[index]),
                "rhoResPhys": float(rho_res_phys[index]),
                "rhoTotPhys": float(rho_tot_phys[index]),
                "activeEikCell": int(rho_eik[index] > 0.0),
            }
        )
    write_rows(path, rows)


def solve_one(
    args: argparse.Namespace,
    *,
    n_sigma: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    quadrature = piecewise_sigma_quadrature(
        n_sigma,
        sigma_split=float(args.sigma_split),
        sigma_log_max=float(args.sigma_log_max),
        low_fraction=float(args.sigma_low_fraction),
        log_fraction=float(args.sigma_log_fraction),
    )
    grid = make_custom_grid(args, quadrature, jmax=jmax)
    active = active_eikonal_mask(args, grid)
    rho_eik = displayed_eikonal_density(args, grid, active)

    k2, _, _ = lambda_kernel_from_grid(
        args.d,
        lam,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    k2_dense, _, _ = lambda_kernel_from_grid(
        args.d,
        lam_dense,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    a_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    gn = 8.0 * math.pi**2 * float(args.g6)
    kg = 8.0 * math.pi * gn
    lower = np.zeros(a_raw.shape[1], dtype=float)
    upper = np.full(a_raw.shape[1], float(args.rho_max) / kg, dtype=float)
    upper[active] = 0.0
    forced_meta = apply_forced_support(
        args,
        grid=grid,
        n_sigma=n_sigma,
        lower=lower,
        upper=upper,
        kg=kg,
    )

    scales = legacy.column_scales(a_raw, a_dense_raw, lower, upper)
    a = a_raw / scales[None, :]
    a_dense = a_dense_raw / scales[None, :]

    carrier_leading = np.zeros_like(lam)
    carrier_regular = np.zeros_like(lam)
    if args.carrier_mode in {"continuum-leading", "continuum-complete"}:
        trust = trust_region(args)
        carrier_leading = continuum_carrier_k2(
            lam,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        carrier_dense_leading = continuum_carrier_k2(
            lam_dense,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        if args.carrier_mode == "continuum-complete":
            carrier_regular = continuum_carrier_k2_regular(
                lam,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
            carrier_dense_regular = continuum_carrier_k2_regular(
                lam_dense,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
        else:
            carrier_dense_regular = np.zeros_like(lam_dense)
        carrier = carrier_leading + carrier_regular
        carrier_dense = carrier_dense_leading + carrier_dense_regular
        alpha = alpha_interval_gauss(
            trust.chi_min,
            trust.chi_max,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        omitted_scale = (
            np.zeros_like(lam)
            if args.carrier_mode == "continuum-complete"
            else conservative_subleading_scale(lam, trust)
        )
    elif args.carrier_mode == "matched-hybrid-complete":
        carrier_parts = matched.matched_carrier(
            args,
            lam,
            split_jmax=int(args.hybrid_tail_split_jmax),
            source_nsigma=int(args.hybrid_source_nmu),
            source_sigma_log_max=float(args.matched_source_sigma_log_max),
            source_low_fraction=float(args.matched_source_low_fraction),
            source_log_fraction=float(args.matched_source_log_fraction),
            tail_quadrature_count=int(args.hybrid_tail_quadrature_count),
            lambda_chunk=int(args.hybrid_source_lambda_chunk),
        )
        carrier_dense_parts = matched.matched_carrier(
            args,
            lam_dense,
            split_jmax=int(args.hybrid_tail_split_jmax),
            source_nsigma=int(args.hybrid_source_nmu),
            source_sigma_log_max=float(args.matched_source_sigma_log_max),
            source_low_fraction=float(args.matched_source_low_fraction),
            source_log_fraction=float(args.matched_source_log_fraction),
            tail_quadrature_count=int(args.hybrid_tail_quadrature_count),
            lambda_chunk=int(args.hybrid_source_lambda_chunk),
        )
        carrier_leading = np.asarray(carrier_parts["finiteCarrier"], dtype=float)
        carrier_regular = np.asarray(carrier_parts["tailLeading"], dtype=float) + np.asarray(
            carrier_parts["tailRegular"], dtype=float
        )
        carrier = np.asarray(carrier_parts["carrier"], dtype=float)
        carrier_dense = np.asarray(carrier_dense_parts["carrier"], dtype=float)
        alpha = float(carrier_parts["alphaWindow"])
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "hybrid-complete":
        carrier_parts = hybrid.known_carrier(
            args,
            lp_nmu=n_sigma,
            lp_jmax=jmax,
            lam=lam,
        )
        carrier_dense_parts = hybrid.known_carrier(
            args,
            lp_nmu=n_sigma,
            lp_jmax=jmax,
            lam=lam_dense,
        )
        carrier_leading = np.asarray(carrier_parts["gridCarrier"], dtype=float)
        carrier_regular = np.asarray(carrier_parts["hybridTail"], dtype=float)
        carrier = np.asarray(carrier_parts["hybridCarrier"], dtype=float)
        carrier_dense = np.asarray(
            carrier_dense_parts["hybridCarrier"],
            dtype=float,
        )
        alpha = legacy.alpha_interval(float(args.chi_min), float(args.chi_max))
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "none":
        carrier = np.zeros_like(lam)
        carrier_dense = np.zeros_like(lam_dense)
        alpha = 0.0
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "table":
        if args.carrier_table is None:
            raise ValueError("--carrier-table is required for --carrier-mode=table")
        carrier, alpha = tabulated_carrier(Path(args.carrier_table), lam)
        carrier_dense, _ = tabulated_carrier(Path(args.carrier_table), lam_dense)
        omitted_scale = np.full_like(lam, math.nan)
    else:
        raise ValueError(f"unknown carrier mode {args.carrier_mode!r}")

    rhs = 1.0 + 2.0 * lam * x_value - carrier
    rhs_dense = 1.0 + 2.0 * lam_dense * x_value - carrier_dense

    fad_rows_raw = np.zeros((0, a_raw.shape[1]), dtype=float)
    fad_rhs_raw = np.zeros(0, dtype=float)
    fad_meta: dict[str, float | int | str] = {
        "fullAmpDiffNlambda": 0,
        "fullAmpDiffStrictRows": 0,
        "fullAmpDiffCarrierSourceMax": 0.0,
    }
    if int(args.fullampdiff_nlambda) > 0:
        if args.fullampdiff_pv != "none":
            raise ValueError("the custom continuum FAD pilot currently supports --fullampdiff-pv=none")
        if args.carrier_mode not in {
            "matched-hybrid-complete",
            "hybrid-complete",
            "continuum-leading",
            "continuum-complete",
            "none",
        }:
            raise ValueError("FAD rows with a tabulated carrier require a matching amplitude-level source table")
        fad_jmax = int(args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else jmax)
        if fad_jmax > jmax:
            raise ValueError("--fullampdiff-jmax cannot exceed the LP jmax")
        lam_fad = legacy.build_fullampdiff_lambda_grid(
            args,
            int(args.fullampdiff_nlambda),
            jmax=jmax,
        )
        pairs = parse_pairs(args.fullampdiff_pairs)
        fad_rows_raw, fad_gravity, fad_projector, fad_meta_raw = custom_full_amplitude_difference_rows(
            args.d,
            lam_fad,
            pairs,
            quadrature.sigma,
            quadrature.weights,
            fad_jmax,
            contact_degree=int(args.fullampdiff_contact_degree),
            matrix_convention=args.fullampdiff_matrix_convention,
            ir_sign=float(args.fullampdiff_ir_sign),
        )
        fad_rows_raw = legacy.pad_spectral_spin_columns(
            fad_rows_raw,
            n_sigma,
            fad_jmax,
            jmax,
        )
        fad_exact_source = np.zeros_like(fad_gravity)
        fad_tail_source = np.zeros_like(fad_gravity)
        if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}:
            fad_exact_source, fad_tail_source = hybrid_fad_carrier_components(
                args,
                lam_fad=lam_fad,
                pairs=pairs,
                projector=fad_projector,
                split_jmax=int(args.hybrid_tail_split_jmax),
                source_nmu=int(args.hybrid_source_nmu),
            )
            fad_carrier_source = fad_exact_source + fad_tail_source
        elif args.carrier_mode in {"continuum-leading", "continuum-complete"}:
            fad_source_sigma, fad_source_weights = composite_energy_sigma_quadrature(
                float(args.continuum_fad_energy_max),
                interval_width=float(args.continuum_fad_energy_width),
                interval_order=int(args.continuum_fad_energy_order),
            )
            fad_carrier_source = continuum_fad_carrier_source(
                lam_fad,
                pairs,
                trust_region(args),
                fad_source_sigma,
                fad_source_weights,
                fad_projector,
                b_quadrature_count=int(args.continuum_fad_b_count),
                tail_chi=float(args.continuum_fad_tail_chi),
                tail_y_min=float(args.continuum_fad_tail_y_min),
            )
        else:
            fad_carrier_source = np.zeros_like(fad_gravity)
        fad_rhs_raw = -fad_gravity - fad_carrier_source
        fad_meta = {
            **fad_meta_raw,
            "fullAmpDiffJmax": fad_jmax,
            "fullAmpDiffLambdaMinActual": float(np.min(lam_fad)),
            "fullAmpDiffLambdaMaxActual": float(np.max(lam_fad)),
            "fullAmpDiffCarrierSourceMax": (
                float(np.max(np.abs(fad_carrier_source))) if fad_carrier_source.size else 0.0
            ),
            "fullAmpDiffCarrierFormula": (
                "exact-finite-J-plus-continuum-high-J"
                if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}
                else "continuum-impact-parameter"
            ),
            "fullAmpDiffCarrierExactMax": (
                float(np.max(np.abs(fad_exact_source))) if fad_exact_source.size else 0.0
            ),
            "fullAmpDiffCarrierTailMax": (
                float(np.max(np.abs(fad_tail_source))) if fad_tail_source.size else 0.0
            ),
            "fullAmpDiffCarrierEnergyMax": float(
                args.hybrid_fad_energy_max
                if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}
                else args.continuum_fad_energy_max
            ),
            "fullAmpDiffCarrierEnergyWidth": float(
                args.hybrid_fad_energy_width
                if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}
                else args.continuum_fad_energy_width
            ),
            "fullAmpDiffCarrierEnergyOrder": int(
                args.hybrid_fad_energy_order
                if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}
                else args.continuum_fad_energy_order
            ),
            "fullAmpDiffCarrierBCount": int(
                args.hybrid_fad_b_count
                if args.carrier_mode in {"matched-hybrid-complete", "hybrid-complete"}
                else args.continuum_fad_b_count
            ),
        }

    ncols = a.shape[1]
    idx_y = ncols
    phase1 = objective == "phase1"
    idx_slack = ncols + 1 if phase1 else None
    nvars = ncols + 1 + int(phase1)

    fad_rows_scaled = fad_rows_raw / scales[None, :]
    fad_rhs_scaled = fad_rhs_raw.copy()
    if args.fullampdiff_row_normalize and fad_rows_scaled.size:
        fad_norms = np.maximum(
            np.max(np.abs(fad_rows_scaled), axis=1),
            np.maximum(np.abs(fad_rhs_scaled), 1.0e-300),
        )
        fad_rows_scaled = fad_rows_scaled / fad_norms[:, None]
        fad_rhs_scaled = fad_rhs_scaled / fad_norms
    constraint = np.zeros((len(lam) + len(fad_rhs_scaled), nvars), dtype=float)
    constraint[: len(lam), :ncols] = a
    constraint[: len(lam), idx_y] = -(lam**2)
    if len(fad_rhs_scaled):
        constraint[len(lam) :, :ncols] = fad_rows_scaled
    rhs_all = np.concatenate([rhs, fad_rhs_scaled])
    bounds = [
        (float(lo * scale), float(hi * scale))
        for lo, hi, scale in zip(lower, upper, scales)
    ]
    bounds.append((None, None))
    if phase1:
        bounds.append((0.0, None))
        upper_rows = constraint.copy()
        lower_rows = -constraint
        upper_rows[:, idx_slack] = -1.0
        lower_rows[:, idx_slack] = -1.0
        a_ub = np.vstack([upper_rows, lower_rows])
        b_ub = np.concatenate([rhs_all, -rhs_all])
        a_eq = None
        b_eq = None
        cost = np.zeros(nvars)
        cost[idx_slack] = 1.0
    else:
        a_ub = None
        b_ub = None
        a_eq = constraint
        b_eq = rhs_all
        cost = np.zeros(nvars)
        cost[idx_y] = 1.0 if objective == "min" else -1.0

    result = linprog(
        cost,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=bounds,
        method="highs",
        options={
            "time_limit": float(args.time_limit),
            "primal_feasibility_tolerance": max(float(args.tol), 1.0e-10),
            "dual_feasibility_tolerance": max(float(args.tol), 1.0e-10),
        },
    )

    label = (
        f"continuum_{args.carrier_mode}_N{n_sigma}_J{jmax}_"
        f"X{x_value:g}_{objective}"
    )
    out = {
        "case": label,
        "success": int(result.success),
        "status": int(result.status),
        "message": str(result.message),
        "carrierMode": args.carrier_mode,
        "carrierSourceFormula": (
            "exact-finite-spin-plus-complete-continuum"
            if args.carrier_mode
            in {"hybrid-complete", "matched-hybrid-complete"}
            else "complete-large-spin-continuum"
            if args.carrier_mode == "continuum-complete"
            else args.carrier_mode
        ),
        "carrierRegularIncluded": int(
            args.carrier_mode
            in {
                "continuum-complete",
                "hybrid-complete",
                "matched-hybrid-complete",
            }
        ),
        "X": float(x_value),
        "objective": objective,
        "Y": math.nan,
        "phase1Slack": math.nan,
        "GNewton": gn,
        "MPlanckOverMEFT": (8.0 * math.pi * gn) ** (-0.25),
        "nSigma": n_sigma,
        "jmax": jmax,
        "lambdaCount": len(lam),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "denseLambdaCount": len(lam_dense),
        "sigmaMin": float(np.min(quadrature.sigma)),
        "sigmaMax": float(np.max(quadrature.sigma)),
        "sigmaSplit": float(args.sigma_split),
        "sigmaLogMax": float(args.sigma_log_max),
        "quadratureWeightSum": float(np.sum(quadrature.weights)),
        "alphaWindow": alpha,
        "carrierMin": float(np.min(carrier)),
        "carrierMax": float(np.max(carrier)),
        "carrierLeadingMin": float(np.min(carrier_leading)),
        "carrierLeadingMax": float(np.max(carrier_leading)),
        "carrierRegularMin": float(np.min(carrier_regular)),
        "carrierRegularMax": float(np.max(carrier_regular)),
        "carrierRegularAbsMax": float(np.max(np.abs(carrier_regular))),
        "carrierLeadingAbsMax": float(np.max(np.abs(carrier_leading))),
        "carrierRegularToTotalAbsScale": float(
            np.max(np.abs(carrier_regular)) / max(float(np.max(np.abs(carrier))), 1.0e-300)
        ),
        "carrierSubleadingPrefactorMax": float(np.max(omitted_scale)),
        "activeEikonalBins": int(np.count_nonzero(active)),
        "eqResidualAbsInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualAbsInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRelQ50": math.nan,
        "denseResidualRelQ90": math.nan,
        "denseResidualRelQ95": math.nan,
        "denseResidualRelQ99": math.nan,
        "denseResidualRelInfResolvedInterval": math.nan,
        "denseResidualRelQ95ResolvedInterval": math.nan,
        "denseResolvedLambdaMin": math.nan,
        "denseEndpointRowsBelowTraining": 0,
        "rhoResPhysSupport": math.nan,
        "rhoResPhysMax": math.nan,
        "rhoResPhysSum": math.nan,
        "fullAmpDiffResidualAbsInf": math.nan,
        "fullAmpDiffResidualRelInf": math.nan,
        "supportCsv": "",
        "solutionNpz": "",
        **fad_meta,
        **forced_meta,
        **quadrature_checks(quadrature),
    }
    if not result.success:
        return out

    rho_code = result.x[:ncols] / scales
    rho_phys = kg * rho_code
    y_value = float(result.x[idx_y])
    lhs = a_raw @ rho_code
    lhs_dense = a_dense_raw @ rho_code
    eq = legacy.residual_norms(lhs, lam**2 * y_value, rhs)
    dense = legacy.residual_norms(lhs_dense, lam_dense**2 * y_value, rhs_dense)
    dense_band = legacy.residual_band_stats(
        lhs_dense,
        lam_dense**2 * y_value,
        rhs_dense,
        lam_dense,
        "dense",
    )
    dense_raw = lhs_dense - lam_dense**2 * y_value - rhs_dense
    dense_denom = 1.0 + np.abs(rhs_dense) + np.abs(lhs_dense) + np.abs(lam_dense**2 * y_value)
    dense_rel = np.abs(dense_raw) / dense_denom
    resolved = (lam_dense >= float(np.min(lam))) & (lam_dense <= float(np.max(lam)))
    dense_rel_resolved = dense_rel[resolved]
    out.update(
        {
            "Y": y_value,
            "phase1Slack": float(result.x[idx_slack]) if phase1 else math.nan,
            "eqResidualAbsInf": eq["abs_inf"],
            "eqResidualRelInf": eq["rel_inf"],
            "denseResidualAbsInf": dense["abs_inf"],
            "denseResidualRelInf": dense["rel_inf"],
            "denseResidualRelInfResolvedInterval": float(np.max(dense_rel_resolved)),
            "denseResidualRelQ95ResolvedInterval": float(np.quantile(dense_rel_resolved, 0.95)),
            "denseResolvedLambdaMin": float(np.min(lam_dense[resolved])),
            "denseEndpointRowsBelowTraining": int(np.count_nonzero(lam_dense < float(np.min(lam)))),
            "rhoResPhysSupport": int(np.count_nonzero(rho_phys > float(args.support_tol))),
            "rhoResPhysMax": float(np.max(rho_phys)),
            "rhoResPhysSum": float(np.sum(rho_phys)),
        }
    )
    out.update(dense_band)
    if fad_rows_raw.shape[0]:
        fad_check = legacy.residual_norms(
            fad_rows_raw @ rho_code,
            np.zeros_like(fad_rhs_raw),
            fad_rhs_raw,
        )
        out.update(
            {
                "fullAmpDiffResidualAbsInf": fad_check["abs_inf"],
                "fullAmpDiffResidualRelInf": fad_check["rel_inf"],
            }
        )
    if args.write_support:
        support_dir = args.support_dir or args.out.parent / "support"
        support_path = support_dir / f"{legacy.safe_name(label)}_support.csv"
        write_support(
            support_path,
            label=label,
            x_value=x_value,
            objective=objective,
            grid=grid,
            rho_res=rho_phys,
            rho_eik=rho_eik,
            support_tol=float(args.support_tol),
        )
        out["supportCsv"] = str(support_path)
    if args.write_solution:
        solution_dir = args.solution_dir or args.out.parent / "solutions"
        solution_dir.mkdir(parents=True, exist_ok=True)
        solution_path = solution_dir / f"{legacy.safe_name(label)}_solution.npz"
        lower_marginals = (
            np.asarray(result.lower.marginals, dtype=float)
            if getattr(result, "lower", None) is not None
            else np.full(nvars, math.nan)
        )
        upper_marginals = (
            np.asarray(result.upper.marginals, dtype=float)
            if getattr(result, "upper", None) is not None
            else np.full(nvars, math.nan)
        )
        equality_marginals = (
            np.asarray(result.eqlin.marginals, dtype=float)
            if getattr(result, "eqlin", None) is not None
            and getattr(result.eqlin, "marginals", None) is not None
            else np.zeros(0, dtype=float)
        )
        np.savez_compressed(
            solution_path,
            sigma=grid.sigma,
            J=grid.ell,
            b=grid.b,
            bOverRs=grid.b_over_rs,
            chi=grid.chi,
            activeEikonalMask=active.astype(np.int8),
            rhoEikPhys=rho_eik,
            rhoResPhys=rho_phys,
            rhoUpperPhys=kg * upper,
            sigmaQuadratureWeight=np.tile(quadrature.weights, len(grid.spins)),
            spectralScale=scales,
            lowerMarginals=lower_marginals[:ncols],
            upperMarginals=upper_marginals[:ncols],
            equalityMarginals=equality_marginals,
            lambdaGrid=lam,
            lambdaDense=lam_dense,
            Y=np.asarray([y_value]),
            X=np.asarray([x_value]),
            objective=np.asarray([objective]),
            carrierMode=np.asarray([args.carrier_mode]),
        )
        out["solutionNpz"] = str(solution_path)
    return out


def build_parser() -> argparse.ArgumentParser:
    parser = legacy.build_arg_parser()
    parser.description = __doc__
    parser.set_defaults(
        g6=1.0 / 32000.0,
        grids="120x80",
        x_values="0,50000,100000,150000,200000",
        objectives="phase1",
        lambda_grid="threshold-angle",
        lambda_count=40,
        dense_lambda_count=201,
        chi_max=30.0,
        b_over_rs_min=3.0,
        residual_support="outside-eikonal",
        out=DEFAULT_OUT,
    )
    parser.add_argument(
        "--carrier-mode",
        choices=[
            "matched-hybrid-complete",
            "hybrid-complete",
            "continuum-leading",
            "continuum-complete",
            "none",
            "table",
        ],
        default="matched-hybrid-complete",
    )
    parser.add_argument("--carrier-table", type=Path)
    parser.add_argument("--carrier-quadrature-count", type=int, default=1000)
    parser.add_argument(
        "--hybrid-tail-mode",
        choices=["none", "high-j", "high-j-leading", "high-j-complete"],
        default="high-j-complete",
    )
    parser.add_argument("--hybrid-tail-spin-offset", type=float, default=2.0)
    parser.add_argument("--hybrid-tail-quadrature-count", type=int, default=4000)
    parser.add_argument("--hybrid-tail-split-jmax", type=int, default=320)
    parser.add_argument("--hybrid-source-nmu", type=int, default=6400)
    parser.add_argument("--hybrid-source-lambda-chunk", type=int, default=16)
    parser.add_argument("--matched-source-sigma-log-max", type=float, default=500000.0)
    parser.add_argument("--matched-source-low-fraction", type=float, default=0.30)
    parser.add_argument("--matched-source-log-fraction", type=float, default=0.55)
    parser.add_argument(
        "--forced-support-csv",
        type=Path,
        help="optional sigma,J,rhoMin packet used for a finite turn-on test",
    )
    parser.add_argument(
        "--b-over-rj-min",
        type=float,
        default=0.0,
        help="optional rotating-radius cut for the prescribed source",
    )
    parser.add_argument("--sigma-split", type=float, default=32.0)
    parser.add_argument("--sigma-log-max", type=float, default=4096.0)
    parser.add_argument("--sigma-low-fraction", type=float, default=0.45)
    parser.add_argument("--sigma-log-fraction", type=float, default=0.40)
    parser.add_argument("--continuum-fad-energy-max", type=float, default=10000.0)
    parser.add_argument("--continuum-fad-energy-width", type=float, default=5.0)
    parser.add_argument("--continuum-fad-energy-order", type=int, default=28)
    parser.add_argument("--continuum-fad-b-count", type=int, default=800)
    parser.add_argument("--continuum-fad-tail-chi", type=float, default=0.03)
    parser.add_argument("--continuum-fad-tail-y-min", type=float, default=100.0)
    parser.add_argument(
        "--hybrid-fad-energy-grid",
        choices=[
            "gauss-panels",
            "uniform-simpson",
            "uniform-midpoint",
            "phase-midpoint",
            "phase-simpson",
        ],
        default="phase-simpson",
    )
    parser.add_argument("--hybrid-fad-energy-step", type=float, default=0.05)
    parser.add_argument("--hybrid-fad-energy-fine-max", type=float, default=512.0)
    parser.add_argument("--hybrid-fad-energy-fine-step", type=float, default=0.025)
    parser.add_argument("--hybrid-fad-energy-max", type=float, default=10000.0)
    parser.add_argument("--hybrid-fad-energy-width", type=float, default=5.0)
    parser.add_argument("--hybrid-fad-energy-order", type=int, default=28)
    parser.add_argument("--hybrid-fad-b-count", type=int, default=1200)
    parser.add_argument("--hybrid-fad-tail-chi", type=float, default=0.03)
    parser.add_argument("--hybrid-fad-tail-y-min", type=float, default=100.0)
    parser.add_argument("--hybrid-fad-endpoint-y-min", type=float, default=240.0)
    parser.add_argument("--hybrid-fad-endpoint-terms", type=int, default=11)
    parser.add_argument("--write-solution", action="store_true")
    parser.add_argument("--solution-dir", type=Path)
    return parser


def main() -> None:
    args = build_parser().parse_args()
    lam = legacy.build_lambda_grid(args, int(args.lambda_count), include_extra=True)
    lam_dense = legacy.build_lambda_grid(args, int(args.dense_lambda_count), include_extra=False)
    rows: list[dict] = []
    for n_sigma, jmax in legacy.parse_grids(args.grids):
        for x_value in legacy.parse_floats(args.x_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError("continuum carrier pilot supports phase1, min, and max")
                row = solve_one(
                    args,
                    n_sigma=n_sigma,
                    jmax=jmax,
                    x_value=x_value,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_rows(args.out, rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_piecewise_hybrid_carrier_lp_20260723.py <==
#!/usr/bin/env python3
"""Capped D=6 K2 LP with a hybrid exact-spin/continuum eikonal carrier.

This is a separate far-tail diagnostic solver.  It leaves the production
solvers untouched and combines two previously tested ingredients:

1. the prescribed source is evaluated on a dedicated finite-spin quadrature
   and completed by the analytic high-spin continuum tail;
2. the residual spectral quadrature is piecewise in 1/sigma and log(sigma),
   with a compactified tail to infinity.

The unknown residual spectrum still uses the exact finite-J D=6 K2 kernels
and the same physical cap 0 <= rho_phys <= 2.  Residual variables are switched
off in the eikonal trust region, but the displayed eikonal density there is
only a visualization of the continuum carrier, not a second source term.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.interpolate import PchipInterpolator
from scipy.optimize import linprog

import theta_k2_regular_eikonal_lp_20260624 as legacy
import theta_k2_hybrid_grid_tail_lp_20260720 as hybrid
import matched_exact_continuum_carrier_20260722 as matched
from amplitude_difference_null_audit import parse_pairs
from audit_sdr_coefficient_projectors_20260624 import GridData
from continuum_eikonal_carrier_20260719 import (
    D6EikonalTrustRegion,
    alpha_interval_gauss,
    conservative_subleading_scale,
    continuum_carrier_k2,
)
from continuum_eikonal_carrier_complete_20260720 import (
    continuum_carrier_k2_regular,
)
from continuum_eikonal_fad_20260720 import (
    composite_energy_sigma_quadrature,
    continuum_fad_carrier_source,
    custom_full_amplitude_difference_rows,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


ROOT = Path(__file__).resolve().parent
DEFAULT_OUT = ROOT / "outputs" / "far_tail_regge_gap_matched_20260723" / "summary.csv"


@dataclass(frozen=True)
class SigmaQuadrature:
    sigma: np.ndarray
    weights: np.ndarray
    region: np.ndarray


def gauss_interval(count: int, lower: float, upper: float) -> tuple[np.ndarray, np.ndarray]:
    nodes, weights = np.polynomial.legendre.leggauss(int(count))
    values = 0.5 * (upper - lower) * nodes + 0.5 * (upper + lower)
    scaled_weights = 0.5 * (upper - lower) * weights
    return values, scaled_weights


def piecewise_sigma_quadrature(
    total_count: int,
    *,
    sigma_split: float,
    sigma_log_max: float,
    low_fraction: float,
    log_fraction: float,
) -> SigmaQuadrature:
    """Quadrature for int_1^infinity d sigma/(pi sigma^2).

    The low-energy piece is Gauss-Legendre in x=1/sigma, the middle piece is
    Gauss-Legendre in log(sigma), and the final piece is Gauss-Legendre in
    x=1/sigma down to x=0.  The three weights therefore sum to 1/pi.
    """
    if total_count < 12:
        raise ValueError("piecewise sigma quadrature needs at least 12 nodes")
    if not (1.0 < sigma_split < sigma_log_max):
        raise ValueError("need 1 < sigma_split < sigma_log_max")
    if low_fraction <= 0.0 or log_fraction <= 0.0 or low_fraction + log_fraction >= 1.0:
        raise ValueError("invalid sigma-grid fractions")

    n_low = max(4, int(round(total_count * low_fraction)))
    n_log = max(4, int(round(total_count * log_fraction)))
    n_tail = total_count - n_low - n_log
    if n_tail < 4:
        n_tail = 4
        n_log = total_count - n_low - n_tail
    if n_log < 4:
        raise ValueError("sigma-grid fractions leave too few logarithmic nodes")

    x_low, wx_low = gauss_interval(n_low, 1.0 / sigma_split, 1.0)
    sigma_low = 1.0 / x_low
    weight_low = wx_low / math.pi

    u_log, wu_log = gauss_interval(n_log, math.log(sigma_split), math.log(sigma_log_max))
    sigma_log = np.exp(u_log)
    weight_log = (wu_log / sigma_log) / math.pi

    x_tail, wx_tail = gauss_interval(n_tail, 0.0, 1.0 / sigma_log_max)
    sigma_tail = 1.0 / x_tail
    weight_tail = wx_tail / math.pi

    sigma = np.concatenate([sigma_low, sigma_log, sigma_tail])
    weights = np.concatenate([weight_low, weight_log, weight_tail])
    region = np.concatenate(
        [
            np.full(n_low, "low", dtype=object),
            np.full(n_log, "log", dtype=object),
            np.full(n_tail, "tail", dtype=object),
        ]
    )
    order = np.argsort(sigma)[::-1]
    return SigmaQuadrature(sigma=sigma[order], weights=weights[order], region=region[order])


def quadrature_checks(quadrature: SigmaQuadrature) -> dict[str, float]:
    out: dict[str, float] = {}
    for power in (0, 1, 2, 3):
        observed = float(np.sum(quadrature.weights * quadrature.sigma ** (-power)))
        exact = 1.0 / (math.pi * (power + 1.0))
        out[f"sigmaMoment{power}"] = observed
        out[f"sigmaMoment{power}RelError"] = abs(observed - exact) / exact
    return out


def make_custom_grid(
    args: argparse.Namespace,
    quadrature: SigmaQuadrature,
    *,
    jmax: int,
) -> GridData:
    if args.d != 6:
        raise ValueError("the continuum carrier solver is currently D=6 only")
    sigma_base = quadrature.sigma
    spins = list(range(0, jmax + 1, 2))
    sigma = np.tile(sigma_base, len(spins))
    ell = np.repeat(np.asarray(spins, dtype=float), len(sigma_base))
    r_index = np.tile(np.arange(1, len(sigma_base) + 1, dtype=float), len(spins))
    nu = 1.5
    energy = np.sqrt(sigma)
    b = 2.0 * (ell + nu) / energy
    gn = 8.0 * math.pi**2 * float(args.g6)
    chi = gn * sigma / (math.pi * b**2)
    rs = (3.0 * gn / (2.0 * math.pi)) ** (1.0 / 3.0) * sigma ** (1.0 / 6.0)
    return GridData(
        mu=sigma_base,
        spins=spins,
        sigma=sigma,
        ell=ell,
        r_index=r_index,
        chi=chi,
        b=b,
        b_over_rs=b / rs,
        u=ell / energy,
    )


def trust_region(args: argparse.Namespace) -> D6EikonalTrustRegion:
    return D6EikonalTrustRegion(
        g_newton=8.0 * math.pi**2 * float(args.g6),
        chi_min=float(args.chi_min),
        chi_max=float(args.chi_max),
        energy_min=float(args.e_min),
        energy_max=float(args.e_max),
        spin_min=float(args.j_min),
        impact_min=float(args.b_min),
        b_over_rs_min=float(args.b_over_rs_min),
    )


def active_eikonal_mask(args: argparse.Namespace, grid: GridData) -> np.ndarray:
    if args.carrier_mode == "none":
        return np.zeros_like(grid.sigma, dtype=bool)
    energy = np.sqrt(grid.sigma)
    return (
        (energy >= float(args.e_min))
        & (energy <= float(args.e_max))
        & (grid.ell >= float(args.j_min))
        & (grid.b >= float(args.b_min))
        & (grid.b_over_rs >= float(args.b_over_rs_min))
        & (grid.chi >= float(args.chi_min))
        & (grid.chi < float(args.chi_max))
    )


def displayed_eikonal_density(args: argparse.Namespace, grid: GridData, active: np.ndarray) -> np.ndarray:
    rho = np.zeros_like(grid.sigma)
    rho[active] = 1.0 - np.cos(grid.chi[active])
    return rho


def apply_forced_support(
    args: argparse.Namespace,
    *,
    grid: GridData,
    n_sigma: int,
    lower: np.ndarray,
    upper: np.ndarray,
    kg: float,
) -> dict[str, float | int | str]:
    """Raise selected residual lower bounds using a sigma,J,rhoMin CSV packet."""
    if args.forced_support_csv is None:
        return {
            "forcedSupportCsv": "",
            "forcedSupportBins": 0,
            "forcedSupportRhoTotal": 0.0,
        }
    path = Path(args.forced_support_csv)
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    required = {"sigma", "J", "rhoMin"}
    if not rows or not required.issubset(rows[0]):
        raise ValueError(
            f"{path} must contain nonempty columns {sorted(required)}"
        )
    sigma_base = np.asarray(grid.sigma[:n_sigma], dtype=float)
    spins = np.asarray(grid.spins, dtype=float)
    forced_indices: set[int] = set()
    rho_total = 0.0
    for row in rows:
        sigma_target = float(row["sigma"])
        spin_target = float(row["J"])
        rho_min = float(row["rhoMin"])
        spin_match = np.flatnonzero(np.isclose(spins, spin_target, atol=1.0e-9))
        if not len(spin_match):
            raise ValueError(f"forced spin J={spin_target:g} is absent from the grid")
        mu_index = int(np.argmin(np.abs(np.log(sigma_base / sigma_target))))
        flat_index = int(spin_match[0]) * n_sigma + mu_index
        lower_code = rho_min / kg
        if lower_code > upper[flat_index] + 1.0e-14:
            raise ValueError(
                f"forced bin sigma={sigma_target:g}, J={spin_target:g} "
                "is masked or exceeds its upper bound"
            )
        lower[flat_index] = max(lower[flat_index], lower_code)
        forced_indices.add(flat_index)
        rho_total += rho_min
    return {
        "forcedSupportCsv": str(path),
        "forcedSupportBins": len(forced_indices),
        "forcedSupportRhoTotal": rho_total,
    }


def write_rows(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def tabulated_carrier(
    path: Path,
    lambdas: np.ndarray,
) -> tuple[np.ndarray, float]:
    """Interpolate a precomputed normalized K2 carrier without extrapolation.

    The table must contain ``lambda`` and ``carrier`` columns, where carrier is
    already lambda*K2[rho_carrier]/(8*pi*G_N).  An optional ``alphaWindow``
    column is propagated as metadata.  This interface is intended for an
    independently calculated alpha'-dependent carrier.
    """
    with path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    if not rows or "lambda" not in rows[0] or "carrier" not in rows[0]:
        raise ValueError("carrier table needs lambda and carrier columns")
    table_lambda = np.asarray([float(row["lambda"]) for row in rows], dtype=float)
    table_carrier = np.asarray([float(row["carrier"]) for row in rows], dtype=float)
    order = np.argsort(table_lambda)
    table_lambda = table_lambda[order]
    table_carrier = table_carrier[order]
    if np.any(np.diff(table_lambda) <= 0.0):
        raise ValueError("carrier-table lambda values must be strictly increasing")
    requested = np.asarray(lambdas, dtype=float)
    tolerance = 1.0e-13
    if requested.min() < table_lambda.min() - tolerance or requested.max() > table_lambda.max() + tolerance:
        raise ValueError("carrier table does not cover the requested lambda interval")
    interpolator = PchipInterpolator(table_lambda, table_carrier, extrapolate=False)
    values = np.asarray(interpolator(requested), dtype=float)
    alpha_values = [
        float(row["alphaWindow"])
        for row in rows
        if row.get("alphaWindow", "").strip()
    ]
    alpha = float(np.median(alpha_values)) if alpha_values else math.nan
    return values, alpha


def write_support(
    path: Path,
    *,
    label: str,
    x_value: float,
    objective: str,
    grid: GridData,
    rho_res: np.ndarray,
    rho_eik: np.ndarray,
    support_tol: float,
) -> None:
    rows: list[dict] = []
    rho_res_phys = rho_res
    rho_tot_phys = rho_res_phys + rho_eik
    for index in range(len(rho_res)):
        if rho_res_phys[index] <= support_tol and rho_eik[index] <= support_tol:
            continue
        rows.append(
            {
                "label": label,
                "X": x_value,
                "objective": objective,
                "column": index,
                "sigma": float(grid.sigma[index]),
                "J": float(grid.ell[index]),
                "b": float(grid.b[index]),
                "bOverRs": float(grid.b_over_rs[index]),
                "chi": float(grid.chi[index]),
                "rhoEik": float(rho_eik[index]),
                "rhoResPhys": float(rho_res_phys[index]),
                "rhoTotPhys": float(rho_tot_phys[index]),
                "activeEikCell": int(rho_eik[index] > 0.0),
            }
        )
    write_rows(path, rows)


def solve_one(
    args: argparse.Namespace,
    *,
    n_sigma: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    quadrature = piecewise_sigma_quadrature(
        n_sigma,
        sigma_split=float(args.sigma_split),
        sigma_log_max=float(args.sigma_log_max),
        low_fraction=float(args.sigma_low_fraction),
        log_fraction=float(args.sigma_log_fraction),
    )
    grid = make_custom_grid(args, quadrature, jmax=jmax)
    active = active_eikonal_mask(args, grid)
    rho_eik = displayed_eikonal_density(args, grid, active)

    k2, _, _ = lambda_kernel_from_grid(
        args.d,
        lam,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    k2_dense, _, _ = lambda_kernel_from_grid(
        args.d,
        lam_dense,
        n_sigma,
        jmax,
        2,
        mu_values=quadrature.sigma,
        mu_weights=quadrature.weights,
    )
    a_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    gn = 8.0 * math.pi**2 * float(args.g6)
    kg = 8.0 * math.pi * gn
    lower = np.zeros(a_raw.shape[1], dtype=float)
    upper = np.full(a_raw.shape[1], float(args.rho_max) / kg, dtype=float)
    upper[active] = 0.0
    forced_meta = apply_forced_support(
        args,
        grid=grid,
        n_sigma=n_sigma,
        lower=lower,
        upper=upper,
        kg=kg,
    )

    scales = legacy.column_scales(a_raw, a_dense_raw, lower, upper)
    a = a_raw / scales[None, :]
    a_dense = a_dense_raw / scales[None, :]

    carrier_leading = np.zeros_like(lam)
    carrier_regular = np.zeros_like(lam)
    if args.carrier_mode in {"continuum-leading", "continuum-complete"}:
        trust = trust_region(args)
        carrier_leading = continuum_carrier_k2(
            lam,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        carrier_dense_leading = continuum_carrier_k2(
            lam_dense,
            trust,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        if args.carrier_mode == "continuum-complete":
            carrier_regular = continuum_carrier_k2_regular(
                lam,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
            carrier_dense_regular = continuum_carrier_k2_regular(
                lam_dense,
                trust,
                quadrature_count=int(args.carrier_quadrature_count),
            )
        else:
            carrier_dense_regular = np.zeros_like(lam_dense)
        carrier = carrier_leading + carrier_regular
        carrier_dense = carrier_dense_leading + carrier_dense_regular
        alpha = alpha_interval_gauss(
            trust.chi_min,
            trust.chi_max,
            quadrature_count=int(args.carrier_quadrature_count),
        )
        omitted_scale = (
            np.zeros_like(lam)
            if args.carrier_mode == "continuum-complete"
            else conservative_subleading_scale(lam, trust)
        )
    elif args.carrier_mode == "matched-hybrid-complete":
        carrier_parts = matched.matched_carrier(
            args,
            lam,
            split_jmax=int(args.hybrid_tail_split_jmax),
            source_nsigma=int(args.hybrid_source_nmu),
            source_sigma_log_max=float(args.matched_source_sigma_log_max),
            source_low_fraction=float(args.matched_source_low_fraction),
            source_log_fraction=float(args.matched_source_log_fraction),
            tail_quadrature_count=int(args.hybrid_tail_quadrature_count),
            lambda_chunk=int(args.hybrid_source_lambda_chunk),
        )
        carrier_dense_parts = matched.matched_carrier(
            args,
            lam_dense,
            split_jmax=int(args.hybrid_tail_split_jmax),
            source_nsigma=int(args.hybrid_source_nmu),
            source_sigma_log_max=float(args.matched_source_sigma_log_max),
            source_low_fraction=float(args.matched_source_low_fraction),
            source_log_fraction=float(args.matched_source_log_fraction),
            tail_quadrature_count=int(args.hybrid_tail_quadrature_count),
            lambda_chunk=int(args.hybrid_source_lambda_chunk),
        )
        carrier_leading = np.asarray(carrier_parts["finiteCarrier"], dtype=float)
        carrier_regular = np.asarray(carrier_parts["tailLeading"], dtype=float) + np.asarray(
            carrier_parts["tailRegular"], dtype=float
        )
        carrier = np.asarray(carrier_parts["carrier"], dtype=float)
        carrier_dense = np.asarray(carrier_dense_parts["carrier"], dtype=float)
        alpha = float(carrier_parts["alphaWindow"])
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "hybrid-complete":
        carrier_parts = hybrid.known_carrier(
            args,
            lp_nmu=n_sigma,
            lp_jmax=jmax,
            lam=lam,
        )
        carrier_dense_parts = hybrid.known_carrier(
            args,
            lp_nmu=n_sigma,
            lp_jmax=jmax,
            lam=lam_dense,
        )
        carrier_leading = np.asarray(carrier_parts["gridCarrier"], dtype=float)
        carrier_regular = np.asarray(carrier_parts["hybridTail"], dtype=float)
        carrier = np.asarray(carrier_parts["hybridCarrier"], dtype=float)
        carrier_dense = np.asarray(
            carrier_dense_parts["hybridCarrier"],
            dtype=float,
        )
        alpha = legacy.alpha_interval(float(args.chi_min), float(args.chi_max))
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "none":
        carrier = np.zeros_like(lam)
        carrier_dense = np.zeros_like(lam_dense)
        alpha = 0.0
        omitted_scale = np.zeros_like(lam)
    elif args.carrier_mode == "table":
        if args.carrier_table is None:
            raise ValueError("--carrier-table is required for --carrier-mode=table")
        carrier, alpha = tabulated_carrier(Path(args.carrier_table), lam)
        carrier_dense, _ = tabulated_carrier(Path(args.carrier_table), lam_dense)
        omitted_scale = np.full_like(lam, math.nan)
    else:
        raise ValueError(f"unknown carrier mode {args.carrier_mode!r}")

    rhs = 1.0 + 2.0 * lam * x_value - carrier
    rhs_dense = 1.0 + 2.0 * lam_dense * x_value - carrier_dense

    fad_rows_raw = np.zeros((0, a_raw.shape[1]), dtype=float)
    fad_rhs_raw = np.zeros(0, dtype=float)
    fad_meta: dict[str, float | int | str] = {
        "fullAmpDiffNlambda": 0,
        "fullAmpDiffStrictRows": 0,
        "fullAmpDiffCarrierSourceMax": 0.0,
    }
    if int(args.fullampdiff_nlambda) > 0:
        if args.fullampdiff_pv != "none":
            raise ValueError("the custom continuum FAD pilot currently supports --fullampdiff-pv=none")
        if args.carrier_mode not in {"continuum-leading", "continuum-complete", "none"}:
            raise ValueError("FAD rows with a tabulated carrier require a matching amplitude-level source table")
        fad_jmax = int(args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else jmax)
        if fad_jmax > jmax:
            raise ValueError("--fullampdiff-jmax cannot exceed the LP jmax")
        lam_fad = legacy.build_fullampdiff_lambda_grid(
            args,
            int(args.fullampdiff_nlambda),
            jmax=jmax,
        )
        pairs = parse_pairs(args.fullampdiff_pairs)
        fad_rows_raw, fad_gravity, fad_projector, fad_meta_raw = custom_full_amplitude_difference_rows(
            args.d,
            lam_fad,
            pairs,
            quadrature.sigma,
            quadrature.weights,
            fad_jmax,
            contact_degree=int(args.fullampdiff_contact_degree),
            matrix_convention=args.fullampdiff_matrix_convention,
            ir_sign=float(args.fullampdiff_ir_sign),
        )
        fad_rows_raw = legacy.pad_spectral_spin_columns(
            fad_rows_raw,
            n_sigma,
            fad_jmax,
            jmax,
        )
        if args.carrier_mode in {"continuum-leading", "continuum-complete"}:
            fad_source_sigma, fad_source_weights = composite_energy_sigma_quadrature(
                float(args.continuum_fad_energy_max),
                interval_width=float(args.continuum_fad_energy_width),
                interval_order=int(args.continuum_fad_energy_order),
            )
            fad_carrier_source = continuum_fad_carrier_source(
                lam_fad,
                pairs,
                trust_region(args),
                fad_source_sigma,
                fad_source_weights,
                fad_projector,
                b_quadrature_count=int(args.continuum_fad_b_count),
                tail_chi=float(args.continuum_fad_tail_chi),
                tail_y_min=float(args.continuum_fad_tail_y_min),
            )
        else:
            fad_carrier_source = np.zeros_like(fad_gravity)
        fad_rhs_raw = -fad_gravity - fad_carrier_source
        fad_meta = {
            **fad_meta_raw,
            "fullAmpDiffJmax": fad_jmax,
            "fullAmpDiffLambdaMinActual": float(np.min(lam_fad)),
            "fullAmpDiffLambdaMaxActual": float(np.max(lam_fad)),
            "fullAmpDiffCarrierSourceMax": (
                float(np.max(np.abs(fad_carrier_source))) if fad_carrier_source.size else 0.0
            ),
            "fullAmpDiffCarrierEnergyMax": float(args.continuum_fad_energy_max),
            "fullAmpDiffCarrierEnergyWidth": float(args.continuum_fad_energy_width),
            "fullAmpDiffCarrierEnergyOrder": int(args.continuum_fad_energy_order),
            "fullAmpDiffCarrierBCount": int(args.continuum_fad_b_count),
        }

    ncols = a.shape[1]
    idx_y = ncols
    phase1 = objective == "phase1"
    idx_slack = ncols + 1 if phase1 else None
    nvars = ncols + 1 + int(phase1)

    fad_rows_scaled = fad_rows_raw / scales[None, :]
    fad_rhs_scaled = fad_rhs_raw.copy()
    if args.fullampdiff_row_normalize and fad_rows_scaled.size:
        fad_norms = np.maximum(
            np.max(np.abs(fad_rows_scaled), axis=1),
            np.maximum(np.abs(fad_rhs_scaled), 1.0e-300),
        )
        fad_rows_scaled = fad_rows_scaled / fad_norms[:, None]
        fad_rhs_scaled = fad_rhs_scaled / fad_norms
    constraint = np.zeros((len(lam) + len(fad_rhs_scaled), nvars), dtype=float)
    constraint[: len(lam), :ncols] = a
    constraint[: len(lam), idx_y] = -(lam**2)
    if len(fad_rhs_scaled):
        constraint[len(lam) :, :ncols] = fad_rows_scaled
    rhs_all = np.concatenate([rhs, fad_rhs_scaled])
    bounds = [
        (float(lo * scale), float(hi * scale))
        for lo, hi, scale in zip(lower, upper, scales)
    ]
    bounds.append((None, None))
    if phase1:
        bounds.append((0.0, None))
        upper_rows = constraint.copy()
        lower_rows = -constraint
        upper_rows[:, idx_slack] = -1.0
        lower_rows[:, idx_slack] = -1.0
        a_ub = np.vstack([upper_rows, lower_rows])
        b_ub = np.concatenate([rhs_all, -rhs_all])
        a_eq = None
        b_eq = None
        cost = np.zeros(nvars)
        cost[idx_slack] = 1.0
    else:
        a_ub = None
        b_ub = None
        a_eq = constraint
        b_eq = rhs_all
        cost = np.zeros(nvars)
        cost[idx_y] = 1.0 if objective == "min" else -1.0

    result = linprog(
        cost,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=bounds,
        method="highs",
        options={
            "time_limit": float(args.time_limit),
            "primal_feasibility_tolerance": max(float(args.tol), 1.0e-10),
            "dual_feasibility_tolerance": max(float(args.tol), 1.0e-10),
        },
    )

    label = (
        f"continuum_{args.carrier_mode}_N{n_sigma}_J{jmax}_"
        f"X{x_value:g}_{objective}"
    )
    out = {
        "case": label,
        "success": int(result.success),
        "status": int(result.status),
        "message": str(result.message),
        "carrierMode": args.carrier_mode,
        "carrierSourceFormula": (
            "exact-finite-spin-plus-complete-continuum"
            if args.carrier_mode
            in {"hybrid-complete", "matched-hybrid-complete"}
            else "complete-large-spin-continuum"
            if args.carrier_mode == "continuum-complete"
            else args.carrier_mode
        ),
        "carrierRegularIncluded": int(
            args.carrier_mode
            in {
                "continuum-complete",
                "hybrid-complete",
                "matched-hybrid-complete",
            }
        ),
        "X": float(x_value),
        "objective": objective,
        "Y": math.nan,
        "phase1Slack": math.nan,
        "GNewton": gn,
        "MPlanckOverMEFT": (8.0 * math.pi * gn) ** (-0.25),
        "nSigma": n_sigma,
        "jmax": jmax,
        "lambdaCount": len(lam),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "denseLambdaCount": len(lam_dense),
        "sigmaMin": float(np.min(quadrature.sigma)),
        "sigmaMax": float(np.max(quadrature.sigma)),
        "sigmaSplit": float(args.sigma_split),
        "sigmaLogMax": float(args.sigma_log_max),
        "quadratureWeightSum": float(np.sum(quadrature.weights)),
        "alphaWindow": alpha,
        "carrierMin": float(np.min(carrier)),
        "carrierMax": float(np.max(carrier)),
        "carrierLeadingMin": float(np.min(carrier_leading)),
        "carrierLeadingMax": float(np.max(carrier_leading)),
        "carrierRegularMin": float(np.min(carrier_regular)),
        "carrierRegularMax": float(np.max(carrier_regular)),
        "carrierRegularAbsMax": float(np.max(np.abs(carrier_regular))),
        "carrierLeadingAbsMax": float(np.max(np.abs(carrier_leading))),
        "carrierRegularToTotalAbsScale": float(
            np.max(np.abs(carrier_regular)) / max(float(np.max(np.abs(carrier))), 1.0e-300)
        ),
        "carrierSubleadingPrefactorMax": float(np.max(omitted_scale)),
        "activeEikonalBins": int(np.count_nonzero(active)),
        "eqResidualAbsInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualAbsInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRelQ50": math.nan,
        "denseResidualRelQ90": math.nan,
        "denseResidualRelQ95": math.nan,
        "denseResidualRelQ99": math.nan,
        "denseResidualRelInfResolvedInterval": math.nan,
        "denseResidualRelQ95ResolvedInterval": math.nan,
        "denseResolvedLambdaMin": math.nan,
        "denseEndpointRowsBelowTraining": 0,
        "rhoResPhysSupport": math.nan,
        "rhoResPhysMax": math.nan,
        "rhoResPhysSum": math.nan,
        "fullAmpDiffResidualAbsInf": math.nan,
        "fullAmpDiffResidualRelInf": math.nan,
        "supportCsv": "",
        "solutionNpz": "",
        **fad_meta,
        **forced_meta,
        **quadrature_checks(quadrature),
    }
    if not result.success:
        return out

    rho_code = result.x[:ncols] / scales
    rho_phys = kg * rho_code
    y_value = float(result.x[idx_y])
    lhs = a_raw @ rho_code
    lhs_dense = a_dense_raw @ rho_code
    eq = legacy.residual_norms(lhs, lam**2 * y_value, rhs)
    dense = legacy.residual_norms(lhs_dense, lam_dense**2 * y_value, rhs_dense)
    dense_band = legacy.residual_band_stats(
        lhs_dense,
        lam_dense**2 * y_value,
        rhs_dense,
        lam_dense,
        "dense",
    )
    dense_raw = lhs_dense - lam_dense**2 * y_value - rhs_dense
    dense_denom = 1.0 + np.abs(rhs_dense) + np.abs(lhs_dense) + np.abs(lam_dense**2 * y_value)
    dense_rel = np.abs(dense_raw) / dense_denom
    resolved = (lam_dense >= float(np.min(lam))) & (lam_dense <= float(np.max(lam)))
    dense_rel_resolved = dense_rel[resolved]
    out.update(
        {
            "Y": y_value,
            "phase1Slack": float(result.x[idx_slack]) if phase1 else math.nan,
            "eqResidualAbsInf": eq["abs_inf"],
            "eqResidualRelInf": eq["rel_inf"],
            "denseResidualAbsInf": dense["abs_inf"],
            "denseResidualRelInf": dense["rel_inf"],
            "denseResidualRelInfResolvedInterval": float(np.max(dense_rel_resolved)),
            "denseResidualRelQ95ResolvedInterval": float(np.quantile(dense_rel_resolved, 0.95)),
            "denseResolvedLambdaMin": float(np.min(lam_dense[resolved])),
            "denseEndpointRowsBelowTraining": int(np.count_nonzero(lam_dense < float(np.min(lam)))),
            "rhoResPhysSupport": int(np.count_nonzero(rho_phys > float(args.support_tol))),
            "rhoResPhysMax": float(np.max(rho_phys)),
            "rhoResPhysSum": float(np.sum(rho_phys)),
        }
    )
    out.update(dense_band)
    if fad_rows_raw.shape[0]:
        fad_check = legacy.residual_norms(
            fad_rows_raw @ rho_code,
            np.zeros_like(fad_rhs_raw),
            fad_rhs_raw,
        )
        out.update(
            {
                "fullAmpDiffResidualAbsInf": fad_check["abs_inf"],
                "fullAmpDiffResidualRelInf": fad_check["rel_inf"],
            }
        )
    if args.write_support:
        support_dir = args.support_dir or args.out.parent / "support"
        support_path = support_dir / f"{legacy.safe_name(label)}_support.csv"
        write_support(
            support_path,
            label=label,
            x_value=x_value,
            objective=objective,
            grid=grid,
            rho_res=rho_phys,
            rho_eik=rho_eik,
            support_tol=float(args.support_tol),
        )
        out["supportCsv"] = str(support_path)
    if args.write_solution:
        solution_dir = args.solution_dir or args.out.parent / "solutions"
        solution_dir.mkdir(parents=True, exist_ok=True)
        solution_path = solution_dir / f"{legacy.safe_name(label)}_solution.npz"
        lower_marginals = (
            np.asarray(result.lower.marginals, dtype=float)
            if getattr(result, "lower", None) is not None
            else np.full(nvars, math.nan)
        )
        upper_marginals = (
            np.asarray(result.upper.marginals, dtype=float)
            if getattr(result, "upper", None) is not None
            else np.full(nvars, math.nan)
        )
        equality_marginals = (
            np.asarray(result.eqlin.marginals, dtype=float)
            if getattr(result, "eqlin", None) is not None
            and getattr(result.eqlin, "marginals", None) is not None
            else np.zeros(0, dtype=float)
        )
        np.savez_compressed(
            solution_path,
            sigma=grid.sigma,
            J=grid.ell,
            b=grid.b,
            bOverRs=grid.b_over_rs,
            chi=grid.chi,
            activeEikonalMask=active.astype(np.int8),
            rhoEikPhys=rho_eik,
            rhoResPhys=rho_phys,
            rhoUpperPhys=kg * upper,
            sigmaQuadratureWeight=np.tile(quadrature.weights, len(grid.spins)),
            spectralScale=scales,
            lowerMarginals=lower_marginals[:ncols],
            upperMarginals=upper_marginals[:ncols],
            equalityMarginals=equality_marginals,
            lambdaGrid=lam,
            lambdaDense=lam_dense,
            Y=np.asarray([y_value]),
            X=np.asarray([x_value]),
            objective=np.asarray([objective]),
            carrierMode=np.asarray([args.carrier_mode]),
        )
        out["solutionNpz"] = str(solution_path)
    return out


def build_parser() -> argparse.ArgumentParser:
    parser = legacy.build_arg_parser()
    parser.description = __doc__
    parser.set_defaults(
        g6=1.0 / 32000.0,
        grids="120x80",
        x_values="0,50000,100000,150000,200000",
        objectives="phase1",
        lambda_grid="threshold-angle",
        lambda_count=40,
        dense_lambda_count=201,
        chi_max=30.0,
        b_over_rs_min=3.0,
        residual_support="outside-eikonal",
        out=DEFAULT_OUT,
    )
    parser.add_argument(
        "--carrier-mode",
        choices=[
            "matched-hybrid-complete",
            "hybrid-complete",
            "continuum-leading",
            "continuum-complete",
            "none",
            "table",
        ],
        default="matched-hybrid-complete",
    )
    parser.add_argument("--carrier-table", type=Path)
    parser.add_argument("--carrier-quadrature-count", type=int, default=1000)
    parser.add_argument(
        "--hybrid-tail-mode",
        choices=["none", "high-j", "high-j-leading", "high-j-complete"],
        default="high-j-complete",
    )
    parser.add_argument("--hybrid-tail-spin-offset", type=float, default=2.0)
    parser.add_argument("--hybrid-tail-quadrature-count", type=int, default=4000)
    parser.add_argument("--hybrid-tail-split-jmax", type=int, default=320)
    parser.add_argument("--hybrid-source-nmu", type=int, default=6400)
    parser.add_argument("--hybrid-source-lambda-chunk", type=int, default=16)
    parser.add_argument("--matched-source-sigma-log-max", type=float, default=500000.0)
    parser.add_argument("--matched-source-low-fraction", type=float, default=0.30)
    parser.add_argument("--matched-source-log-fraction", type=float, default=0.55)
    parser.add_argument(
        "--forced-support-csv",
        type=Path,
        help="optional sigma,J,rhoMin packet used for a finite turn-on test",
    )
    parser.add_argument(
        "--b-over-rj-min",
        type=float,
        default=0.0,
        help="optional rotating-radius cut for the prescribed source",
    )
    parser.add_argument("--sigma-split", type=float, default=32.0)
    parser.add_argument("--sigma-log-max", type=float, default=4096.0)
    parser.add_argument("--sigma-low-fraction", type=float, default=0.45)
    parser.add_argument("--sigma-log-fraction", type=float, default=0.40)
    parser.add_argument("--continuum-fad-energy-max", type=float, default=10000.0)
    parser.add_argument("--continuum-fad-energy-width", type=float, default=5.0)
    parser.add_argument("--continuum-fad-energy-order", type=int, default=28)
    parser.add_argument("--continuum-fad-b-count", type=int, default=800)
    parser.add_argument("--continuum-fad-tail-chi", type=float, default=0.03)
    parser.add_argument("--continuum-fad-tail-y-min", type=float, default=100.0)
    parser.add_argument("--write-solution", action="store_true")
    parser.add_argument("--solution-dir", type=Path)
    return parser


def main() -> None:
    args = build_parser().parse_args()
    lam = legacy.build_lambda_grid(args, int(args.lambda_count), include_extra=True)
    lam_dense = legacy.build_lambda_grid(args, int(args.dense_lambda_count), include_extra=False)
    rows: list[dict] = []
    for n_sigma, jmax in legacy.parse_grids(args.grids):
        for x_value in legacy.parse_floats(args.x_values):
            for objective in [item.strip() for item in args.objectives.split(",") if item.strip()]:
                if objective not in {"phase1", "min", "max"}:
                    raise ValueError("continuum carrier pilot supports phase1, min, and max")
                row = solve_one(
                    args,
                    n_sigma=n_sigma,
                    jmax=jmax,
                    x_value=x_value,
                    objective=objective,
                    lam=lam,
                    lam_dense=lam_dense,
                )
                rows.append(row)
                print(json.dumps(row, sort_keys=True), flush=True)
                write_rows(args.out, rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/code/theta_k2_regular_eikonal_lp_20260624.py <==
#!/usr/bin/env python3
"""K2 LP with the regular eikonal source included in the row.

This is a deliberately narrow diagnostic.  It solves

    lambda K2[rho_res](lambda)
      + alpha_E + C_eik(lambda)
      = 1 + 2 lambda X + lambda^2 Y,

where

    C_eik(lambda) = lambda Rhat_x(lambda) - lambda^2 Rhat_y(lambda).

The default ``alpha-mode=chi-window`` is window-consistent: alpha_E is the
analytic pole fraction for the same chi-window used to build the finite
eikonal cells.  With ``alpha-mode=full`` the constant pole is treated as fully
subtracted, alpha_E=1, while C_eik is still computed from the selected finite
eikonal window; that mode is useful only as a sensitivity diagnostic.
"""

from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
from scipy.optimize import linprog

from audit_sdr_coefficient_projectors_20260624 import (
    eikonal_rho,
    make_grid_data,
)
from lambda_sdr_chebyshev_grid_dual import OUT, mu_grid
from lambda_sdr_chebyshev_grid_dual import (
    lambda_floor_power_angle_nodes,
    lambda_hybrid_angle_nodes,
    lambda_power_angle_nodes,
    lambda_resolution_floor,
    lambda_threshold_angle_nodes,
)
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid
from lambda_sdr_eq49_primal import eq49_kernel
from amplitude_difference_null_audit import full_amplitude_difference_rows, parse_pairs


DEFAULT_OUT = OUT / "theta_k2_regular_eikonal_lp_20260624.csv"


def parse_floats(text: str) -> list[float]:
    return [float(item.strip()) for item in text.split(",") if item.strip()]


def parse_grids(text: str) -> list[tuple[int, int]]:
    out: list[tuple[int, int]] = []
    for item in text.split(","):
        item = item.strip()
        if not item:
            continue
        left, right = item.lower().split("x", 1)
        out.append((int(left), int(right)))
    return out


def write_csv(path: Path, rows: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fields: list[str] = []
    for row in rows:
        for key in row:
            if key not in fields:
                fields.append(key)
    with path.open("w", newline="") as fh:
        writer = csv.DictWriter(fh, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def safe_name(text: str) -> str:
    kept: list[str] = []
    for ch in text:
        if ch.isalnum() or ch in "-_.":
            kept.append(ch)
        elif ch in "+ ":
            kept.append("_")
        else:
            kept.append("_")
    return "".join(kept).strip("_")


def lambda_cheb_interval(lam_min: float, lam_max: float, count: int) -> np.ndarray:
    i = np.arange(1, count + 1, dtype=float)
    theta = (2.0 * i - 1.0) * math.pi / (2.0 * count)
    return lam_min + 0.5 * (lam_max - lam_min) * (1.0 - np.cos(theta))


def threshold_angle_from_lambda(lam: float) -> float:
    if lam < 0.0 or lam >= 1.0 / 3.0:
        raise ValueError("threshold-angle parametrization needs 0 <= lambda < 1/3")
    return math.asin(math.sqrt(4.0 * lam / (1.0 + lam)))


def lambda_from_threshold_angle(theta: np.ndarray) -> np.ndarray:
    s2 = np.sin(theta) ** 2
    return s2 / (4.0 - s2)


def lambda_floor_power_interval(
    lam_min: float,
    lam_max: float,
    count: int,
    *,
    jmax: int,
    d: int,
    beta: float,
    c: float,
) -> np.ndarray:
    """Power-spaced threshold-angle nodes on a fixed lambda interval.

    The lower endpoint is the larger of the user-specified lower endpoint and
    the finite-spin near-forward resolution scale.  This keeps lambda_max fixed
    while testing grids adapted to Jmax*sqrt(lambda).
    """
    lam_floor = max(float(lam_min), lambda_resolution_floor(d, jmax, c))
    if not (0.0 <= lam_floor < lam_max < 1.0 / 3.0):
        raise ValueError(
            "floor-power-interval needs 0 <= lower < lambda_max < 1/3; "
            f"got lower={lam_floor}, lambda_max={lam_max}"
        )
    theta_floor = threshold_angle_from_lambda(lam_floor)
    theta_max = threshold_angle_from_lambda(float(lam_max))
    i = np.arange(1, count + 1, dtype=float)
    u = (i - 0.5) / count
    theta = theta_floor + (theta_max - theta_floor) * (u**beta)
    return lambda_from_threshold_angle(theta)


def build_lambda_grid(args: argparse.Namespace, count: int, *, include_extra: bool = True) -> np.ndarray:
    if args.lambda_grid == "interval-cheb":
        return lambda_cheb_interval(args.lambda_min, args.lambda_max, count)
    if args.lambda_grid == "interval-cheb-plus-floor":
        base = lambda_cheb_interval(args.lambda_min, args.lambda_max, count)
        if (not include_extra) or args.lambda_extra_count <= 0:
            return base
        jmax = max(j for _, j in parse_grids(args.grids))
        extra = lambda_floor_power_interval(
            args.lambda_min,
            args.lambda_max,
            int(args.lambda_extra_count),
            jmax=jmax,
            d=args.d,
            beta=args.lambda_extra_beta,
            c=args.lambda_floor_c,
        )
        return np.unique(np.concatenate([base, extra]))
    if args.lambda_grid == "threshold-angle":
        return lambda_threshold_angle_nodes(count)
    if args.lambda_grid == "power-angle":
        return lambda_power_angle_nodes(count, args.lambda_beta)
    if args.lambda_grid == "floor-power-angle":
        # Use the largest requested Jmax for the finite-spin resolution floor.
        jmax = max(j for _, j in parse_grids(args.grids))
        return lambda_floor_power_angle_nodes(count, jmax, d=args.d, beta=args.lambda_beta, c=args.lambda_floor_c)
    if args.lambda_grid == "floor-power-interval":
        jmax = max(j for _, j in parse_grids(args.grids))
        return lambda_floor_power_interval(
            args.lambda_min,
            args.lambda_max,
            count,
            jmax=jmax,
            d=args.d,
            beta=args.lambda_beta,
            c=args.lambda_floor_c,
        )
    if args.lambda_grid == "hybrid-angle":
        return lambda_hybrid_angle_nodes(count, beta=args.lambda_beta)
    raise ValueError(f"unknown lambda grid {args.lambda_grid!r}")


def build_fullampdiff_lambda_grid(args: argparse.Namespace, count: int, *, jmax: int) -> np.ndarray:
    lam_min = float(args.fullampdiff_lambda_min)
    lam_max = float(args.fullampdiff_lambda_max)
    if lam_min < 0.0:
        lam_min = float(args.lambda_min)
    if lam_max < 0.0:
        lam_max = float(args.lambda_max)
    if args.fullampdiff_grid == "interval-cheb":
        return lambda_cheb_interval(lam_min, lam_max, count)
    if args.fullampdiff_grid == "threshold-angle":
        return lambda_threshold_angle_nodes(count)
    if args.fullampdiff_grid == "power-angle":
        return lambda_power_angle_nodes(count, args.fullampdiff_lambda_beta)
    if args.fullampdiff_grid == "floor-power-interval":
        return lambda_floor_power_interval(
            lam_min,
            lam_max,
            count,
            jmax=jmax,
            d=args.d,
            beta=args.fullampdiff_lambda_beta,
            c=args.fullampdiff_lambda_floor_c,
        )
    raise ValueError(f"unknown full-amplitude-difference lambda grid {args.fullampdiff_grid!r}")


def pad_spectral_spin_columns(rows: np.ndarray, nmu: int, src_jmax: int, dst_jmax: int) -> np.ndarray:
    """Pad spin-major spectral rows from src_jmax to dst_jmax."""
    if src_jmax == dst_jmax:
        return rows
    if src_jmax > dst_jmax:
        raise ValueError("source FAD spin cutoff cannot exceed the LP spin cutoff")
    src_spins = list(range(0, src_jmax + 1, 2))
    dst_spins = list(range(0, dst_jmax + 1, 2))
    if rows.shape[1] != nmu * len(src_spins):
        raise ValueError("unexpected FAD row column count")
    out = np.zeros((rows.shape[0], nmu * len(dst_spins)), dtype=float)
    out[:, : rows.shape[1]] = rows
    return out


def fullampdiff_block(
    args: argparse.Namespace,
    *,
    nmu: int,
    jmax: int,
    rho_eik_phys: np.ndarray,
    scales: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, dict]:
    if int(args.fullampdiff_nlambda) <= 0:
        return np.zeros((0, len(scales)), dtype=float), np.zeros(0, dtype=float), {
            "fullAmpDiffNlambda": 0,
            "fullAmpDiffGrid": "none",
            "fullAmpDiffPairs": 0,
            "fullAmpDiffJmax": jmax,
            "fullAmpDiffStrictRows": 0,
            "fullAmpDiffRank": 0,
            "fullAmpDiffContactDegree": int(args.fullampdiff_contact_degree),
            "fullAmpDiffMatrixConvention": "none",
            "fullAmpDiffPvMode": "none",
            "fullAmpDiffIrSign": math.nan,
            "fullAmpDiffSingularMax": math.nan,
            "fullAmpDiffSingularMin": math.nan,
            "fullAmpDiffKgCoeffMax": 0.0,
            "fullAmpDiffLambdaMinActual": math.nan,
            "fullAmpDiffLambdaMaxActual": math.nan,
            "fullAmpDiffRowNormalize": int(args.fullampdiff_row_normalize),
        }
    fad_jmax = int(args.fullampdiff_jmax if args.fullampdiff_jmax >= 0 else jmax)
    if fad_jmax > jmax:
        raise ValueError("--fullampdiff-jmax cannot exceed the LP jmax")
    lam_fad = build_fullampdiff_lambda_grid(args, int(args.fullampdiff_nlambda), jmax=jmax)
    pairs = parse_pairs(args.fullampdiff_pairs)
    rows_raw, kg_coeff, meta = full_amplitude_difference_rows(
        args.d,
        lam_fad,
        pairs,
        nmu,
        fad_jmax,
        matrix_convention=args.fullampdiff_matrix_convention,
        ir_sign=args.fullampdiff_ir_sign,
        contact_degree=args.fullampdiff_contact_degree,
        pv_mode=args.fullampdiff_pv,
    )
    rows_raw = pad_spectral_spin_columns(rows_raw, nmu, fad_jmax, jmax)
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_eik_code = rho_eik_phys / kg
    rhs_raw = -kg_coeff - rows_raw @ rho_eik_code
    rows_scaled = rows_raw / scales[None, :]
    rhs_scaled = rhs_raw.copy()
    if args.fullampdiff_row_normalize and rows_scaled.size:
        norms = np.maximum(
            np.max(np.abs(rows_scaled), axis=1),
            np.maximum(np.abs(rhs_scaled), 1.0e-300),
        )
        rows_scaled = rows_scaled / norms[:, None]
        rhs_scaled = rhs_scaled / norms
    meta = {
        **meta,
        "fullAmpDiffGrid": args.fullampdiff_grid,
        "fullAmpDiffJmax": fad_jmax,
        "fullAmpDiffLambdaMinActual": float(np.min(lam_fad)) if lam_fad.size else math.nan,
        "fullAmpDiffLambdaMaxActual": float(np.max(lam_fad)) if lam_fad.size else math.nan,
        "fullAmpDiffRowNormalize": int(args.fullampdiff_row_normalize),
    }
    return rows_scaled, rhs_scaled, meta


def sine_integral(x: float) -> float:
    try:
        from scipy.special import sici

        return float(sici(x)[0])
    except Exception:
        import mpmath as mp

        return float(mp.si(x))


def primitive_chi(chi: float) -> float:
    if chi == 0.0:
        return 0.0
    if math.isinf(chi):
        return 0.5 * math.pi
    return sine_integral(chi) - (1.0 - math.cos(chi)) / chi


def alpha_interval(chi_min: float, chi_max: float) -> float:
    if chi_max <= chi_min:
        raise ValueError("need chi_max > chi_min")
    return (2.0 / math.pi) * (primitive_chi(chi_max) - primitive_chi(chi_min))


def eikonal_window_mask(args: argparse.Namespace, grid) -> np.ndarray:
    """Geometric/profile window used before applying the numerical rho tolerance."""
    if args.fixed_eikonal_profile == "none":
        return np.zeros_like(grid.sigma, dtype=bool)
    energy = np.sqrt(grid.sigma)
    mask = (
        (energy >= float(args.e_min))
        & (energy <= float(args.e_max))
        & (grid.chi >= float(args.chi_min))
        & (grid.chi < float(args.chi_max))
        & (grid.ell >= float(args.j_min))
        & (grid.b >= float(args.b_min))
        & (grid.b_over_rs >= float(getattr(args, "b_over_rs_min", 0.0)))
    )
    if args.fixed_eikonal_profile == "weak":
        mask &= grid.chi < float(args.chi0)
    return mask


def eikonal_source(args: argparse.Namespace, nmu: int, jmax: int, lam: np.ndarray) -> dict:
    grid = make_grid_data(args, nmu=nmu, jmax=jmax, g6=float(args.g6))
    rho_eik, meta = eikonal_rho(
        args,
        nmu=nmu,
        jmax=jmax,
        g6=float(args.g6),
        chi_max=float(args.chi_max),
        grid=grid,
    )
    rho_source_tol = max(1.0e-12, float(args.rho_tol))
    if np.min(rho_eik) < -rho_source_tol or np.max(rho_eik) > 2.0 + rho_source_tol:
        raise ValueError(
            "fixed eikonal source violates the physical partial-wave cap "
            f"0 <= rho_eik <= 2: min={np.min(rho_eik)}, max={np.max(rho_eik)}"
        )
    kg2, kg3, lam_out, _ = eq49_kernel(args.d, len(lam), nmu, jmax, lambda_grid=lam)
    if not np.allclose(lam, lam_out):
        raise RuntimeError("Eq.49 kernel changed lambda ordering")

    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    window = eikonal_window_mask(args, grid)
    active = rho_eik > float(args.rho_tol)
    dropped = window & ~active
    active_outside_window = active & ~window
    active_b_over_rs = grid.b_over_rs[active]
    kg2_eik = kg2[:, active] @ rho_eik[active]
    kg3_eik = kg3[:, active] @ rho_eik[active]
    alpha_window = alpha_interval(float(args.chi_min), float(args.chi_max))
    if args.fixed_eikonal_profile == "none":
        alpha = 0.0
    else:
        alpha = 1.0 if args.alpha_mode == "full" else alpha_window

    fx = lam * kg2_eik / kg
    fy = -(lam**2) * kg3_eik / kg
    c_eik = 2.0 * fx - fy - alpha
    rx_over_kg = 2.0 * (fx - alpha) / lam
    ry_over_kg = (fy - alpha) / (lam**2)
    return {
        "grid": grid,
        "rhoEik": rho_eik,
        "meta": meta,
        "window": window,
        "active": active,
        "droppedWindow": dropped,
        "activeOutsideWindow": active_outside_window,
        "windowCells": int(np.count_nonzero(window)),
        "droppedWindowCells": int(np.count_nonzero(dropped)),
        "activeOutsideWindowCells": int(np.count_nonzero(active_outside_window)),
        "activeBOverRsMin": float(np.min(active_b_over_rs)) if active_b_over_rs.size else math.nan,
        "activeBOverRsMax": float(np.max(active_b_over_rs)) if active_b_over_rs.size else math.nan,
        "bOverRsMinCut": float(getattr(args, "b_over_rs_min", 0.0)),
        "rhoEikDroppedByTolSum": float(np.sum(rho_eik[dropped])),
        "rhoEikDroppedByTolAbsSum": float(np.sum(np.abs(rho_eik[dropped]))),
        "alphaWindow": alpha_window,
        "alpha": alpha,
        "fx": fx,
        "fy": fy,
        "rxOverKG": rx_over_kg,
        "ryOverKG": ry_over_kg,
        "cEik": c_eik,
    }


def residual_bounds(args: argparse.Namespace, rho_eik: np.ndarray, active: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    lb = np.zeros_like(rho_eik)
    if args.rho_max < 0:
        ub = np.full_like(rho_eik, np.inf)
    else:
        kg = (4.0 * math.pi) ** 3 * float(args.g6)
        ub = np.maximum(float(args.rho_max) - rho_eik, 0.0) / kg
    if args.residual_support == "outside-eikonal":
        ub = ub.copy()
        ub[active] = 0.0
    elif args.residual_support != "all":
        raise ValueError(f"unknown residual support mode {args.residual_support!r}")
    return lb, ub


def column_scales(a_eq: np.ndarray, a_dense: np.ndarray, lb: np.ndarray, ub: np.ndarray) -> np.ndarray:
    stacked = np.vstack([a_eq, a_dense])
    scales = np.maximum(np.max(np.abs(stacked), axis=0), 1.0e-300)
    finite_ub = np.where(np.isfinite(ub), np.abs(ub), 0.0)
    scales = np.maximum(scales, np.maximum(np.abs(lb), finite_ub))
    return scales


def residual_norms(lhs: np.ndarray, y_part: np.ndarray, rhs: np.ndarray) -> dict[str, float]:
    raw = lhs - y_part - rhs
    denom = 1.0 + np.abs(rhs) + np.abs(lhs) + np.abs(y_part)
    rel = np.abs(raw) / denom
    return {
        "abs_inf": float(np.max(np.abs(raw))) if raw.size else 0.0,
        "abs_rms": float(np.sqrt(np.mean(raw * raw))) if raw.size else 0.0,
        "rel_inf": float(np.max(rel)) if rel.size else 0.0,
        "rel_rms": float(np.sqrt(np.mean(rel * rel))) if rel.size else 0.0,
    }


def residual_band_stats(
    lhs: np.ndarray,
    y_part: np.ndarray,
    rhs: np.ndarray,
    lam: np.ndarray,
    prefix: str,
) -> dict[str, float | int]:
    raw = lhs - y_part - rhs
    denom = 1.0 + np.abs(rhs) + np.abs(lhs) + np.abs(y_part)
    rel = np.abs(raw) / denom
    out: dict[str, float | int] = {
        f"{prefix}ResidualRelQ50": math.nan,
        f"{prefix}ResidualRelQ90": math.nan,
        f"{prefix}ResidualRelQ95": math.nan,
        f"{prefix}ResidualRelQ99": math.nan,
        f"{prefix}WorstLambda": math.nan,
        f"{prefix}WorstRawResidual": math.nan,
        f"{prefix}RowsRelGe0p3": 0,
        f"{prefix}RowsRelGe0p4": 0,
        f"{prefix}RowsRelGe0p5": 0,
        f"{prefix}LambdaMinRelGe0p4": math.nan,
        f"{prefix}LambdaMaxRelGe0p4": math.nan,
    }
    if rel.size == 0:
        return out
    worst = int(np.argmax(rel))
    out.update(
        {
            f"{prefix}ResidualRelQ50": float(np.quantile(rel, 0.50)),
            f"{prefix}ResidualRelQ90": float(np.quantile(rel, 0.90)),
            f"{prefix}ResidualRelQ95": float(np.quantile(rel, 0.95)),
            f"{prefix}ResidualRelQ99": float(np.quantile(rel, 0.99)),
            f"{prefix}WorstLambda": float(lam[worst]),
            f"{prefix}WorstRawResidual": float(raw[worst]),
            f"{prefix}RowsRelGe0p3": int(np.count_nonzero(rel >= 0.3)),
            f"{prefix}RowsRelGe0p4": int(np.count_nonzero(rel >= 0.4)),
            f"{prefix}RowsRelGe0p5": int(np.count_nonzero(rel >= 0.5)),
        }
    )
    band = rel >= 0.4
    if np.any(band):
        out[f"{prefix}LambdaMinRelGe0p4"] = float(np.min(lam[band]))
        out[f"{prefix}LambdaMaxRelGe0p4"] = float(np.max(lam[band]))
    return out


def solve_dual_target(
    *,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
) -> dict:
    source = eikonal_source(args, nmu, jmax, lam)
    k2, _, _ = lambda_kernel_from_grid(args.d, lam, nmu, jmax, 2)
    a_raw = lam[:, None] * k2

    rho_eik = source["rhoEik"]
    lb, ub = residual_bounds(args, rho_eik, source["active"])
    if np.any(lb != 0.0):
        raise RuntimeError("dual target mode assumes zero lower bounds")
    finite_positive_ub = np.isfinite(ub) & (ub > 0.0)
    if np.any(finite_positive_ub):
        raise RuntimeError("dual target mode supports only unbounded rho columns or fixed-zero columns")
    column_mask = ub > 0.0

    rhs = (1.0 - source["alpha"]) + 2.0 * lam * x_value - source["cEik"]
    sign = 1.0 if objective == "dual-min" else -1.0
    a_eq = (-(lam**2))[None, :]
    b_eq = np.array([sign], dtype=float)
    a_ub = a_raw[:, column_mask].T
    b_ub = np.zeros(a_ub.shape[0], dtype=float)

    res = linprog(
        -rhs,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq,
        b_eq=b_eq,
        bounds=[(None, None)] * len(lam),
        method=args.dual_method,
        options={
            "primal_feasibility_tolerance": args.tol,
            "dual_feasibility_tolerance": args.tol,
            "time_limit": args.time_limit,
        },
    )

    out = {
        "case": f"N{nmu}_J{jmax}_X{x_value:g}_{objective}_{args.alpha_mode}_{args.residual_support}",
        "success": bool(res.success),
        "status": int(res.status),
        "message": res.message,
        "objective": objective,
        "X": float(x_value),
        "Y": math.nan,
        "sMin": math.nan,
        "alphaMode": args.alpha_mode,
        "fixedEikonalProfile": args.fixed_eikonal_profile,
        "alphaWindow": float(source["alphaWindow"]),
        "alphaUsed": float(source["alpha"]),
        "targetConstant": float(1.0 - source["alpha"]),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "lambdaCount": int(len(lam)),
        "denseLambdaCount": 0,
        "lambdaGrid": args.lambda_grid,
        "lambdaBeta": float(args.lambda_beta),
        "lambdaExtraCount": int(args.lambda_extra_count),
        "lambdaExtraBeta": float(args.lambda_extra_beta),
        "lambdaFloorC": float(args.lambda_floor_c),
        "envelopeSlack": math.nan,
        "scaledSlack": 0,
        "cEikMin": float(np.min(source["cEik"])),
        "cEikMax": float(np.max(source["cEik"])),
        "cEikMean": float(np.mean(source["cEik"])),
        "rhsMin": float(np.min(rhs)),
        "rhsMax": float(np.max(rhs)),
        "eqResidualInf": math.nan,
        "denseResidualInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRms": math.nan,
        "denseResidualRelRms": math.nan,
        "rhoResMin": math.nan,
        "rhoResMax": math.nan,
        "rhoResSum": math.nan,
        "rhoResSupport": math.nan,
            "rhoResPhysMin": math.nan,
            "rhoResPhysMax": math.nan,
            "rhoResPhysSum": math.nan,
            "rhoTotPhysMin": math.nan,
            "rhoTotPhysMax": math.nan,
            "rhoTotMin": math.nan,
            "rhoTotMax": math.nan,
        "rhoTotSupport": math.nan,
        "resSupportOnEikCells": math.nan,
        "activeEikCells": int(np.count_nonzero(source["active"])),
        "eikonalWindowCells": int(source["windowCells"]),
        "eikonalDroppedWindowCells": int(source["droppedWindowCells"]),
        "eikonalActiveOutsideWindowCells": int(source["activeOutsideWindowCells"]),
        "bOverRsMinCut": float(source.get("bOverRsMinCut", math.nan)),
        "activeBOverRsMin": float(source.get("activeBOverRsMin", math.nan)),
        "activeBOverRsMax": float(source.get("activeBOverRsMax", math.nan)),
        "rhoEikDroppedByTolSum": float(source["rhoEikDroppedByTolSum"]),
        "rhoEikDroppedByTolAbsSum": float(source["rhoEikDroppedByTolAbsSum"]),
        "rhoEikSum": float(np.sum(rho_eik)),
        "rhoEikMax": float(np.max(rho_eik)) if rho_eik.size else 0.0,
        "residualSupportMode": args.residual_support,
        "rhoMax": float(args.rho_max),
        "yBound": float(args.y_bound),
        "nmu": int(nmu),
        "jmax": int(jmax),
        "supportCsv": "",
        "dualMethod": args.dual_method,
        "dualRows": int(len(lam)),
        "dualColumns": int(np.count_nonzero(column_mask)),
        "dualIneqMax": math.nan,
        "dualEqResidualInf": math.nan,
        "dualObjective": math.nan,
        "hMaxAbs": math.nan,
    }
    if not res.success:
        return out

    h = np.asarray(res.x, dtype=float)
    dual_value = float(rhs @ h)
    ineq = a_ub @ h if a_ub.size else np.zeros(0, dtype=float)
    out.update(
        {
            "Y": sign * dual_value,
            "dualIneqMax": float(np.max(ineq)) if ineq.size else 0.0,
            "dualEqResidualInf": float(np.max(np.abs(a_eq @ h - b_eq))),
            "dualObjective": dual_value,
            "hMaxAbs": float(np.max(np.abs(h))),
        }
    )

    if args.write_support:
        active_local = np.flatnonzero(ineq >= -float(args.dual_active_tol))
        if active_local.size < len(lam):
            active_local = np.argsort(-ineq)[: min(ineq.size, max(len(lam), int(args.dual_cert_cols)))]
        elif active_local.size > args.dual_cert_cols:
            best = np.argsort(-ineq[active_local])[: int(args.dual_cert_cols)]
            active_local = active_local[best]
        active_global = np.flatnonzero(column_mask)[active_local]
        a_sel = a_raw[:, active_global]
        mat = np.column_stack([a_sel, -(lam**2)])
        c = np.zeros(mat.shape[1], dtype=float)
        c[-1] = 1.0 if objective == "dual-min" else -1.0
        cert = linprog(
            c,
            A_eq=mat,
            b_eq=rhs,
            bounds=[(0.0, None)] * len(active_global) + [(None, None)],
            method=args.dual_method,
            options={
                "primal_feasibility_tolerance": args.tol,
                "dual_feasibility_tolerance": args.tol,
                "time_limit": args.time_limit,
            },
        )
        out["primalCertStatus"] = "ok" if cert.success else cert.message
        out["primalCertSuccess"] = bool(cert.success)
        out["primalCertSelected"] = int(len(active_global))
        if cert.success:
            rho_res = np.zeros_like(rho_eik)
            rho_res[active_global] = cert.x[: len(active_global)]
            kg = (4.0 * math.pi) ** 3 * float(args.g6)
            rho_res_phys = kg * rho_res
            rho_tot_phys = rho_eik + rho_res_phys
            residual = mat @ cert.x - rhs
            out.update(
                {
                    "Y": float(cert.x[-1]),
                    "eqResidualInf": float(np.max(np.abs(residual))),
                    "rhoResMin": float(np.min(rho_res)),
                    "rhoResMax": float(np.max(rho_res)),
                    "rhoResSum": float(np.sum(rho_res)),
                    "rhoResPhysMin": float(np.min(rho_res_phys)),
                    "rhoResPhysMax": float(np.max(rho_res_phys)),
                    "rhoResPhysSum": float(np.sum(rho_res_phys)),
                    "rhoResSupport": int(np.count_nonzero(rho_res > args.support_tol)),
                    "rhoTotPhysMin": float(np.min(rho_tot_phys)),
                    "rhoTotPhysMax": float(np.max(rho_tot_phys)),
                    "rhoTotMin": float(np.min(rho_tot_phys)),
                    "rhoTotMax": float(np.max(rho_tot_phys)),
                    "rhoTotSupport": int(np.count_nonzero(rho_tot_phys > args.support_tol)),
                    "resSupportOnEikCells": int(np.count_nonzero((rho_res > args.support_tol) & source["active"])),
                }
            )
            out["supportCsv"] = write_support(
                args=args,
                label=out["case"],
                rho_res=rho_res,
                rho_eik=rho_eik,
                grid=source["grid"],
                x_value=x_value,
                objective=objective.replace("dual-", ""),
            )
    return out


def write_support(
    *,
    args: argparse.Namespace,
    label: str,
    rho_res: np.ndarray,
    rho_eik: np.ndarray,
    grid,
    x_value: float | None = None,
    objective: str | None = None,
) -> str:
    if args.support_dir is None:
        return ""
    support_dir = Path(args.support_dir)
    support_dir.mkdir(parents=True, exist_ok=True)
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res_phys = kg * rho_res
    rho_tot_phys = rho_eik + rho_res_phys
    rows = []
    for idx, value in enumerate(rho_res):
        if abs(value) <= args.support_tol and rho_tot_phys[idx] <= args.support_tol and rho_eik[idx] <= args.support_tol:
            continue
        rows.append(
            {
                "label": label,
                "X": "" if x_value is None else float(x_value),
                "objective": "" if objective is None else objective,
                "column": idx,
                "sigma": float(grid.sigma[idx]),
                "J": int(grid.ell[idx]),
                "b": float(grid.b[idx]),
                "bOverRs": float(grid.b_over_rs[idx]),
                "chi": float(grid.chi[idx]),
                "rhoEik": float(rho_eik[idx]),
                "rhoRes": float(rho_res[idx]),
                "rhoResPhys": float(rho_res_phys[idx]),
                "rhoTot": float(rho_tot_phys[idx]),
                "rhoTotPhys": float(rho_tot_phys[idx]),
                "activeEikCell": int(rho_eik[idx] > args.rho_tol),
                "resOnEikCell": int(rho_eik[idx] > args.rho_tol and rho_res[idx] > args.support_tol),
            }
        )
    path = support_dir / f"{safe_name(label)}_support.csv"
    write_csv(path, rows)
    return str(path)


def solve_one(
    *,
    args: argparse.Namespace,
    nmu: int,
    jmax: int,
    x_value: float,
    objective: str,
    lam: np.ndarray,
    lam_dense: np.ndarray,
) -> dict:
    source = eikonal_source(args, nmu, jmax, lam)
    dense_source = eikonal_source(args, nmu, jmax, lam_dense)
    if not np.allclose(source["rhoEik"], dense_source["rhoEik"]):
        raise RuntimeError("training and dense eikonal grids disagree")

    k2, _, _ = lambda_kernel_from_grid(args.d, lam, nmu, jmax, 2)
    k2_dense, _, _ = lambda_kernel_from_grid(args.d, lam_dense, nmu, jmax, 2)
    a_eq_raw = lam[:, None] * k2
    a_dense_raw = lam_dense[:, None] * k2_dense

    rho_eik = source["rhoEik"]
    lb, ub = residual_bounds(args, rho_eik, source["active"])
    scales = column_scales(a_eq_raw, a_dense_raw, lb, ub)
    a_eq = a_eq_raw / scales[None, :]
    a_dense = a_dense_raw / scales[None, :]
    fad_rows, fad_rhs, fad_meta = fullampdiff_block(
        args,
        nmu=nmu,
        jmax=jmax,
        rho_eik_phys=rho_eik,
        scales=scales,
    )

    ncols = a_eq.shape[1]
    has_s = objective == "phase1"
    idx_y = ncols
    idx_s = ncols + 1 if has_s else None
    nvars = ncols + 1 + int(has_s)

    rhs = (1.0 - source["alpha"]) + 2.0 * lam * x_value - source["cEik"]
    dense_rhs = (1.0 - dense_source["alpha"]) + 2.0 * lam_dense * x_value - dense_source["cEik"]

    row = np.zeros((len(lam), nvars), dtype=float)
    row[:, :ncols] = a_eq
    row[:, idx_y] = -(lam**2)
    fad_row = np.zeros((fad_rows.shape[0], nvars), dtype=float)
    if fad_rows.size:
        fad_row[:, :ncols] = fad_rows

    bounds = []
    for lo, hi, scale in zip(lb, ub, scales):
        bounds.append((float(lo * scale), None if math.isinf(float(hi)) else float(hi * scale)))
    if args.y_bound > 0.0:
        bounds.append((-float(args.y_bound), float(args.y_bound)))
    else:
        bounds.append((None, None))
    if has_s:
        bounds.append((0.0, None))

    use_slack_envelope = (not has_s) and args.envelope_slack >= 0.0

    if has_s:
        upper = row.copy()
        lower = -row
        upper[:, idx_s] = -1.0
        lower[:, idx_s] = -1.0
        a_ub = np.vstack([upper, lower])
        b_ub = np.concatenate([rhs, -rhs])
        a_eq_lp = fad_row if fad_row.shape[0] else None
        b_eq_lp = fad_rhs if fad_row.shape[0] else None
        c = np.zeros(nvars)
        c[idx_s] = 1.0
    elif use_slack_envelope:
        scale = np.maximum(1.0, np.abs(rhs)) if args.scaled_slack else np.ones_like(rhs)
        slack_vec = float(args.envelope_slack) * scale
        a_ub = np.vstack([row, -row])
        b_ub = np.concatenate([rhs + slack_vec, -rhs + slack_vec])
        a_eq_lp = fad_row if fad_row.shape[0] else None
        b_eq_lp = fad_rhs if fad_row.shape[0] else None
        c = np.zeros(nvars)
        c[idx_y] = 1.0 if objective == "min" else -1.0
    else:
        a_ub = None
        b_ub = None
        if fad_row.shape[0]:
            a_eq_lp = np.vstack([row, fad_row])
            b_eq_lp = np.concatenate([rhs, fad_rhs])
        else:
            a_eq_lp = row
            b_eq_lp = rhs
        c = np.zeros(nvars)
        c[idx_y] = 1.0 if objective == "min" else -1.0

    res = linprog(
        c,
        A_ub=a_ub,
        b_ub=b_ub,
        A_eq=a_eq_lp,
        b_eq=b_eq_lp,
        bounds=bounds,
        method="highs",
        options={"time_limit": args.time_limit},
    )

    out = {
        "case": f"N{nmu}_J{jmax}_X{x_value:g}_{objective}_{args.alpha_mode}_{args.residual_support}",
        "success": bool(res.success),
        "status": int(res.status),
        "message": res.message,
        "objective": objective,
        "X": float(x_value),
        "Y": math.nan,
        "sMin": math.nan,
        "alphaMode": args.alpha_mode,
        "fixedEikonalProfile": args.fixed_eikonal_profile,
        "alphaWindow": float(source["alphaWindow"]),
        "alphaUsed": float(source["alpha"]),
        "targetConstant": float(1.0 - source["alpha"]),
        "lambdaMin": float(np.min(lam)),
        "lambdaMax": float(np.max(lam)),
        "lambdaCount": int(len(lam)),
        "denseLambdaCount": int(len(lam_dense)),
        "lambdaFloorJ2": float(np.min(lam) * jmax * jmax),
        "lambdaGrid": args.lambda_grid,
        "lambdaBeta": float(args.lambda_beta),
        "lambdaExtraCount": int(args.lambda_extra_count),
        "lambdaExtraBeta": float(args.lambda_extra_beta),
        "lambdaFloorC": float(args.lambda_floor_c),
        "envelopeSlack": float(args.envelope_slack) if use_slack_envelope else math.nan,
        "scaledSlack": int(args.scaled_slack),
        "cEikMin": float(np.min(source["cEik"])),
        "cEikMax": float(np.max(source["cEik"])),
        "cEikMean": float(np.mean(source["cEik"])),
        "rhsMin": float(np.min(rhs)),
        "rhsMax": float(np.max(rhs)),
        "eqResidualInf": math.nan,
        "denseResidualInf": math.nan,
        "eqResidualRelInf": math.nan,
        "denseResidualRelInf": math.nan,
        "denseResidualRms": math.nan,
        "denseResidualRelRms": math.nan,
        "rhoResMin": math.nan,
        "rhoResMax": math.nan,
        "rhoResSum": math.nan,
        "rhoResSupport": math.nan,
        "rhoResPhysMin": math.nan,
        "rhoResPhysMax": math.nan,
        "rhoResPhysSum": math.nan,
        "rhoTotPhysMin": math.nan,
        "rhoTotPhysMax": math.nan,
        "rhoTotMin": math.nan,
        "rhoTotMax": math.nan,
        "rhoTotSupport": math.nan,
        "resSupportOnEikCells": math.nan,
        "activeEikCells": int(np.count_nonzero(source["active"])),
        "eikonalWindowCells": int(source["windowCells"]),
        "eikonalDroppedWindowCells": int(source["droppedWindowCells"]),
        "eikonalActiveOutsideWindowCells": int(source["activeOutsideWindowCells"]),
        "bOverRsMinCut": float(source.get("bOverRsMinCut", math.nan)),
        "activeBOverRsMin": float(source.get("activeBOverRsMin", math.nan)),
        "activeBOverRsMax": float(source.get("activeBOverRsMax", math.nan)),
        "rhoEikDroppedByTolSum": float(source["rhoEikDroppedByTolSum"]),
        "rhoEikDroppedByTolAbsSum": float(source["rhoEikDroppedByTolAbsSum"]),
        "rhoEikSum": float(np.sum(rho_eik)),
        "rhoEikMax": float(np.max(rho_eik)) if rho_eik.size else 0.0,
        "residualSupportMode": args.residual_support,
        "rhoMax": float(args.rho_max),
        "yBound": float(args.y_bound),
        "nmu": int(nmu),
        "jmax": int(jmax),
        "supportCsv": "",
        "fullAmpDiffNlambda": fad_meta["fullAmpDiffNlambda"],
        "fullAmpDiffGrid": fad_meta["fullAmpDiffGrid"],
        "fullAmpDiffLambdaMinActual": fad_meta["fullAmpDiffLambdaMinActual"],
        "fullAmpDiffLambdaMaxActual": fad_meta["fullAmpDiffLambdaMaxActual"],
        "fullAmpDiffPairs": fad_meta["fullAmpDiffPairs"],
        "fullAmpDiffJmax": fad_meta["fullAmpDiffJmax"],
        "fullAmpDiffStrictRows": fad_meta["fullAmpDiffStrictRows"],
        "fullAmpDiffRank": fad_meta["fullAmpDiffRank"],
        "fullAmpDiffContactDegree": fad_meta["fullAmpDiffContactDegree"],
        "fullAmpDiffMatrixConvention": fad_meta["fullAmpDiffMatrixConvention"],
        "fullAmpDiffPvMode": fad_meta["fullAmpDiffPvMode"],
        "fullAmpDiffIrSign": fad_meta["fullAmpDiffIrSign"],
        "fullAmpDiffSingularMax": fad_meta["fullAmpDiffSingularMax"],
        "fullAmpDiffSingularMin": fad_meta["fullAmpDiffSingularMin"],
        "fullAmpDiffKgCoeffMax": fad_meta["fullAmpDiffKgCoeffMax"],
        "fullAmpDiffRowNormalize": fad_meta["fullAmpDiffRowNormalize"],
        "fullAmpDiffEqResidualInf": math.nan,
    }
    if not res.success:
        return out

    u = res.x[:ncols]
    rho_res = u / scales
    y = float(res.x[idx_y])
    kg = (4.0 * math.pi) ** 3 * float(args.g6)
    rho_res_phys = kg * rho_res
    rho_tot_phys = rho_eik + rho_res_phys
    eq_lhs = a_eq_raw @ rho_res
    dense_lhs = a_dense_raw @ rho_res
    fad_residual = fad_rows @ u - fad_rhs if fad_rows.size else np.zeros(0, dtype=float)
    eq_norm = residual_norms(eq_lhs, (lam**2) * y, rhs)
    dense_norm = residual_norms(dense_lhs, (lam_dense**2) * y, dense_rhs)
    dense_band = residual_band_stats(dense_lhs, (lam_dense**2) * y, dense_rhs, lam_dense, "dense")
    support = rho_res > args.support_tol
    out.update(
        {
            "Y": y,
            "sMin": float(res.x[idx_s]) if has_s else math.nan,
            "eqResidualInf": eq_norm["abs_inf"],
            "eqResidualRelInf": eq_norm["rel_inf"],
            "denseResidualInf": dense_norm["abs_inf"],
            "denseResidualRelInf": dense_norm["rel_inf"],
            "denseResidualRms": dense_norm["abs_rms"],
            "denseResidualRelRms": dense_norm["rel_rms"],
            "rhoResMin": float(np.min(rho_res)),
            "rhoResMax": float(np.max(rho_res)),
            "rhoResSum": float(np.sum(rho_res)),
            "rhoResPhysMin": float(np.min(rho_res_phys)),
            "rhoResPhysMax": float(np.max(rho_res_phys)),
            "rhoResPhysSum": float(np.sum(rho_res_phys)),
            "rhoResSupport": int(np.count_nonzero(support)),
            "rhoTotPhysMin": float(np.min(rho_tot_phys)),
            "rhoTotPhysMax": float(np.max(rho_tot_phys)),
            "rhoTotMin": float(np.min(rho_tot_phys)),
            "rhoTotMax": float(np.max(rho_tot_phys)),
            "rhoTotSupport": int(np.count_nonzero(rho_tot_phys > args.support_tol)),
            "resSupportOnEikCells": int(np.count_nonzero(support & source["active"])),
            "fullAmpDiffEqResidualInf": float(np.max(np.abs(fad_residual))) if fad_residual.size else 0.0,
        }
    )
    out.update(dense_band)
    if args.write_support:
        out["supportCsv"] = write_support(
            args=args,
            label=out["case"],
            rho_res=rho_res,
            rho_eik=rho_eik,
            grid=source["grid"],
            x_value=x_value,
            objective=objective,
        )
    return out


def build_arg_parser() -> argparse.ArgumentParser:
    p = argparse.ArgumentParser()
    p.add_argument("--d", type=int, default=6)
    p.add_argument("--g6", type=float, default=0.05)
    p.add_argument("--grids", default="80x160")
    p.add_argument("--x-values", default="0,4,8,12")
    p.add_argument("--objectives", default="phase1,min,max")
    p.add_argument(
        "--lambda-grid",
        choices=[
            "interval-cheb",
            "interval-cheb-plus-floor",
            "threshold-angle",
            "power-angle",
            "floor-power-angle",
            "floor-power-interval",
            "hybrid-angle",
        ],
        default="interval-cheb",
    )
    p.add_argument("--lambda-min", type=float, default=0.09)
    p.add_argument("--lambda-max", type=float, default=0.11)
    p.add_argument("--lambda-count", type=int, default=32)
    p.add_argument("--dense-lambda-count", type=int, default=160)
    p.add_argument("--lambda-beta", type=float, default=2.0)
    p.add_argument("--lambda-extra-count", type=int, default=0)
    p.add_argument("--lambda-extra-beta", type=float, default=2.0)
    p.add_argument("--lambda-floor-c", type=float, default=1.0)
    p.add_argument("--fullampdiff-nlambda", type=int, default=0)
    p.add_argument(
        "--fullampdiff-grid",
        choices=["interval-cheb", "threshold-angle", "power-angle", "floor-power-interval"],
        default="interval-cheb",
    )
    p.add_argument("--fullampdiff-lambda-min", type=float, default=-1.0)
    p.add_argument("--fullampdiff-lambda-max", type=float, default=-1.0)
    p.add_argument("--fullampdiff-lambda-beta", type=float, default=2.0)
    p.add_argument("--fullampdiff-lambda-floor-c", type=float, default=0.5)
    p.add_argument(
        "--fullampdiff-pairs",
        default="0.0304,-0.00192,0.0436,-0.00336",
        help="semicolon-separated xA,yA,xB,yB full-amplitude-difference pairs",
    )
    p.add_argument("--fullampdiff-jmax", type=int, default=-1)
    p.add_argument("--fullampdiff-contact-degree", type=int, default=0)
    p.add_argument("--fullampdiff-matrix-convention", choices=["lambda-kernel", "eq20"], default="lambda-kernel")
    p.add_argument("--fullampdiff-pv", choices=["none", "linear-subtraction"], default="none")
    p.add_argument("--fullampdiff-ir-sign", type=float, choices=[-1.0, 1.0], default=1.0)
    p.add_argument("--fullampdiff-row-normalize", action="store_true")
    p.add_argument("--alpha-mode", choices=["chi-window", "full"], default="chi-window")
    p.add_argument("--residual-support", choices=["all", "outside-eikonal"], default="all")
    p.add_argument("--rho-max", type=float, default=2.0)
    p.add_argument("--y-bound", type=float, default=-1.0)
    p.add_argument("--envelope-slack", type=float, default=-1.0)
    p.add_argument("--scaled-slack", action="store_true")
    p.add_argument("--chi-min", type=float, default=0.0)
    p.add_argument("--chi-max", type=float, default=0.30)
    p.add_argument("--fixed-eikonal-profile", choices=["none", "weak", "candidate", "elastic-phase"], default="elastic-phase")
    p.add_argument("--fixed-eikonal-rho-scale", type=float, default=1.0)
    p.add_argument("--chi0", type=float, default=1.0)
    p.add_argument("--e-min", type=float, default=4.0)
    p.add_argument("--e-max", type=float, default=1.0e6)
    p.add_argument("--j-min", type=float, default=20.0)
    p.add_argument("--b-min", type=float, default=2.0)
    p.add_argument("--b-over-rs-min", type=float, default=0.0)
    p.add_argument("--rho-tol", type=float, default=1.0e-12)
    p.add_argument("--support-tol", type=float, default=1.0e-10)
    p.add_argument("--dual-method", choices=["highs", "highs-ds", "highs-ipm"], default="highs-ds")
    p.add_argument("--dual-active-tol", type=float, default=1.0e-7)
    p.add_argument("--dual-cert-cols", type=int, default=256)
    p.add_argument("--tol", type=float, default=1.0e-8)
    p.add_argument("--time-limit", type=float, default=90.0)
    p.add_argument("--write-support", action="store_true")
    p.add_argument("--support-dir", type=Path, default=None)
    p.add_argument("--out", type=Path, default=DEFAULT_OUT)
    return p


def main() -> None:
    args = build_arg_parser().parse_args()
    lam = build_lambda_grid(args, args.lambda_count, include_extra=True)
    lam_dense = build_lambda_grid(args, args.dense_lambda_count, include_extra=False)
    rows: list[dict] = []
    objectives = [item.strip() for item in args.objectives.split(",") if item.strip()]
    for nmu, jmax in parse_grids(args.grids):
        for x_value in parse_floats(args.x_values):
            for objective in objectives:
                if objective in ("dual-min", "dual-max"):
                    rows.append(solve_dual_target(args=args, nmu=nmu, jmax=jmax, x_value=x_value, objective=objective, lam=lam))
                else:
                    rows.append(solve_one(args=args, nmu=nmu, jmax=jmax, x_value=x_value, objective=objective, lam=lam, lam_dense=lam_dense))
    write_csv(args.out, rows)
    print(args.out)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/README.md <==
# Figure 9 in the v23 PRD draft

Run these commands from this directory. The plotting and check scripts need
NumPy, and plotting also needs Matplotlib.

    python3 plot_fig9.py data ../../figures/v23/fig9_refined_absorption
    python3 check_fig9.py data \
      ../../data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/selected_solution.npz

The figure uses the stored density bins and shows \(\sigma=s/M_{\rm EFT}^2\)
through 500 and even spins through \(J=200\). Cells with prescribed eikonal
density use the background color. The black guide uses the first outward
\(\mathcal A_0=1/2\) crossing at \(\sigma=102\) to normalize
\(J+3/2\propto\sigma^{0.7}\). The red guide is the fixed impact parameter
\(b=9.28\,M_{\rm EFT}^{-1}\). The low-energy comparison uses the first spin
below each threshold. The outer crossing check follows the outward
\(\rho=1\) crossing nearest the red guide.

## Recompute the spectra

The solver uses NumPy, SciPy's HiGHS interface, Clarabel, and the production
kernel modules in the sibling code directory. Use a fresh output directory.

    PYTHONPATH=../code OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 \
      python3 solve.py \
      ../../data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/reference_solution.npz \
      run --preserve-low-spin --selections wide_weighted_annulus
    python3 plot_fig9.py run ../../figures/v23/fig9_refined_absorption
    python3 bands.py run wide_weighted_annulus

The solve uses \(X=20\), \(G_N=4\pi^2\), 80 sampled sum rules, and 732 energy
nodes through \(\sigma=1200\), with \(\Delta\sigma=10\) from 200 onwards.
It uses even spins through \(J=240\) below \(\sigma=200\) and \(J=480\) from
there onwards. The prescribed source is recovered from the supplied archive,
including the original high-energy eikonal tail. The selected spectrum
minimizes the weighted squared distance of the total density from one,
subject to \(Y\ge Y_{\max}-0.005|Y_{\max}|\). The energy weights are the cell
widths in \(1/\sigma\) divided by \(\pi\). The radial weight is one up to
\(2.5R_S\) and tapers to zero at \(3R_S\) as \(u^2(3-2u)\), with
\(u=(3-b/R_S)/0.5\) clipped to \([0,1]\). Bins with positive residual capacity
within \(10R_S\) are free to change.

The file data/summary.json records the solver and dense-grid checks. The selected
solution has Clarabel status AlmostSolved. Its maximum sampled row shift,
after clipping to the box bounds, is \(3.57\times10^{-7}\). The maximum
relative dense-grid residual is \(1.31\%\) within the sampled \(\lambda\)
interval and \(2.01\%\) when the small-\(\lambda\) endpoint is included.
Both values agree with the reference at the quoted precision. The
comparison with the original selected solution gives a maximum shift of
one even-spin bin across 571 energy slices at both \(\mathcal A_0=0.5\) and
\(0.9\). The outer \(\rho=1\) crossing has median \(bM_{\rm EFT}=9.28\) and a
fitted exponent of \(0.501\) on 81 slices between \(\sigma=50\) and 500.

The Fig. 10 fits and absorptive-radius bounds retain their original inputs.


==> anc/codesforarxiv/fig9_v23/bands.py <==
"""Measure connected absorption-proxy intervals on the solved bin grid."""

import argparse
import json
from pathlib import Path

import numpy as np


def intervals(mask, min_bins=3):
    indices = np.flatnonzero(mask)
    pieces = np.split(indices, np.flatnonzero(np.diff(indices) > 1) + 1)
    return [segment for segment in pieces if len(segment) >= min_bins]


def summarize(s, j, ratio, eikonal, rho, reference):
    relevant = (s >= 200) & (s <= 1000)
    rs = (6 * np.pi * np.sqrt(s))**(1/3)
    b = ratio * rs
    a0 = 1 - (1 - eikonal - rho)**2
    carrier_free = (eikonal < 1e-12) & (ratio < 3)
    ref_edges = []
    for k in np.flatnonzero(relevant):
        bins = intervals((reference[:, k] >= 1.8) & carrier_free[:, k], min_bins=1)
        if bins and bins[0][0] == 0:
            ref_edges.append(float(b[bins[0][-1], k]))
    out = {
        "ref_reflective_edge_b_median": float(np.median(ref_edges)) if ref_edges else None,
        "selected_profiles": {},
        "separated_intervals": {},
    }
    for threshold in (.5, .9):
        records = []
        for k in np.flatnonzero(relevant):
            segments = intervals((a0[:, k] >= threshold) & carrier_free[:, k])
            components = [
                {"J": [int(j[z[0]]), int(j[z[-1]])],
                 "b_over_RS": [float(ratio[z[0], k]), float(ratio[z[-1], k])],
                 "b_at_peak": float(b[z[np.argmax(a0[z, k])], k]),
                 "peak": float(a0[z, k].max())}
                for z in segments
            ]
            if s[k] in [200, 300, 500, 750, 1000]:
                profile = out["selected_profiles"].setdefault(str(int(s[k])), {})
                profile[str(threshold)] = components
            if len(components) > 1 and segments[0][0] == 0:
                records.append({"s": float(s[k]), "components": components})
        out["separated_intervals"][str(threshold)] = records
    return out


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("directory", type=Path)
    p.add_argument("names", nargs="+")
    args = p.parse_args()
    root = args.directory
    with np.load(root / "reference.npz") as ref:
        s, j = ref["s"], ref["J"]
        shape = j.size, s.size
        ratio, eikonal, reference = (ref[name].reshape(shape) for name in ("ratio", "eik", "rho"))
    report = {}
    for name in args.names:
        with np.load(root / f"{name}.npz") as data:
            report[name] = summarize(s, j, ratio, eikonal, data["rho"].reshape(shape), reference)
    (root / "band_diagnostics.json").write_text(json.dumps(report, indent=2) + "\n")
    for mode, values in report.items():
        print(mode, "separated intervals out of 81 energy slices",
              {k:len(v) for k,v in values["separated_intervals"].items()})
        for s0, profile in values["selected_profiles"].items():
            print(f"  s={s0}", profile)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/check_fig9.py <==
"""Check the low-energy agreement and the outer density transition in Fig. 9."""

import argparse
from pathlib import Path

import numpy as np


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("directory", type=Path)
    parser.add_argument("original_selection", type=Path)
    args = parser.parse_args()

    with np.load(args.directory / "reference.npz") as reference:
        sigma, spin = reference["s"], reference["J"]
        eikonal = reference["eik"]
    with np.load(args.directory / "wide_weighted_annulus.npz") as selected:
        density = (selected["rho"] + eikonal).reshape(spin.size, sigma.size)
    with np.load(args.original_selection) as original:
        n_energy = int(original["nmu"])
        original_sigma = original["gridSigma"][:n_energy]
        original_absorption = original["absorptivityZeroQ"].reshape(-1, n_energy)

    absorption = 1 - (1 - density) ** 2
    indices = np.abs(sigma[:, None] - original_sigma).argmin(axis=0)
    common = (original_sigma <= 20) & np.isclose(sigma[indices], original_sigma, rtol=1e-12)
    print(f"Matched energy slices through sigma = 20: {np.count_nonzero(common)}")
    for threshold in (0.5, 0.9):
        old_below = original_absorption[:, common] < threshold
        new_below = absorption[:, indices[common]] < threshold
        if not (old_below.any(axis=0).all() and new_below.any(axis=0).all()):
            raise ValueError(f"A first outward crossing is missing at A0 = {threshold}")
        old_bins = np.argmax(old_below, axis=0)
        new_bins = np.argmax(new_below, axis=0)
        print(f"A0 = {threshold}: maximum displacement {np.max(abs(old_bins - new_bins))} even-spin bins")

    columns = np.flatnonzero((sigma >= 50) & (sigma <= 500))
    edge_spins = []
    for column in columns:
        profile = density[:, column]
        crossings = np.flatnonzero((profile[:-1] >= 1) & (profile[1:] < 1))
        # Track the crossing closest to the fixed-impact-parameter reflective edge.
        reflective_spin = 0.5 * 9.28 * np.sqrt(sigma[column]) - 1.5
        lower = crossings[np.argmin(np.abs(spin[crossings] - reflective_spin))]
        edge_spins.append(np.interp(1, profile[lower:lower + 2][::-1], spin[lower:lower + 2][::-1]))
    shifted_spin = np.asarray(edge_spins) + 1.5
    edge_sigma = sigma[columns]
    impact_parameter = 2 * shifted_spin / np.sqrt(edge_sigma)
    exponent, _ = np.polyfit(np.log(edge_sigma), np.log(shifted_spin), 1)
    print(f"Outer rho = 1 crossing on {columns.size} slices: median b M_EFT = "
          f"{np.median(impact_parameter):.4f}, fitted exponent = {exponent:.4f}")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/data/summary.json <==
{
  "energy_nodes": 732,
  "jmax": 480,
  "source": {
    "kernel_comparison_max": 1.4228618283596006e-12,
    "dense_to_training_source_max_difference": 9.166617501243923e-05,
    "archive_reported_training_residual_max": 7.78e-08,
    "carrier_at_smallest_dense_lambda": 0.979430827744751
  },
  "reference": {
    "seconds": 727.3432922950014,
    "Y": -134.05782588281156,
    "training_residual_max": 3.2862601528904634e-14,
    "allowed_training_residual_max": 0.0,
    "box_dual_bound": -134.0578258828092,
    "box_dual_gap": 2.3590018827235326e-12,
    "dense_residual_abs_max": 0.07657676934123714,
    "dense_residual_rel_max": 0.02007670469591277,
    "dense_residual_rel_max_resolved": 0.013078344814102362
  },
  "lambda_rows": 80,
  "low_s_spin_cap": 240,
  "wide_weighted_slack": {
    "mode": "wide_weighted_slack",
    "seconds": 75.006789396,
    "Y": -134.72811501222654,
    "status": "Solved",
    "training_row_shift_max": 0.010000000000048428,
    "target_row_shift_max": 0.01,
    "accepted_row_shift_max": 0.0100001,
    "free_bins": 20654,
    "objective_bins": 20311,
    "mean_absorption_proxy": 0.30304186564844654,
    "dense_residual_abs_max": 0.08546607853965682,
    "dense_residual_rel_max": 0.02007663330674158,
    "dense_residual_rel_max_resolved": 0.013167162111141426
  },
  "wide_weighted_annulus": {
    "mode": "wide_weighted_annulus",
    "seconds": 260.244783215,
    "Y": -134.72811501731087,
    "status": "AlmostSolved",
    "training_row_shift_max": 3.572144777301556e-07,
    "target_row_shift_max": 1e-07,
    "accepted_row_shift_max": 1.1e-06,
    "free_bins": 25373,
    "objective_bins": 20311,
    "mean_absorption_proxy": 0.27322742797543764,
    "dense_residual_abs_max": 0.0765770227751208,
    "dense_residual_rel_max": 0.0200767046884111,
    "dense_residual_rel_max_resolved": 0.013078354056233305
  },
  "seconds_this_invocation": 268.28652766440064
}


==> anc/codesforarxiv/fig9_v23/equal_spin_negative_x/quad_selection_conditioned.py <==
"""Refine the D=6 Fig. 9 residual grid while retaining its prescribed source."""

from __future__ import annotations

import argparse
from concurrent.futures import ProcessPoolExecutor
import json
from pathlib import Path
import time

import numpy as np
from scipy import sparse
from scipy.interpolate import PchipInterpolator
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual import mu_grid, partial_wave_norm
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


GN = 4 * np.pi**2
X = 20.0
JMAX = 480
EPSILON = 0.005


def log(message):
    print(time.strftime("%H:%M:%S"), message, flush=True)


def density_grid():
    """Keep the original low-energy cells and subdivide at higher energies."""
    low = 600.0 / np.arange(600, 29, -1)
    high = np.r_[np.arange(21., 102., 3.), np.arange(102., 198.1, 1.5),
                 np.arange(200., 500.1, 5.), np.arange(510., 1201., 10.)]
    high_edges = np.r_[600 / 29, (high[:-1] + high[1:]) / 2, high[-1]]
    high_weights = (1 / high_edges[:-1] - 1 / high_edges[1:]) / np.pi
    energies = np.r_[low, high]
    weights = np.r_[np.full(low.size, 1 / (600 * np.pi)), high_weights]
    assert np.all(np.diff(energies) > 0)
    np.testing.assert_allclose(weights.sum(), (1 - 1 / high[-1]) / np.pi, rtol=1e-13)
    return energies, weights


def normalized_rows(lam, s, weights, jmax):
    """Same D=6 production kernel, advancing the recurrence once per spin."""
    nu = 1.5
    ell = np.arange(0, jmax + 1, 2)
    z = np.sqrt((s[None, :] - 3 * lam[:, None]) / (s[None, :] + lam[:, None]))
    kinematic = (lam[:, None] / (8 * np.pi * GN) *
                 (2 * s[None, :] + 3 * lam[:, None]) / s[None, :]**3 * weights)
    rows = np.empty((lam.size, ell.size, s.size))
    p_before_previous = np.ones_like(z)
    p_previous = z.copy()
    rows[:, 0, :] = kinematic * partial_wave_norm(0, 6)
    for j in range(2, jmax + 1):
        p = ((2 * (j + nu - 1) / (j + 2 * nu - 1)) * z * p_previous
             - ((j - 1) / (j + 2 * nu - 1)) * p_before_previous)
        p_before_previous, p_previous = p_previous, p
        if j % 2 == 0:
            rows[:, j // 2, :] = kinematic * p * partial_wave_norm(j, 6)
    return rows.reshape(lam.size, -1)


def chunked_dot(lam, s, weights, jmax, spectra):
    out = []
    for start in range(0, len(lam), 40):
        rows = normalized_rows(lam[start:start + 40], s, weights, jmax)
        out.append(rows @ spectra)
    return np.concatenate(out, axis=0)


def geometry(s, jmax):
    j = np.arange(0, jmax + 1, 2)[:, None]
    e = np.sqrt(s)
    b = 2 * (j + 1.5) / e
    rs = (3 * GN * e / (2 * np.pi))**(1 / 3)
    ratio = b / rs
    chi = GN * s / (np.pi * b**2)
    window = (e >= 4) & (j >= 20) & (b >= 2) & (chi < 30)
    u = np.clip(ratio - 2, 0, 1)
    handover = window * u**2 * (3 - 2 * u)
    return ratio.ravel(), (handover * (1 - np.cos(chi))).ravel(), (2 * (1 - handover)).ravel()


def original_source(reference):
    """Recover the original fixed source from its archived dense row residual."""
    with np.load(reference) as old:
        lam, dense = old["lambdaTrain"], old["lambdaDense"]
        s, weights = mu_grid(int(old["nmu"]))
        jmax = int(old["jmax"])
        rho = old["rhoResPhys"]
        y = float(old["Y"])
        np.testing.assert_allclose(geometry(s, jmax)[1], old["rhoEik"], atol=1e-11)
        np.testing.assert_allclose(geometry(s, jmax)[2], old["residualUpperPhys"], atol=1e-11)
        fast = normalized_rows(lam, s, weights, jmax)
        production = lam[:, None] * lambda_kernel_from_grid(6, lam, s.size, jmax, 2)[0] / (8*np.pi*GN)
        kernel_error = float(np.max(np.abs(fast - production)))
        np.testing.assert_allclose(fast, production, rtol=1e-7, atol=1e-10)
        lhs = chunked_dot(dense, s, weights, jmax, rho) - dense**2 * y
        rhs_dense = lhs - old["denseRaw"]
        carrier = 1 + 2 * dense * X - rhs_dense
        # The archived reference satisfies the training rows to 7.8e-8.
        # Recover those rows directly to avoid interpolating a sampled carrier
        # whose numerical integration has small bin-to-bin fluctuations.
        rhs = fast @ rho - lam**2 * y
        carrier_train = 1 + 2 * lam * X - rhs
        np.testing.assert_allclose(carrier_train[[0, -1]], [.9758662371240918, .11146754881279146],
                                   atol=1e-6, rtol=0)
        independent_error = float(np.max(np.abs(PchipInterpolator(dense, carrier)(lam) - carrier_train)))
        if independent_error > 2e-4:
            raise RuntimeError(f"Archive source recovery discrepancy {independent_error}")
        return lam, dense, rhs, rhs_dense, {
            "kernel_comparison_max": kernel_error,
            "dense_to_training_source_max_difference": independent_error,
            "archive_reported_training_residual_max": 7.78e-8,
            "carrier_at_smallest_dense_lambda": float(carrier[0]),
        }


def reference_solution(rows, lam, rhs, upper, slack_relative):
    """Maximize Y with the capped residual LP on the new spectral grid."""
    free = np.flatnonzero(upper > 0)
    a = rows[:, free]
    column_scale = np.max(np.abs(a), axis=0)
    yscale = 150.
    columns = [a / column_scale, -lam**2 * yscale]
    slack = slack_relative * (1 + np.abs(rhs) + lam**2 * 134)
    if slack_relative:
        columns.append(np.diag(slack))
    eq = np.column_stack(columns)
    row_scale = np.max(np.abs(eq), axis=1)
    eq /= row_scale[:, None]
    cost = np.zeros(eq.shape[1])
    ne = len(free)
    cost[ne] = -1
    bounds = np.zeros((eq.shape[1], 2))
    bounds[:ne, 1] = column_scale * upper[free]
    bounds[ne] = [-np.inf, np.inf]
    bounds[ne + 1:] = [-1., 1.]
    log(f"reference LP, {ne} free bins, {len(lam)} equality rows, relative slack {slack_relative}")
    start = time.monotonic()
    res = linprog(cost, A_eq=eq, b_eq=rhs / row_scale, bounds=bounds, method="highs-ipm",
                  options={"time_limit": 2400, "threads": 8, "primal_feasibility_tolerance": 1e-9,
                           "dual_feasibility_tolerance": 1e-9})
    seconds = time.monotonic() - start
    if not res.success:
        raise RuntimeError(f"reference solve after {seconds:.1f}s: {res.message}")
    rho = np.zeros(upper.size)
    rho[free] = np.clip(res.x[:ne] / column_scale, 0, upper[free])
    y = float(yscale * res.x[ne])
    dual = -yscale * res.eqlin.marginals / row_scale
    dual /= dual @ (-lam**2)
    bound = float(dual @ rhs + np.maximum(-(dual @ a), 0) @ upper[free] + np.abs(dual) @ slack)
    residual = np.abs(rows @ rho - lam**2 * y - rhs)
    error = float(np.max(residual))
    if np.max(residual - slack) > 2e-6 or abs(bound - y) > 5e-3:
        raise RuntimeError(f"reference residual {error}, objective gap {bound - y}")
    return rho, y, {"seconds": seconds, "Y": y, "training_residual_max": error,
                    "allowed_training_residual_max": float(slack.max()),
                    "box_dual_bound": bound, "box_dual_gap": bound - y}


def selection(args):
    """Quadratic selection relative to the new reference, with the same Y loss."""
    import clarabel

    mode, saved, destination = args
    model = np.load(saved)
    rows, lam = model["rows"], model["lam"]
    ratio, eik, upper, ref = (model[name] for name in ("ratio", "eik", "upper", "rho"))
    yref = float(model["Y"])
    if mode == "fig9":
        weight = (ratio < 2).astype(float)
        free = np.flatnonzero((upper > 0) & (ratio < 2))
        slack = .01
    else:
        taper = np.clip((3 - ratio) / .5, 0, 1)
        weight = taper**2 * (3 - 2 * taper)
        if mode in {"wide_weighted", "wide_weighted_slack", "wide_weighted_annulus"}:
            # Preserve the energy measure of the original grid, whose cells
            # had uniform width in 1/s. Refining s then adds resolution.
            cell_weights = model["weights"]
            weight *= np.tile(cell_weights, ratio.size // cell_weights.size)
        free_radius = 10. if mode == "wide_weighted_annulus" else 3.5
        free = np.flatnonzero((upper > 0) & (ratio < free_radius))
        slack = .01 if mode in {"wide", "wide_weighted_slack"} else 1e-7
    w = weight[free]
    w /= w.sum()
    n = len(free)
    yscale = EPSILON * abs(yref)
    # Use an explicit bounded slack for each sum rule to store its dense
    # coefficient row once. The feasible set and objective are identical.
    n_rows = len(lam)
    dense_eq = np.column_stack((rows[:, free], -lam**2 * yscale))
    eigenvalues, vectors = np.linalg.eigh(dense_eq @ dense_eq.T)
    scale = np.maximum(np.sqrt(np.maximum(eigenvalues, 0.)), 1e-6*np.sqrt(eigenvalues[-1]))
    transform = (vectors / scale).T
    eq = sparse.csc_matrix(np.column_stack((transform @ dense_eq, -slack * transform)))
    identity = sparse.eye(n + 1 + n_rows, format="csc")
    a = sparse.vstack([eq, identity, -identity], format="csc")
    b = np.r_[np.zeros(n_rows), upper[free] - ref[free], 0., np.ones(n_rows),
              ref[free], 1., np.ones(n_rows)]
    p = sparse.diags(np.r_[2 * w, np.zeros(1 + n_rows)], format="csc")
    q = np.r_[2 * w * (eik[free] + ref[free] - 1), np.zeros(1 + n_rows)]
    settings = clarabel.DefaultSettings()
    settings.verbose = True
    settings.max_iter = 220
    settings.time_limit = 1800
    settings.max_threads = 2
    settings.tol_gap_abs = 1e-9
    settings.tol_feas = 1e-9
    log(f"{mode} QP, {n} free bins, {np.count_nonzero(w)} objective bins")
    solver = clarabel.DefaultSolver(p, q, a, b, [clarabel.ZeroConeT(n_rows), clarabel.NonnegativeConeT(len(b) - n_rows)], settings)
    result = solver.solve()
    status = str(result.status)
    rho = ref.copy()
    rho[free] = np.clip(ref[free] + np.asarray(result.x[:n]), 0, upper[free])
    y = yref + yscale * result.x[n]
    dy = y - yref
    error = float(np.max(np.abs(rows @ (rho - ref) - lam**2 * dy)))
    acceptance = slack + (1e-6 if slack <= 1e-7 else 1e-7)
    if status not in {"Solved", "AlmostSolved"} or error > acceptance or dy < -yscale - 1e-7:
        if np.isfinite(y) and np.all(np.isfinite(rho)):
            np.savez_compressed(destination/"candidate.npz",rho=rho,Y=y,status=status,
                                gap=abs(result.obj_val-result.obj_val_dual),row_shift=error)
        raise RuntimeError(f"{mode} QP {status}, residual {error}, Y shift {dy}")
    info = {"mode":mode, "seconds": float(result.solve_time), "Y":y, "status":status,
            "training_row_shift_max":error, "target_row_shift_max":slack,
            "accepted_row_shift_max":acceptance,
            "free_bins":n, "objective_bins":int(np.count_nonzero(w)),
            "mean_absorption_proxy":float(w @ (1 - (rho[free] + eik[free] - 1)**2))}
    np.savez_compressed(destination / f"{mode}.npz", rho=rho, Y=y)
    (destination / f"{mode}.json").write_text(json.dumps(info, indent=2) + "\n")
    log(info)
    return info


def audit_dense(output, metadata, names):
    """Evaluate all models on the archived 1,601-row lambda grid."""
    model = np.load(output / "model.npz")
    lam, rhs = model["dense"], model["rhs_dense"]
    models = [model] + [np.load(output / f"{name}.npz") for name in names]
    spectra = np.column_stack([obj["rho"] for obj in models])
    y = np.array([float(obj["Y"]) for obj in models])
    lhs = chunked_dot(lam, model["s"], model["weights"], JMAX, spectra)
    yterm = lam[:, None]**2 * y
    errors = lhs - yterm - rhs[:, None]
    relative = np.abs(errors) / (1 + np.abs(rhs[:, None]) + np.abs(lhs) + np.abs(yterm))
    for k, name in enumerate(["reference", *names]):
        item = metadata[name]
        item["dense_residual_abs_max"] = float(np.max(np.abs(errors[:, k])))
        item["dense_residual_rel_max"] = float(np.max(relative[:, k]))
        item["dense_residual_rel_max_resolved"] = float(np.max(relative[lam >= model["lam"][0], k]))
    np.savez_compressed(output / "dense_audit.npz", lam=lam, errors=errors, relative=relative)


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("archive", type=Path)
    cli.add_argument("output", type=Path)
    cli.add_argument("--weighted-control", action="store_true")
    cli.add_argument("--preserve-low-spin", action="store_true",
                     help="Keep J <= 240 below s=200 as a high-energy-only refinement control.")
    cli.add_argument("--dense-training", type=int, default=0,
                     help="Use this many archived dense rows within the original lambda interval.")
    cli.add_argument("--reference-slack", type=float, default=0.)
    cli.add_argument("--reference-only", action="store_true")
    cli.add_argument("--selections", nargs="+", choices=[
        "fig9", "wide", "wide_tight", "wide_weighted", "wide_weighted_slack", "wide_weighted_annulus",
    ])
    args = cli.parse_args()
    out = args.output.resolve()
    out.mkdir(parents=True, exist_ok=True)
    saved = out / "model.npz"
    metadata_path = out / "summary.json"
    names = ["fig9", "wide", "wide_tight"]
    if args.weighted_control:
        names.append("wide_weighted")
    if args.selections:
        names = args.selections
    if args.reference_only:
        names = []
    started = time.monotonic()
    if not saved.exists():
        s, weights = density_grid()
        lam, dense, rhs, rhs_dense, source_check = original_source(args.archive)
        log(f"source recovery checked: {source_check}")
        if args.dense_training:
            in_range = np.flatnonzero((dense >= lam[0]) & (dense <= lam[-1]))
            pick = in_range[np.linspace(0, len(in_range)-1, args.dense_training).round().astype(int)]
            lam, rhs = dense[pick], rhs_dense[pick]
        ratio, eik, upper = geometry(s, JMAX)
        if args.preserve_low_spin:
            jet = np.repeat(np.arange(0, JMAX+1, 2), len(s))
            ss = np.tile(s, JMAX//2+1)
            upper[(ss < 200) & (jet > 240)] = 0
        rows = normalized_rows(lam, s, weights, JMAX)
        rho, y, refinfo = reference_solution(rows, lam, rhs, upper, args.reference_slack)
        log(refinfo)
        np.savez_compressed(out / "reference.npz", s=s, J=np.arange(0, JMAX + 1, 2),
                            rho=rho, ratio=ratio, eik=eik, upper=upper, Y=y)
        np.savez(saved, s=s, weights=weights, ratio=ratio, eik=eik, upper=upper,
                 rho=rho, Y=y, rows=rows, lam=lam, dense=dense, rhs=rhs, rhs_dense=rhs_dense)
        metadata = {"energy_nodes":len(s), "jmax":JMAX, "source":source_check, "reference":refinfo,
                    "lambda_rows":args.dense_training or 80,
                    "low_s_spin_cap":240 if args.preserve_low_spin else None}
        metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
    else:
        metadata = json.loads(metadata_path.read_text())
        log("reusing saved reference")
    if "dense_residual_rel_max" not in metadata["reference"]:
        audit_dense(out, metadata, [])
        metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
        log(f"reference dense audit: {metadata['reference']}")
    if metadata["reference"]["dense_residual_rel_max_resolved"] > .1:
        raise RuntimeError("Reference fails the dense sum-rule check")
    missing = [name for name in names if not (out / f"{name}.npz").exists()]
    if missing:
        with ProcessPoolExecutor(max_workers=3) as pool:
            for info in pool.map(selection, ((name, saved, out) for name in missing)):
                metadata[info["mode"]] = info
    audited = [name for name in metadata if (out / f"{name}.npz").exists() and name != "reference"]
    for name in names:
        metadata[name] = json.loads((out / f"{name}.json").read_text())
        if name not in audited:
            audited.append(name)
    log("evaluating dense validation grid")
    audit_dense(out, metadata, audited)
    metadata["seconds_this_invocation"] = time.monotonic() - started
    metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
    log("completed")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/equal_spin_negative_x/refined_equal_spin.py <==
"""Vary X on the v23 Fig. 9 grid with the draft's equal-spin objective."""

import argparse
import json
from pathlib import Path

import numpy as np

from leaf_lp import Leaf
import solve as fig9
import quad_selection_conditioned as quad_selection


class RefinedLeaf(Leaf):
    def __init__(self, reference, lam, rows, old_support):
        self.lam, self.A = lam, rows
        self.x0, self.y0 = 20., float(reference["Y"])
        self.r0 = reference["rho"]
        self.eik, self.cap, self.b = (reference[key] for key in ("eik", "upper", "ratio"))
        self.free = self.cap > 0
        matrix = rows[:, self.free]
        self.cs = abs(matrix).max(axis=0)
        self.xs, self.ys = 20., abs(self.y0)
        e = np.column_stack((matrix/self.cs, -2*lam*self.xs, -lam**2*self.ys))
        self.row_scale = np.max(abs(e), axis=1)
        self.E = np.ascontiguousarray(e/self.row_scale[:,None])
        self.physical_columns = np.flatnonzero(self.free)
        self.seconds, self.verbose, self.solver = 180, True, "ipm"
        self.reference_files = []
        self.old_support = old_support

    def seed(self, radius):
        seed = super().seed(radius)
        return seed | self.old_support[self.free]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("x",type=float)
    parser.add_argument("baseline",type=Path)
    parser.add_argument("archive",type=Path)
    parser.add_argument("old_reference",type=Path)
    parser.add_argument("output",type=Path)
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    with np.load(args.baseline) as reference, np.load(args.old_reference) as old:
        sigma, spin = reference["s"],reference["J"]
        previous_s, previous_spin = old["s"],old["J"]
        nearby=np.abs(sigma[:,None]-previous_s).argmin(axis=1)
        rho=old["rho"].reshape(previous_spin.size,previous_s.size)
        old_support=np.zeros((spin.size,sigma.size),dtype=bool)
        old_support[:previous_spin.size]=rho[:,nearby]>1e-9
        expected, weights = fig9.density_grid()
        np.testing.assert_array_equal(expected,sigma)
        lam,dense,rhs,rhs_dense,_=fig9.original_source(args.archive)
        rows=fig9.normalized_rows(lam,sigma,weights,int(spin[-1]))
        case=RefinedLeaf(reference,lam,rows,old_support.ravel())
        ratio,eik,upper=case.b,case.eik,case.cap
        ymax_file=args.output/"upper_boundary.npz"
        info=case.solve(None,args.x,args.x,save=ymax_file,reduced=True)
        (args.output/"reference_certificate.json").write_text(json.dumps(info,indent=2)+"\n")
        if "dual_upper" not in info or info["duality_gap"]>1e-5 or info["residual"]>1e-6:
            raise RuntimeError(f"Unresolved upper boundary at X={args.x}")

    with np.load(ymax_file) as witness:
        rho0,y0=witness["rhoResPhys"],float(witness["Y"])
    x_shift=args.x-case.x0
    rhs_dense=rhs_dense+2*dense*x_shift
    max_error=float(np.max(abs(rows@rho0-lam**2*y0-rhs-2*lam*x_shift)))
    if max_error>1e-6:
        raise RuntimeError(f"Upper-boundary original row residual {max_error}")
    print(f"X={args.x}, Ymax={y0}, upper-boundary row residual {max_error:.4g}",flush=True)
    model=args.output/"model.npz"
    np.savez(model,s=sigma,weights=weights,ratio=ratio,eik=eik,upper=upper,rho=rho0,
             Y=y0,rows=rows,lam=lam,dense=dense,rhs_dense=rhs_dense)
    np.savez_compressed(args.output/"reference.npz",s=sigma,J=spin,X=args.x,Y=y0,
                        rho=rho0,eik=eik,upper=upper,ratio=ratio)
    quad_selection.EPSILON=.005*abs(case.y0)/abs(y0)
    mode="wide_weighted_annulus"
    selected=quad_selection.selection((mode,model,args.output))
    report={"X":args.x,"Y_max":y0,"absolute_Y_allowance":.005*abs(case.y0),"reference":info,mode:selected}
    quad_selection.audit_dense(args.output,report,[mode])
    (args.output/"summary.json").write_text(json.dumps(report,indent=2)+"\n")
    print(f"X={args.x}, sampler shift {selected['training_row_shift_max']:.5g}, "
          f"dense relative residual {selected['dense_residual_rel_max_resolved']:.6g}",flush=True)


if __name__=="__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/README.md <==
# Higher X with the draft Fig. 9 objective

The comparison uses the v23 refined 732-node grid, the original 80
sampled sum rules, the same eikonal carrier, and the draft's equal-spin
energy-weighted absorption objective. The maximum permitted absolute
loss is \(0.6702891294\) at every X. The \(X=23\) and \(24.5\) selections
use that full loss. The \(X=25.3\) selection uses \(0.399429416\).

Three or more consecutive visible bins at \(\rho\ge1.8\) persist
through \(\sigma=230,280,320,1200\) at \(X=20,23,24.5,25.3\), respectively.
For \(X=25.3\), a central 90% proxy interval and a detached outer
90% proxy interval, both at least three even-spin bins wide, are
separated by a near-cap strip through the sampled range
\(610\le\sigma\le1200\). At \(\sigma=1000\), these intervals are
\(J=0\)–54 and \(144\)–150, with \(\rho\ge1.8\) at \(J=80\)–134.
The outer absorption peak is close to the reflective edge of the
corresponding upper-boundary solution. Its median separation from
that edge is \(0.210\,M_{\rm EFT}^{-1}\) in the \(X=25.3\) cases.
At both proxy thresholds 0.5 and 0.9, each tested energy and X has
at most one near-cap strip separating qualifying absorption components.

The plots show the actual bins. The threshold plot marks cells with a
prescribed eikonal contribution in gray. The raw density plot uses the
original Fig. 9 mask and color range.

The \(X=25.3\) QP had status AlmostSolved. A correction of at most
0.002 to densities outside \(3R_S\) brings the sampled row shift below
\(2.67\times10^{-7}\), and leaves the absorption objective unchanged.
The other positive-X selections meet the same tolerance directly.
The largest relative residuals on the dense audit over the sampled
lambda interval are 1.49%, 2.80%, and 1.30% for \(X=23,24.5,25.3\).

## Reproduction

The runs use Python with NumPy, SciPy, HiGHS via highspy 1.13.1,
Clarabel 0.11.1, and Matplotlib. Run from this directory.

    export PYTHONPATH="..:../../code:../../leaf_radius_bound_v23:../equal_spin_negative_x"
    export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
    archive=../../../data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/reference_solution.npz
    python3 ../equal_spin_negative_x/refined_equal_spin.py 23 ../data/reference.npz "$archive" old_refs/x23.npz fresh/x23
    python3 ../equal_spin_negative_x/refined_equal_spin.py 24.5 ../data/reference.npz "$archive" old_refs/tip.npz fresh/x24p5
    python3 ../equal_spin_negative_x/refined_equal_spin.py 25.3 ../data/reference.npz "$archive" old_refs/tip.npz fresh/x25p3
    # If the solver saves a candidate that needs a row repair.
    python3 repair_cached_candidate.py fresh/x25p3 ../data/reference.npz
    python3 check_bands.py higher_x_comparison ../data x23 x24p5 x25p3
    python3 plot_thresholds.py ../data x25p3 higher_x_thresholds

To render both rows of v24 Fig. 9 from the saved bins:

    PYTHONPATH=.. python3 plot_fig9_x25p3.py --top-row ../data 20261123_fig9_x20_absorption_v2.pdf
    PYTHONPATH=.. python3 plot_fig9_x25p3.py x25p3 20261123_fig9_x25p3_absorption_v2.pdf

To reproduce the three edge exponents quoted for panel (d):

    python3 plot_yellow_edge_scaling.py x25p3 higher_x_yellow_edge_scaling


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/check_bands.py <==
"""Compare the draft objective at higher X and classify separated spin intervals."""

import argparse
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from plot_fig9 import edges


def components(mask, minimum=1):
    bins = np.flatnonzero(mask)
    cuts = np.flatnonzero(np.diff(bins) > 1) + 1
    return [segment for segment in np.split(bins,cuts) if segment.size >= minimum]


def locate_outer_edge(spin, rho):
    down = np.flatnonzero((rho[:-1] >= 1) & (rho[1:] < 1))
    if not down.size:
        return np.nan
    lower = down[0]
    return float(np.interp(1, rho[lower:lower+2][::-1], spin[lower:lower+2][::-1]))


def inspect(folder):
    with np.load(folder/"reference.npz") as reference, np.load(folder/"wide_weighted_annulus.npz") as sol:
        s,j=reference["s"],reference["J"]
        shape=(j.size,s.size)
        residual=sol["rho"].reshape(shape)
        prescribed=reference["eik"].reshape(shape)
        rho=residual+prescribed
        upper=reference["rho"].reshape(shape)+prescribed
        x=float(reference["X"]) if "X" in reference else 20.
        dy=float(reference["Y"])-float(sol["Y"])
    visible=prescribed<=1e-12
    a0=1-(1-rho)**2
    result={"X":x,"absolute_loss":dy,"examples":{},"separated":{".5":[],".9":[]},
            "strong_reflection_present":[]}
    for index in np.flatnonzero((s>=20)&(s<=1200)):
        v=visible[:,index]
        absorption=a0[:,index]
        density=rho[:,index]
        masked=np.flatnonzero(~v)
        handover=masked[0] if masked.size else len(j)
        if np.count_nonzero(v&(density>=1.8))>=3:
            result["strong_reflection_present"].append(float(s[index]))
        for threshold in (.5,.9):
            groups=components(v&(absorption>=threshold),3)
            for inner,outer in zip(groups[:-1],groups[1:]):
                gap=slice(inner[-1]+1,outer[0])
                n_reflect=max((len(run) for run in components(v[gap] & (density[gap]>=1.8))),default=0)
                peak_index=outer[np.argmax(absorption[outer])]
                ref_edge=locate_outer_edge(j,np.where(v,upper[:,index],0.))
                b_ref=2*(ref_edge+1.5)/np.sqrt(s[index])
                b_peak=2*(j[peak_index]+1.5)/np.sqrt(s[index])
                result["separated"][str(threshold)[1:]].append({
                    "sigma":float(s[index]),"inner_spin":[int(j[inner[0]]),int(j[inner[-1]])],
                    "outer_spin":[int(j[outer[0]]),int(j[outer[-1]])],
                    "reflective_gap_bins":n_reflect,
                    "ends_at_mask":bool(handover-outer[-1]<=1),
                    "outer_peak_b":float(b_peak),"reference_edge_b":float(b_ref),
                    "peak_minus_ref_edge_b":float(b_peak-b_ref),
                })
    for target in (51,99,150,200,250,300,400,500,750,1000):
        k=np.argmin(abs(s-target))
        v=visible[:,k]
        d=rho[:,k]
        p=a0[:,k]
        result["examples"][f"{s[k]:g}"]={
            name:[[int(j[a[0]]),int(j[a[-1]])] for a in components(v&cut)]
            for name,cut in (("reflective",d>=1.8),(".5",p>=.5),(".9",p>=.9))}
        result["examples"][f"{s[k]:g}"]["peak_rho"]=float(np.max(d[v]))
    return (s,j,np.where(visible,residual,0)),result


def plot(panels, stats, out):
    plt.rcParams.update({"font.family":"serif","font.size":9,"mathtext.fontset":"dejavuserif",
                         "axes.linewidth":.7,"xtick.direction":"in","ytick.direction":"in",
                         "pdf.fonttype":42})
    fig,axs=plt.subplots(1,len(panels),sharey=True,layout="constrained",
                         figsize=(2.55*len(panels)+.7,3.0),squeeze=False)
    axs=axs[0]
    for ax,(s,j,rho),record in zip(axs,panels,stats):
        m=ax.pcolormesh(edges(s),edges(j),rho,cmap="viridis",vmin=0,vmax=2,
                        shading="flat",antialiased=False,rasterized=True)
        ax.set(xlim=(1,500),ylim=(0,200),xlabel=r"$\sigma=s/M_{\rm EFT}^2$",
               title=fr"$X={record['X']:.4g}$",xticks=np.arange(100,501,100),
               yticks=np.arange(0,201,40))
    axs[0].set_ylabel(r"Spin $J$")
    fig.colorbar(m,ax=axs,pad=.018,fraction=.032,ticks=np.arange(0,2.1,.5),
                 label=r"Residual density $\rho_{{\rm res},J}^{\rm phys}$")
    for suffix in (".png",".pdf"):
        fig.savefig(out.with_suffix(suffix),dpi=300)


def summarize(record):
    print(f"X={record['X']:g}, loss {record['absolute_loss']:.9g}")
    refl=record["strong_reflection_present"]
    if refl:
        print(f"  Last energy with at least 3 visibly reflective bins: {max(refl):g}")
    for threshold,sets in record["separated"].items():
        strong=[v for v in sets if v["reflective_gap_bins"]>=3]
        interior=[v for v in strong if not v["ends_at_mask"]]
        multiple=np.unique([v["sigma"] for v in strong],return_counts=True)[1]
        print(f"  A0 >= {threshold}, separated by at least 3 near-cap bins: {len(strong)} pairs, "
              f"with {len(interior)} ending before mask, "
              f"{np.count_nonzero(multiple>1)} energies with multiple such gaps.")
        if interior:
            s = [z["sigma"] for z in interior]
            b = [abs(z["peak_minus_ref_edge_b"]) for z in interior]
            print(f"  span of detached pairs {min(s):g}–{max(s):g}, "
                  f"median outer peak distance from reference edge {np.nanmedian(b):.3f} M_EFT^-1")
    for sig,info in record["examples"].items():
        print(f"  sigma={sig}: {info}")


if __name__=="__main__":
    cli=argparse.ArgumentParser(description=__doc__)
    cli.add_argument("output",type=Path)
    cli.add_argument("runs",type=Path,nargs="+")
    args=cli.parse_args()
    panels,stats=zip(*(inspect(folder) for folder in args.runs))
    plot(panels,stats,args.output)
    args.output.with_suffix(".json").write_text(json.dumps(stats,indent=2)+"\n")
    for record in stats:
        summarize(record)


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/higher_x_comparison.json <==
[
  {
    "X": 20.0,
    "absolute_loss": 0.6702891344993134,
    "examples": {
      "51": {
        "reflective": [
          [
            12,
            28
          ]
        ],
        ".5": [
          [
            0,
            10
          ],
          [
            30,
            32
          ]
        ],
        ".9": [
          [
            0,
            6
          ],
          [
            32,
            32
          ]
        ],
        "peak_rho": 1.9999937601827462
      },
      "99": {
        "reflective": [
          [
            22,
            38
          ]
        ],
        ".5": [
          [
            0,
            18
          ],
          [
            40,
            48
          ]
        ],
        ".9": [
          [
            0,
            12
          ],
          [
            44,
            46
          ]
        ],
        "peak_rho": 1.9999298936677188
      },
      "150": {
        "reflective": [
          [
            30,
            44
          ]
        ],
        ".5": [
          [
            0,
            26
          ],
          [
            48,
            60
          ]
        ],
        ".9": [
          [
            0,
            16
          ],
          [
            54,
            58
          ]
        ],
        "peak_rho": 1.9977902743327638
      },
      "200": {
        "reflective": [
          [
            38,
            48
          ]
        ],
        ".5": [
          [
            0,
            32
          ],
          [
            54,
            72
          ]
        ],
        ".9": [
          [
            0,
            22
          ],
          [
            60,
            68
          ]
        ],
        "peak_rho": 1.877194822712929
      },
      "250": {
        "reflective": [],
        ".5": [
          [
            0,
            40
          ],
          [
            58,
            82
          ]
        ],
        ".9": [
          [
            0,
            26
          ],
          [
            68,
            76
          ]
        ],
        "peak_rho": 1.7832431714365846
      },
      "300": {
        "reflective": [],
        ".5": [
          [
            0,
            50
          ],
          [
            58,
            92
          ]
        ],
        ".9": [
          [
            0,
            30
          ],
          [
            74,
            84
          ]
        ],
        "peak_rho": 1.7160853011598824
      },
      "400": {
        "reflective": [],
        ".5": [
          [
            0,
            108
          ]
        ],
        ".9": [
          [
            0,
            36
          ],
          [
            84,
            98
          ]
        ],
        "peak_rho": 1.6198400463890241
      },
      "500": {
        "reflective": [],
        ".5": [
          [
            0,
            124
          ],
          [
            164,
            166
          ]
        ],
        ".9": [
          [
            0,
            44
          ],
          [
            92,
            112
          ]
        ],
        "peak_rho": 1.5543684090473668
      },
      "750": {
        "reflective": [],
        ".5": [
          [
            0,
            164
          ],
          [
            190,
            240
          ]
        ],
        ".9": [
          [
            0,
            60
          ],
          [
            108,
            140
          ],
          [
            218,
            240
          ]
        ],
        "peak_rho": 1.4523826666220283
      },
      "1000": {
        "reflective": [],
        ".5": [
          [
            0,
            322
          ]
        ],
        ".9": [
          [
            0,
            76
          ],
          [
            120,
            164
          ],
          [
            248,
            306
          ]
        ],
        "peak_rho": 1.3915055036160218
      }
    },
    "separated": {
      ".5": [
        {
          "sigma": 54.0,
          "inner_spin": [
            0,
            10
          ],
          "outer_spin": [
            30,
            34
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.11754515369294,
          "reference_edge_b": 9.389710680668848,
          "peak_minus_ref_edge_b": -0.27216552697590757
        },
        {
          "sigma": 57.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            32,
            36
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": true,
          "outer_peak_b": 9.404179735161811,
          "reference_edge_b": 9.139273263748802,
          "peak_minus_ref_edge_b": 0.2649064714130098
        },
        {
          "sigma": 60.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            32,
            36
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.16606058602422,
          "reference_edge_b": 9.42425947577138,
          "peak_minus_ref_edge_b": -0.25819888974716143
        },
        {
          "sigma": 63.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            34,
            38
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.44911182523068,
          "reference_edge_b": 9.197135509891195,
          "peak_minus_ref_edge_b": 0.25197631533948517
        },
        {
          "sigma": 66.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            34,
            38
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.231861823449954,
          "reference_edge_b": 9.47804480540862,
          "peak_minus_ref_edge_b": -0.2461829819586665
        },
        {
          "sigma": 69.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            34,
            40
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.510482393775767,
          "reference_edge_b": 9.269710687604228,
          "peak_minus_ref_edge_b": 0.24077170617153953
        },
        {
          "sigma": 72.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            36,
            40
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.310239285622876,
          "reference_edge_b": 9.074537025227361,
          "peak_minus_ref_edge_b": 0.23570226039551478
        },
        {
          "sigma": 75.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            36,
            40
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.122134253196085,
          "reference_edge_b": 9.353074360871936,
          "peak_minus_ref_edge_b": -0.23094010767585083
        },
        {
          "sigma": 78.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            36,
            42
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.397899383400144,
          "reference_edge_b": 9.171443976571224,
          "peak_minus_ref_edge_b": 0.2264554068289204
        },
        {
          "sigma": 81.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            38,
            42
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.222222222222221,
          "reference_edge_b": 9.444444444444445,
          "peak_minus_ref_edge_b": -0.2222222222222232
        },
        {
          "sigma": 84.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            38,
            44
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.056042444793684,
          "reference_edge_b": 9.274260335029677,
          "peak_minus_ref_edge_b": -0.21821789023599258
        },
        {
          "sigma": 87.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            38,
            44
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.327379053088814,
          "reference_edge_b": 9.112956546121255,
          "peak_minus_ref_edge_b": 0.2144225069675585
        },
        {
          "sigma": 90.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            38,
            46
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.1706052144883,
          "reference_edge_b": 9.381423725166192,
          "peak_minus_ref_edge_b": -0.2108185106778926
        },
        {
          "sigma": 93.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            46
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.43626042204687,
          "reference_edge_b": 9.228870083100785,
          "peak_minus_ref_edge_b": 0.20739033894608383
        },
        {
          "sigma": 96.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            40,
            48
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.287648608052885,
          "reference_edge_b": 9.491772753284817,
          "peak_minus_ref_edge_b": -0.20412414523193156
        },
        {
          "sigma": 99.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            40,
            48
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.14584411885883,
          "reference_edge_b": 9.346851681910673,
          "peak_minus_ref_edge_b": -0.2010075630518422
        },
        {
          "sigma": 102.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            42,
            48
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.406401658278407,
          "reference_edge_b": 9.208372149683072,
          "peak_minus_ref_edge_b": 0.19802950859533475
        },
        {
          "sigma": 105.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            42,
            50
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.271050693011066,
          "reference_edge_b": 9.466230707600772,
          "peak_minus_ref_edge_b": -0.19518001458970602
        },
        {
          "sigma": 108.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            42,
            50
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.141379262169075,
          "reference_edge_b": 9.333829351898949,
          "peak_minus_ref_edge_b": -0.1924500897298742
        },
        {
          "sigma": 111.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            42,
            52
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.39666415794974,
          "reference_edge_b": 9.20683255879924,
          "peak_minus_ref_edge_b": 0.18983159915049974
        },
        {
          "sigma": 114.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            44,
            52
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.272199534658771,
          "reference_edge_b": 9.45951669697511,
          "peak_minus_ref_edge_b": -0.18731716231633833
        },
        {
          "sigma": 117.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            44,
            52
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.15255323771628,
          "reference_edge_b": 9.33745330312469,
          "peak_minus_ref_edge_b": -0.18490006540841009
        },
        {
          "sigma": 120.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            44,
            54
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.402570570505352,
          "reference_edge_b": 9.219996384670296,
          "peak_minus_ref_edge_b": 0.18257418583505647
        },
        {
          "sigma": 123.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            44,
            54
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.287197237074553,
          "reference_edge_b": 9.467531164008038,
          "peak_minus_ref_edge_b": -0.1803339269334856
        },
        {
          "sigma": 126.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            44,
            56
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.175969305659903,
          "reference_edge_b": 9.354143466934854,
          "peak_minus_ref_edge_b": -0.178174161274951
        },
        {
          "sigma": 129.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            46,
            56
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.420824697684175,
          "reference_edge_b": 9.24473451641905,
          "peak_minus_ref_edge_b": 0.1760901812651241
        },
        {
          "sigma": 132.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            46,
            56
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.313154593629834,
          "reference_edge_b": 9.139076937674137,
          "peak_minus_ref_edge_b": 0.17407765595569735
        },
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            46,
            58
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.209093734315413,
          "reference_edge_b": 9.381226327480189,
          "peak_minus_ref_edge_b": -0.17213259316477547
        },
        {
          "sigma": 138.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            46,
            58
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.108444879118611,
          "reference_edge_b": 9.27869618527036,
          "peak_minus_ref_edge_b": -0.17025130615174966
        },
        {
          "sigma": 141.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            48,
            58
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.347886323838361,
          "reference_edge_b": 9.179455939625058,
          "peak_minus_ref_edge_b": 0.1684303842133037
        },
        {
          "sigma": 144.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            48,
            60
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.25,
          "reference_edge_b": 9.416666666666666,
          "peak_minus_ref_edge_b": -0.16666666666666607
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            48,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.15512569714978,
          "reference_edge_b": 9.320082916918246,
          "peak_minus_ref_edge_b": -0.1649572197684659
        },
        {
          "sigma": 150.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            48,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.38971068066885,
          "reference_edge_b": 9.226411364483305,
          "peak_minus_ref_edge_b": 0.1632993161855456
        },
        {
          "sigma": 153.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            48,
            62
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.297198959726098,
          "reference_edge_b": 9.458889376416986,
          "peak_minus_ref_edge_b": -0.16169041669088813
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            48,
            62
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.20736884379251,
          "reference_edge_b": 9.367496997597597,
          "peak_minus_ref_edge_b": -0.16012815380508627
        },
        {
          "sigma": 159.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            50,
            64
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.120093235758658,
          "reference_edge_b": 9.278703552902286,
          "peak_minus_ref_edge_b": -0.15861031714362817
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            50,
            64
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.349522995688796,
          "reference_edge_b": 9.192388155425117,
          "peak_minus_ref_edge_b": 0.1571348402636783
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            50,
            64
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.264137435522123,
          "reference_edge_b": 9.419837224354428,
          "peak_minus_ref_edge_b": -0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            50,
            66
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.18104932274447,
          "reference_edge_b": 9.335352672706561,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 171.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            50,
            66
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.406045088693032,
          "reference_edge_b": 9.253101266112658,
          "peak_minus_ref_edge_b": 0.1529438225803741
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            50,
            66
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.324605936020511,
          "reference_edge_b": 9.17298632730473,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            52,
            68
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.245246144434795,
          "reference_edge_b": 9.395575350035362,
          "peak_minus_ref_edge_b": -0.15032920560056695
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            52,
            68
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.167878707749137,
          "reference_edge_b": 9.316949906249123,
          "peak_minus_ref_edge_b": -0.1490711984999855
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            52,
            68
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.388110141123075,
          "reference_edge_b": 9.24026588693216,
          "peak_minus_ref_edge_b": 0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            52,
            68
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.312091803855933,
          "reference_edge_b": 9.165444688834581,
          "peak_minus_ref_edge_b": 0.1466471150213522
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            52,
            70
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.23789068665701,
          "reference_edge_b": 9.383369280147672,
          "peak_minus_ref_edge_b": -0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            52,
            70
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.165435523385309,
          "reference_edge_b": 9.309773090682716,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            54,
            70
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.381104849916571,
          "reference_edge_b": 9.237881875108684,
          "peak_minus_ref_edge_b": 0.14322297480788748
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            54,
            72
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.30976461419499,
          "reference_edge_b": 9.16763080329125,
          "peak_minus_ref_edge_b": 0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            54,
            72
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.263098833543772,
          "reference_edge_b": 9.404520189781081,
          "peak_minus_ref_edge_b": -0.14142135623730923
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            54,
            74
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.315885051121782,
          "reference_edge_b": 9.177871939253311,
          "peak_minus_ref_edge_b": 0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            56,
            76
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.371378088239066,
          "reference_edge_b": 9.236538115746416,
          "peak_minus_ref_edge_b": 0.13483997249264945
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            56,
            78
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.165388580201439,
          "reference_edge_b": 9.297264674880596,
          "peak_minus_ref_edge_b": -0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            56,
            80
          ],
          "reflective_gap_bins": 1,
          "ends_at_mask": false,
          "outer_peak_b": 9.23061030846101,
          "reference_edge_b": 9.35970975333459,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            58,
            82
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.297096320895035,
          "reference_edge_b": 9.42358742730177,
          "peak_minus_ref_edge_b": -0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            58,
            84
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.364622461485238,
          "reference_edge_b": 9.240587726896031,
          "peak_minus_ref_edge_b": 0.12403473458920722
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            58,
            86
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.189567353697788,
          "reference_edge_b": 9.311283477587825,
          "peak_minus_ref_edge_b": -0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            58,
            88
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26302172234155,
          "reference_edge_b": 9.38254458327499,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            58,
            90
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.336801490283785,
          "reference_edge_b": 9.219357446380844,
          "peak_minus_ref_edge_b": 0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            58,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.17986928011505,
          "reference_edge_b": 9.295339333952974,
          "peak_minus_ref_edge_b": -0.11547005383792452
        },
        {
          "sigma": 520.0,
          "inner_spin": [
            0,
            128
          ],
          "outer_spin": [
            166,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.041545031115552,
          "reference_edge_b": 9.340667905619862,
          "peak_minus_ref_edge_b": 5.7008771254956905
        },
        {
          "sigma": 530.0,
          "inner_spin": [
            0,
            130
          ],
          "outer_spin": [
            168,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.072716823878508,
          "reference_edge_b": 9.252128770853378,
          "peak_minus_ref_edge_b": 5.82058805302513
        },
        {
          "sigma": 540.0,
          "inner_spin": [
            0,
            130
          ],
          "outer_spin": [
            170,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.104635050208927,
          "reference_edge_b": 9.338193179188995,
          "peak_minus_ref_edge_b": 5.766441871019932
        },
        {
          "sigma": 550.0,
          "inner_spin": [
            0,
            132
          ],
          "outer_spin": [
            170,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.13725086124834,
          "reference_edge_b": 9.252911089833493,
          "peak_minus_ref_edge_b": 5.884339771414847
        },
        {
          "sigma": 560.0,
          "inner_spin": [
            0,
            134
          ],
          "outer_spin": [
            172,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.170518872376872,
          "reference_edge_b": 9.338954514750109,
          "peak_minus_ref_edge_b": 5.831564357626764
        },
        {
          "sigma": 570.0,
          "inner_spin": [
            0,
            136
          ],
          "outer_spin": [
            174,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.371938434305225,
          "reference_edge_b": 9.25667137324647,
          "peak_minus_ref_edge_b": 6.115267061058756
        },
        {
          "sigma": 580.0,
          "inner_spin": [
            0,
            138
          ],
          "outer_spin": [
            174,
            186
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.571027472576244,
          "reference_edge_b": 9.342616483545747,
          "peak_minus_ref_edge_b": 6.228410989030497
        },
        {
          "sigma": 590.0,
          "inner_spin": [
            0,
            138
          ],
          "outer_spin": [
            176,
            188
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.603183073780116,
          "reference_edge_b": 9.263103407916956,
          "peak_minus_ref_edge_b": 6.3400796658631595
        },
        {
          "sigma": 600.0,
          "inner_spin": [
            0,
            140
          ],
          "outer_spin": [
            176,
            192
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.799208840951499,
          "reference_edge_b": 9.348885851622462,
          "peak_minus_ref_edge_b": 6.450322989329036
        },
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            142
          ],
          "outer_spin": [
            178,
            194
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 15.831127254997808,
          "reference_edge_b": 9.271938980548589,
          "peak_minus_ref_edge_b": 6.55918827444922
        },
        {
          "sigma": 620.0,
          "inner_spin": [
            0,
            144
          ],
          "outer_spin": [
            178,
            198
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.02422561160485,
          "reference_edge_b": 9.357505181714112,
          "peak_minus_ref_edge_b": 6.66672042989074
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            144
          ],
          "outer_spin": [
            180,
            202
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.215268133303276,
          "reference_edge_b": 9.282942199163791,
          "peak_minus_ref_edge_b": 6.9323259341394845
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            146
          ],
          "outer_spin": [
            180,
            204
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.246201479115047,
          "reference_edge_b": 9.368247568248822,
          "peak_minus_ref_edge_b": 6.877953910866225
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            148
          ],
          "outer_spin": [
            182,
            208
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.43453212457982,
          "reference_edge_b": 9.295904805549924,
          "peak_minus_ref_edge_b": 7.138627319029897
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            182,
            212
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.620952457848514,
          "reference_edge_b": 9.225212488314048,
          "peak_minus_ref_edge_b": 7.395739969534466
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            184,
            214
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.65098267011881,
          "reference_edge_b": 9.310642281899382,
          "peak_minus_ref_edge_b": 7.340340388219429
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            152
          ],
          "outer_spin": [
            184,
            218
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.834881505199778,
          "reference_edge_b": 9.241928115610813,
          "peak_minus_ref_edge_b": 7.592953389588965
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            154
          ],
          "outer_spin": [
            186,
            220
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.86472177593541,
          "reference_edge_b": 9.326990598429292,
          "peak_minus_ref_edge_b": 7.537731177506119
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            156
          ],
          "outer_spin": [
            186,
            224
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.04619773271615,
          "reference_edge_b": 9.260129588726068,
          "peak_minus_ref_edge_b": 7.7860681439900805
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            158
          ],
          "outer_spin": [
            188,
            228
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.225963044686395,
          "reference_edge_b": 9.344803481757978,
          "peak_minus_ref_edge_b": 7.881159562928417
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            158
          ],
          "outer_spin": [
            188,
            230
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.254991226373377,
          "reference_edge_b": 9.279682106624128,
          "peak_minus_ref_edge_b": 7.97530911974925
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            160
          ],
          "outer_spin": [
            188,
            234
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.432492100153603,
          "reference_edge_b": 9.363950108999706,
          "peak_minus_ref_edge_b": 8.068541991153896
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            162
          ],
          "outer_spin": [
            190,
            236
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.461347274727935,
          "reference_edge_b": 9.300464969486667,
          "peak_minus_ref_edge_b": 8.160882305241268
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            164
          ],
          "outer_spin": [
            190,
            240
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.63666635166635,
          "reference_edge_b": 9.238253803253802,
          "peak_minus_ref_edge_b": 8.398412548412548
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            192,
            244
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.810441940200786,
          "reference_edge_b": 9.32236981391365,
          "peak_minus_ref_edge_b": 8.488072126287136
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            192,
            246
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.694411767340778,
          "reference_edge_b": 9.261637116510347,
          "peak_minus_ref_edge_b": 8.432774650830432
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            168
          ],
          "outer_spin": [
            192,
            250
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.723843132475963,
          "reference_edge_b": 9.345299106214599,
          "peak_minus_ref_edge_b": 8.378544026261364
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            170
          ],
          "outer_spin": [
            194,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.75362327077226,
          "reference_edge_b": 9.285963273890902,
          "peak_minus_ref_edge_b": 8.467659996881357
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            172
          ],
          "outer_spin": [
            194,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.78373554684167,
          "reference_edge_b": 9.369164850721754,
          "peak_minus_ref_edge_b": 8.414570696119915
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            174
          ],
          "outer_spin": [
            194,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.81416415228187,
          "reference_edge_b": 9.311150888273561,
          "peak_minus_ref_edge_b": 8.503013264008308
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            176
          ],
          "outer_spin": [
            194,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.70520799775881,
          "reference_edge_b": 9.254201418946911,
          "peak_minus_ref_edge_b": 8.451006578811898
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            178
          ],
          "outer_spin": [
            194,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.737068936490925,
          "reference_edge_b": 9.337126309033383,
          "peak_minus_ref_edge_b": 8.399942627457541
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            180
          ],
          "outer_spin": [
            196,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.76918815306562,
          "reference_edge_b": 9.281381773154665,
          "peak_minus_ref_edge_b": 8.487806379910955
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            182
          ],
          "outer_spin": [
            196,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.801553137792418,
          "reference_edge_b": 9.363822748780983,
          "peak_minus_ref_edge_b": 8.437730389011435
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            184
          ],
          "outer_spin": [
            196,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.697753109258787,
          "reference_edge_b": 9.309222733771964,
          "peak_minus_ref_edge_b": 8.388530375486823
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            186
          ],
          "outer_spin": [
            194,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.731360619684192,
          "reference_edge_b": 9.255566824424061,
          "peak_minus_ref_edge_b": 8.475793795260131
        }
      ],
      ".9": [
        {
          "sigma": 105.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            44,
            48
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.271050693011066,
          "reference_edge_b": 9.466230707600772,
          "peak_minus_ref_edge_b": -0.19518001458970602
        },
        {
          "sigma": 114.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            46,
            50
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.272199534658771,
          "reference_edge_b": 9.45951669697511,
          "peak_minus_ref_edge_b": -0.18731716231633833
        },
        {
          "sigma": 123.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            48,
            52
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.287197237074553,
          "reference_edge_b": 9.467531164008038,
          "peak_minus_ref_edge_b": -0.1803339269334856
        },
        {
          "sigma": 126.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            48,
            52
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.175969305659903,
          "reference_edge_b": 9.354143466934854,
          "peak_minus_ref_edge_b": -0.178174161274951
        },
        {
          "sigma": 132.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            50,
            54
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.313154593629834,
          "reference_edge_b": 9.139076937674137,
          "peak_minus_ref_edge_b": 0.17407765595569735
        },
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            50,
            54
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.209093734315413,
          "reference_edge_b": 9.381226327480189,
          "peak_minus_ref_edge_b": -0.17213259316477547
        },
        {
          "sigma": 141.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.347886323838361,
          "reference_edge_b": 9.179455939625058,
          "peak_minus_ref_edge_b": 0.1684303842133037
        },
        {
          "sigma": 144.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.25,
          "reference_edge_b": 9.416666666666666,
          "peak_minus_ref_edge_b": -0.16666666666666607
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.15512569714978,
          "reference_edge_b": 9.320082916918246,
          "peak_minus_ref_edge_b": -0.1649572197684659
        },
        {
          "sigma": 150.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.38971068066885,
          "reference_edge_b": 9.226411364483305,
          "peak_minus_ref_edge_b": 0.1632993161855456
        },
        {
          "sigma": 153.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.297198959726098,
          "reference_edge_b": 9.458889376416986,
          "peak_minus_ref_edge_b": -0.16169041669088813
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.20736884379251,
          "reference_edge_b": 9.367496997597597,
          "peak_minus_ref_edge_b": -0.16012815380508627
        },
        {
          "sigma": 159.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            54,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.120093235758658,
          "reference_edge_b": 9.278703552902286,
          "peak_minus_ref_edge_b": -0.15861031714362817
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.349522995688796,
          "reference_edge_b": 9.192388155425117,
          "peak_minus_ref_edge_b": 0.1571348402636783
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.264137435522123,
          "reference_edge_b": 9.419837224354428,
          "peak_minus_ref_edge_b": -0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.18104932274447,
          "reference_edge_b": 9.335352672706561,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 171.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            62
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.406045088693032,
          "reference_edge_b": 9.253101266112658,
          "peak_minus_ref_edge_b": 0.1529438225803741
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            62
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.324605936020511,
          "reference_edge_b": 9.17298632730473,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.245246144434795,
          "reference_edge_b": 9.395575350035362,
          "peak_minus_ref_edge_b": -0.15032920560056695
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            58,
            64
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.167878707749137,
          "reference_edge_b": 9.316949906249123,
          "peak_minus_ref_edge_b": -0.1490711984999855
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            58,
            64
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.388110141123075,
          "reference_edge_b": 9.24026588693216,
          "peak_minus_ref_edge_b": 0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            58,
            64
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.312091803855933,
          "reference_edge_b": 9.165444688834581,
          "peak_minus_ref_edge_b": 0.1466471150213522
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            66
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.23789068665701,
          "reference_edge_b": 9.383369280147672,
          "peak_minus_ref_edge_b": -0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            66
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.165435523385309,
          "reference_edge_b": 9.309773090682716,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            66
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.381104849916571,
          "reference_edge_b": 9.237881875108684,
          "peak_minus_ref_edge_b": 0.14322297480788748
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            66
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.30976461419499,
          "reference_edge_b": 9.16763080329125,
          "peak_minus_ref_edge_b": 0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            60,
            68
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.263098833543772,
          "reference_edge_b": 9.404520189781081,
          "peak_minus_ref_edge_b": -0.14142135623730923
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            62,
            68
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.315885051121782,
          "reference_edge_b": 9.177871939253311,
          "peak_minus_ref_edge_b": 0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            64,
            70
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.371378088239066,
          "reference_edge_b": 9.236538115746416,
          "peak_minus_ref_edge_b": 0.13483997249264945
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            64,
            72
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.165388580201439,
          "reference_edge_b": 9.297264674880596,
          "peak_minus_ref_edge_b": -0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            66,
            74
          ],
          "reflective_gap_bins": 1,
          "ends_at_mask": false,
          "outer_peak_b": 9.23061030846101,
          "reference_edge_b": 9.35970975333459,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            68,
            76
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.297096320895035,
          "reference_edge_b": 9.42358742730177,
          "peak_minus_ref_edge_b": -0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            68,
            78
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.364622461485238,
          "reference_edge_b": 9.240587726896031,
          "peak_minus_ref_edge_b": 0.12403473458920722
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            70,
            80
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.189567353697788,
          "reference_edge_b": 9.311283477587825,
          "peak_minus_ref_edge_b": -0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            70,
            80
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26302172234155,
          "reference_edge_b": 9.38254458327499,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            72,
            82
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.336801490283785,
          "reference_edge_b": 9.219357446380844,
          "peak_minus_ref_edge_b": 0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            74,
            84
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.17986928011505,
          "reference_edge_b": 9.295339333952974,
          "peak_minus_ref_edge_b": -0.11547005383792452
        },
        {
          "sigma": 310.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            74,
            86
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.257777898227156,
          "reference_edge_b": 9.37137026507657,
          "peak_minus_ref_edge_b": -0.11359236684941365
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            76,
            86
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.33558380606162,
          "reference_edge_b": 9.223780407186633,
          "peak_minus_ref_edge_b": 0.11180339887498825
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            76,
            88
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.193047438805111,
          "reference_edge_b": 9.303143815317748,
          "peak_minus_ref_edge_b": -0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            78,
            90
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.273777071747551,
          "reference_edge_b": 9.38224230065688,
          "peak_minus_ref_edge_b": -0.10846522890932953
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            78,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.354143466934852,
          "reference_edge_b": 9.247238970169883,
          "peak_minus_ref_edge_b": 0.10690449676496883
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            80,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.223309842157773,
          "reference_edge_b": 9.32871909749672,
          "peak_minus_ref_edge_b": -0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            80,
            94
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.305766883889651,
          "reference_edge_b": 9.201791834907644,
          "peak_minus_ref_edge_b": 0.10397504898200793
        },
        {
          "sigma": 380.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            82,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.18250625116213,
          "reference_edge_b": 9.285104086370644,
          "peak_minus_ref_edge_b": -0.10259783520851506
        },
        {
          "sigma": 390.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            82,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26656520881555,
          "reference_edge_b": 9.367839145523916,
          "peak_minus_ref_edge_b": -0.10127393670836682
        },
        {
          "sigma": 400.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            84,
            98
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.35,
          "reference_edge_b": 9.25,
          "peak_minus_ref_edge_b": 0.09999999999999964
        },
        {
          "sigma": 410.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            84,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.235271728673663,
          "reference_edge_b": 9.334044688338622,
          "peak_minus_ref_edge_b": -0.09877295966495936
        },
        {
          "sigma": 420.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            86,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.319845696658492,
          "reference_edge_b": 9.222255689363639,
          "peak_minus_ref_edge_b": 0.09759000729485301
        },
        {
          "sigma": 430.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            86,
            102
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.210837903454872,
          "reference_edge_b": 9.307286467888954,
          "peak_minus_ref_edge_b": -0.09644856443408223
        },
        {
          "sigma": 440.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            86,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.296260245144525,
          "reference_edge_b": 9.391606504069085,
          "peak_minus_ref_edge_b": -0.09534625892455928
        },
        {
          "sigma": 450.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            88,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.192388155425117,
          "reference_edge_b": 9.286669059583323,
          "peak_minus_ref_edge_b": -0.09428090415820556
        },
        {
          "sigma": 460.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            88,
            106
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.278422841991123,
          "reference_edge_b": 9.371673322815154,
          "peak_minus_ref_edge_b": -0.09325048082403065
        },
        {
          "sigma": 470.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            90,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.363691761493182,
          "reference_edge_b": 9.271438640690295,
          "peak_minus_ref_edge_b": 0.09225312080288717
        },
        {
          "sigma": 480.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            90,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26563993112906,
          "reference_edge_b": 9.356927024046588,
          "peak_minus_ref_edge_b": -0.09128709291752735
        },
        {
          "sigma": 490.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            90,
            110
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.35130679506935,
          "reference_edge_b": 9.260956004778826,
          "peak_minus_ref_edge_b": 0.09035079029052362
        },
        {
          "sigma": 500.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            92,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.25732142684913,
          "reference_edge_b": 9.34676414594912,
          "peak_minus_ref_edge_b": -0.08944271909999024
        },
        {
          "sigma": 510.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            92,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.343237042448006,
          "reference_edge_b": 9.254675553893996,
          "peak_minus_ref_edge_b": 0.08856148855401003
        },
        {
          "sigma": 520.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            94,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.252962103689159,
          "reference_edge_b": 9.340667905619862,
          "peak_minus_ref_edge_b": -0.08770580193070288
        },
        {
          "sigma": 530.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            94,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.339003219405992,
          "reference_edge_b": 9.252128770853378,
          "peak_minus_ref_edge_b": 0.08687444855261361
        },
        {
          "sigma": 540.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            94,
            116
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.252126882606607,
          "reference_edge_b": 9.338193179188995,
          "peak_minus_ref_edge_b": -0.08606629658238774
        },
        {
          "sigma": 550.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            96,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.338191376375736,
          "reference_edge_b": 9.252911089833493,
          "peak_minus_ref_edge_b": 0.08528028654224329
        },
        {
          "sigma": 560.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            96,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.254439089277257,
          "reference_edge_b": 9.338954514750109,
          "peak_minus_ref_edge_b": -0.08451542547285129
        },
        {
          "sigma": 570.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            96,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.340442154904808,
          "reference_edge_b": 9.25667137324647,
          "peak_minus_ref_edge_b": 0.08377078165833929
        },
        {
          "sigma": 580.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            98,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.259571003692006,
          "reference_edge_b": 9.342616483545747,
          "peak_minus_ref_edge_b": -0.083045479853741
        },
        {
          "sigma": 590.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            98,
            122
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.345442104876218,
          "reference_edge_b": 9.263103407916956,
          "peak_minus_ref_edge_b": 0.08233869695926188
        },
        {
          "sigma": 600.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            100,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26723619352969,
          "reference_edge_b": 9.348885851622462,
          "peak_minus_ref_edge_b": -0.08164965809277192
        },
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            100,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.35291661356648,
          "reference_edge_b": 9.271938980548589,
          "peak_minus_ref_edge_b": 0.08097763301789129
        },
        {
          "sigma": 620.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            100,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.277183248823862,
          "reference_edge_b": 9.357505181714112,
          "peak_minus_ref_edge_b": -0.08032193289025003
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            102,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.203260291874832,
          "reference_edge_b": 9.282942199163791,
          "peak_minus_ref_edge_b": -0.07968190728895941
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            102,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.289190626744613,
          "reference_edge_b": 9.368247568248822,
          "peak_minus_ref_edge_b": -0.07905694150420928
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            102,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.217458351494649,
          "reference_edge_b": 9.295904805549924,
          "peak_minus_ref_edge_b": -0.07844645405527473
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            102,
            128
          ],
          "outer_spin": [
            204,
            208
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.43453212457982,
          "reference_edge_b": 9.295904805549924,
          "peak_minus_ref_edge_b": 7.138627319029897
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            102,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.3030623827302,
          "reference_edge_b": 9.225212488314048,
          "peak_minus_ref_edge_b": 0.07784989441615231
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            102,
            130
          ],
          "outer_spin": [
            206,
            212
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.620952457848514,
          "reference_edge_b": 9.225212488314048,
          "peak_minus_ref_edge_b": 7.395739969534466
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            104,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.233375540970757,
          "reference_edge_b": 9.310642281899382,
          "peak_minus_ref_edge_b": -0.07726674092862496
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            104,
            130
          ],
          "outer_spin": [
            208,
            214
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.65098267011881,
          "reference_edge_b": 9.310642281899382,
          "peak_minus_ref_edge_b": 7.340340388219429
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            104,
            132
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.31862461449555,
          "reference_edge_b": 9.241928115610813,
          "peak_minus_ref_edge_b": 0.07669649888473629
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            104,
            132
          ],
          "outer_spin": [
            210,
            218
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.834881505199778,
          "reference_edge_b": 9.241928115610813,
          "peak_minus_ref_edge_b": 7.592953389588965
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            104,
            134
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.250851899666603,
          "reference_edge_b": 9.326990598429292,
          "peak_minus_ref_edge_b": -0.07613869876268886
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            104,
            134
          ],
          "outer_spin": [
            210,
            220
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.86472177593541,
          "reference_edge_b": 9.326990598429292,
          "peak_minus_ref_edge_b": 7.537731177506119
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            106,
            134
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.335722483327913,
          "reference_edge_b": 9.260129588726068,
          "peak_minus_ref_edge_b": 0.07559289460184537
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            106,
            134
          ],
          "outer_spin": [
            212,
            224
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.04619773271615,
          "reference_edge_b": 9.260129588726068,
          "peak_minus_ref_edge_b": 7.7860681439900805
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            106,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.2697448192539,
          "reference_edge_b": 9.344803481757978,
          "peak_minus_ref_edge_b": -0.07505866250407855
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            106,
            136
          ],
          "outer_spin": [
            214,
            228
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.225963044686395,
          "reference_edge_b": 9.344803481757978,
          "peak_minus_ref_edge_b": 7.881159562928417
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            106,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.35421770587412,
          "reference_edge_b": 9.279682106624128,
          "peak_minus_ref_edge_b": 0.07453559924999276
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            106,
            136
          ],
          "outer_spin": [
            214,
            230
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.254991226373377,
          "reference_edge_b": 9.279682106624128,
          "peak_minus_ref_edge_b": 7.97530911974925
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            108,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.289926787979946,
          "reference_edge_b": 9.363950108999706,
          "peak_minus_ref_edge_b": -0.0740233210197605
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            108,
            138
          ],
          "outer_spin": [
            216,
            234
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.432492100153603,
          "reference_edge_b": 9.363950108999706,
          "peak_minus_ref_edge_b": 8.068541991153896
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            108,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.226943507277287,
          "reference_edge_b": 9.300464969486667,
          "peak_minus_ref_edge_b": -0.0735214622093796
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            108,
            138
          ],
          "outer_spin": [
            218,
            236
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.461347274727935,
          "reference_edge_b": 9.300464969486667,
          "peak_minus_ref_edge_b": 8.160882305241268
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            108,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.311283477587823,
          "reference_edge_b": 9.238253803253802,
          "peak_minus_ref_edge_b": 0.07302967433402152
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            108,
            140
          ],
          "outer_spin": [
            218,
            240
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.63666635166635,
          "reference_edge_b": 9.238253803253802,
          "peak_minus_ref_edge_b": 8.398412548412548
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            108,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.249822188902648,
          "reference_edge_b": 9.32236981391365,
          "peak_minus_ref_edge_b": -0.07254762501100132
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            108,
            140
          ],
          "outer_spin": [
            220,
            244
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.810441940200786,
          "reference_edge_b": 9.32236981391365,
          "peak_minus_ref_edge_b": 8.488072126287136
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            110,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.33371211352599,
          "reference_edge_b": 9.261637116510347,
          "peak_minus_ref_edge_b": 0.07207499701564402
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            110,
            142
          ],
          "outer_spin": [
            222,
            246
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.694411767340778,
          "reference_edge_b": 9.261637116510347,
          "peak_minus_ref_edge_b": 8.432774650830432
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            110,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.273687618810657,
          "reference_edge_b": 9.345299106214599,
          "peak_minus_ref_edge_b": -0.07161148740394196
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            110,
            142
          ],
          "outer_spin": [
            222,
            250
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.723843132475963,
          "reference_edge_b": 9.345299106214599,
          "peak_minus_ref_edge_b": 8.378544026261364
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            110,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.21480646719442,
          "reference_edge_b": 9.285963273890902,
          "peak_minus_ref_edge_b": -0.07115680669648228
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            110,
            144
          ],
          "outer_spin": [
            224,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.75362327077226,
          "reference_edge_b": 9.285963273890902,
          "peak_minus_ref_edge_b": 8.467659996881357
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            112,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.2984541726031,
          "reference_edge_b": 9.369164850721754,
          "peak_minus_ref_edge_b": -0.07071067811865461
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            112,
            144
          ],
          "outer_spin": [
            224,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.78373554684167,
          "reference_edge_b": 9.369164850721754,
          "peak_minus_ref_edge_b": 8.414570696119915
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            112,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.24087805138093,
          "reference_edge_b": 9.311150888273561,
          "peak_minus_ref_edge_b": -0.07027283689263086
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            112,
            146
          ],
          "outer_spin": [
            226,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.81416415228187,
          "reference_edge_b": 9.311150888273561,
          "peak_minus_ref_edge_b": 8.503013264008308
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            112,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.32404444852387,
          "reference_edge_b": 9.254201418946911,
          "peak_minus_ref_edge_b": 0.06984302957695832
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            112,
            146
          ],
          "outer_spin": [
            228,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.70520799775881,
          "reference_edge_b": 9.254201418946911,
          "peak_minus_ref_edge_b": 8.451006578811898
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            112,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.26770529558332,
          "reference_edge_b": 9.337126309033383,
          "peak_minus_ref_edge_b": -0.06942101345006257
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            112,
            148
          ],
          "outer_spin": [
            228,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.737068936490925,
          "reference_edge_b": 9.337126309033383,
          "peak_minus_ref_edge_b": 8.399942627457541
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            114,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.3503883290889,
          "reference_edge_b": 9.281381773154665,
          "peak_minus_ref_edge_b": 0.06900655593423544
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            114,
            148
          ],
          "outer_spin": [
            230,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.76918815306562,
          "reference_edge_b": 9.281381773154665,
          "peak_minus_ref_edge_b": 8.487806379910955
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            114,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.295223314723978,
          "reference_edge_b": 9.363822748780983,
          "peak_minus_ref_edge_b": -0.06859943405700442
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            114,
            150
          ],
          "outer_spin": [
            232,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.801553137792418,
          "reference_edge_b": 9.363822748780983,
          "peak_minus_ref_edge_b": 8.437730389011435
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            114,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.241023299824915,
          "reference_edge_b": 9.309222733771964,
          "peak_minus_ref_edge_b": -0.06819943394704886
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            114,
            150
          ],
          "outer_spin": [
            232,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.697753109258787,
          "reference_edge_b": 9.309222733771964,
          "peak_minus_ref_edge_b": 8.388530375486823
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            114,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.323373174786143,
          "reference_edge_b": 9.255566824424061,
          "peak_minus_ref_edge_b": 0.0678063503620816
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            114,
            152
          ],
          "outer_spin": [
            234,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.731360619684192,
          "reference_edge_b": 9.255566824424061,
          "peak_minus_ref_edge_b": 8.475793795260131
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            116,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.270248108869579,
          "reference_edge_b": 9.337668095115903,
          "peak_minus_ref_edge_b": -0.06741998624632473
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            116,
            152
          ],
          "outer_spin": [
            234,
            282
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.76516637590643,
          "reference_edge_b": 9.337668095115903,
          "peak_minus_ref_edge_b": 8.427498280790525
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            116,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.218020943367375,
          "reference_edge_b": 9.285061095682774,
          "peak_minus_ref_edge_b": -0.06704015231539984
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            116,
            154
          ],
          "outer_spin": [
            236,
            286
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.799160439738458,
          "reference_edge_b": 9.285061095682774,
          "peak_minus_ref_edge_b": 8.514099344055683
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            116,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.3,
          "reference_edge_b": 9.366666666666667,
          "peak_minus_ref_edge_b": -0.06666666666666643
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            116,
            154
          ],
          "outer_spin": [
            238,
            288
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.7,
          "reference_edge_b": 9.366666666666667,
          "peak_minus_ref_edge_b": 8.333333333333332
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            116,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.248759940638552,
          "reference_edge_b": 9.315059295051732,
          "peak_minus_ref_edge_b": -0.06629935441318047
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            116,
            156
          ],
          "outer_spin": [
            238,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.73507730552554,
          "reference_edge_b": 9.315059295051732,
          "peak_minus_ref_edge_b": 8.420018010473807
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            116,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.330233698550385,
          "reference_edge_b": 9.264295651210807,
          "peak_minus_ref_edge_b": 0.06593804733957853
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            116,
            156
          ],
          "outer_spin": [
            240,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.77030375801646,
          "reference_edge_b": 9.264295651210807,
          "peak_minus_ref_edge_b": 8.506008106805654
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            118,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.279935576342934,
          "reference_edge_b": 9.34551815992133,
          "peak_minus_ref_edge_b": -0.06558258357839541
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            118,
            158
          ],
          "outer_spin": [
            240,
            294
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.805671441534322,
          "reference_edge_b": 9.34551815992133,
          "peak_minus_ref_edge_b": 8.460153281612993
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            118,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.230442233706206,
          "reference_edge_b": 9.29567504101155,
          "peak_minus_ref_edge_b": -0.06523280730534431
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            118,
            158
          ],
          "outer_spin": [
            242,
            296
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.710707183400956,
          "reference_edge_b": 9.29567504101155,
          "peak_minus_ref_edge_b": 8.415032142389405
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            118,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.31150957290577,
          "reference_edge_b": 9.246621004453464,
          "peak_minus_ref_edge_b": 0.0648885684523055
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            118,
            160
          ],
          "outer_spin": [
            244,
            298
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.747023471705422,
          "reference_edge_b": 9.246621004453464,
          "peak_minus_ref_edge_b": 8.500402467251957
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            118,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.262885169679405,
          "reference_edge_b": 9.327434892116194,
          "peak_minus_ref_edge_b": -0.06454972243678903
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            118,
            160
          ],
          "outer_spin": [
            244,
            300
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.783448531335722,
          "reference_edge_b": 9.327434892116194,
          "peak_minus_ref_edge_b": 8.456013639219528
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            120,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.343446901438462,
          "reference_edge_b": 9.279230771531669,
          "peak_minus_ref_edge_b": 0.06421612990679293
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            120,
            162
          ],
          "outer_spin": [
            246,
            302
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.819976049135214,
          "reference_edge_b": 9.279230771531669,
          "peak_minus_ref_edge_b": 8.540745277603545
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            120,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.295654020749126,
          "reference_edge_b": 9.35954167724912,
          "peak_minus_ref_edge_b": -0.06388765649999328
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            120,
            162
          ],
          "outer_spin": [
            246,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.72882467874833,
          "reference_edge_b": 9.35954167724912,
          "peak_minus_ref_edge_b": 8.369283001499213
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            120,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.248587115682245,
          "reference_edge_b": 9.312151288298617,
          "peak_minus_ref_edge_b": -0.06356417261637226
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            120,
            164
          ],
          "outer_spin": [
            248,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.766186246276202,
          "reference_edge_b": 9.312151288298617,
          "peak_minus_ref_edge_b": 8.454034957977585
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            120,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.32871909749672,
          "reference_edge_b": 9.265473544293352,
          "peak_minus_ref_edge_b": 0.06324555320336778
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            120,
            164
          ],
          "outer_spin": [
            248,
            306
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.803623226747977,
          "reference_edge_b": 9.265473544293352,
          "peak_minus_ref_edge_b": 8.538149682454625
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            120,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.2824224390314,
          "reference_edge_b": 9.345354116584156,
          "peak_minus_ref_edge_b": -0.06293167755275597
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            120,
            166
          ],
          "outer_spin": [
            250,
            308
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.715267231100604,
          "reference_edge_b": 9.345354116584156,
          "peak_minus_ref_edge_b": 8.369913114516448
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            122,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.236808293505955,
          "reference_edge_b": 9.29943072261447,
          "peak_minus_ref_edge_b": -0.06262242910851512
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            122,
            166
          ],
          "outer_spin": [
            250,
            310
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.753458652263987,
          "reference_edge_b": 9.29943072261447,
          "peak_minus_ref_edge_b": 8.454027929649516
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            122,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.316495445103849,
          "reference_edge_b": 9.254177749818874,
          "peak_minus_ref_edge_b": 0.06231769528497466
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            122,
            166
          ],
          "outer_spin": [
            252,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.79170200386053,
          "reference_edge_b": 9.254177749818874,
          "peak_minus_ref_edge_b": 8.537524254041655
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            122,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.271596410543333,
          "reference_edge_b": 9.333613777837938,
          "peak_minus_ref_edge_b": -0.0620173672946045
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            122,
            168
          ],
          "outer_spin": [
            254,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.705958362609508,
          "reference_edge_b": 9.333613777837938,
          "peak_minus_ref_edge_b": 8.37234458477157
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            122,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.227340327733097,
          "reference_edge_b": 9.289061667717935,
          "peak_minus_ref_edge_b": -0.06172133998483709
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            122,
            168
          ],
          "outer_spin": [
            254,
            314
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.74488524564057,
          "reference_edge_b": 9.289061667717935,
          "peak_minus_ref_edge_b": 8.455823577922637
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            122,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.30657102003436,
          "reference_edge_b": 9.245141508350965,
          "peak_minus_ref_edge_b": 0.06142951168339472
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            122,
            170
          ],
          "outer_spin": [
            256,
            316
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.783843632342887,
          "reference_edge_b": 9.245141508350965,
          "peak_minus_ref_edge_b": 8.538702123991921
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            122,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.262980283813508,
          "reference_edge_b": 9.324122067865082,
          "peak_minus_ref_edge_b": -0.06114178405157311
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            122,
            170
          ],
          "outer_spin": [
            256,
            318
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.82283005103391,
          "reference_edge_b": 9.324122067865082,
          "peak_minus_ref_edge_b": 8.49870798316883
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            124,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.341712508560333,
          "reference_edge_b": 9.280854446615315,
          "peak_minus_ref_edge_b": 0.06085806194501764
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            124,
            172
          ],
          "outer_spin": [
            258,
            320
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.740125056972882,
          "reference_edge_b": 9.280854446615315,
          "peak_minus_ref_edge_b": 8.459270610357567
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            124,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.298761878716125,
          "reference_edge_b": 9.359340131997662,
          "peak_minus_ref_edge_b": -0.06057825328153754
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            124,
            172
          ],
          "outer_spin": [
            258,
            320
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.779717338131483,
          "reference_edge_b": 9.359340131997662,
          "peak_minus_ref_edge_b": 8.420377206133821
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            124,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.256398278537342,
          "reference_edge_b": 9.316700547452895,
          "peak_minus_ref_edge_b": -0.060302268915553014
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            124,
            174
          ],
          "outer_spin": [
            260,
            322
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.81932046454583,
          "reference_edge_b": 9.316700547452895,
          "peak_minus_ref_edge_b": 8.502619917092934
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            124,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.334668501668178,
          "reference_edge_b": 9.274638479149411,
          "peak_minus_ref_edge_b": 0.06003002251876666
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            124,
            174
          ],
          "outer_spin": [
            260,
            324
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.738871654295476,
          "reference_edge_b": 9.274638479149411,
          "peak_minus_ref_edge_b": 8.464233175146065
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            124,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.292902437574911,
          "reference_edge_b": 9.35266386804163,
          "peak_minus_ref_edge_b": -0.059761430466718224
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            124,
            176
          ],
          "outer_spin": [
            262,
            326
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.779025563849107,
          "reference_edge_b": 9.35266386804163,
          "peak_minus_ref_edge_b": 8.426361695807477
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            124,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.251692024150746,
          "reference_edge_b": 9.311188435881618,
          "peak_minus_ref_edge_b": -0.05949641173087272
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            124,
            176
          ],
          "outer_spin": [
            262,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.819175313396453,
          "reference_edge_b": 9.311188435881618,
          "peak_minus_ref_edge_b": 8.507986877514835
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            86
          ],
          "outer_spin": [
            126,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.329494824705703,
          "reference_edge_b": 9.270259936929795,
          "peak_minus_ref_edge_b": 0.05923488777590791
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            126,
            176
          ],
          "outer_spin": [
            264,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.740848888884816,
          "reference_edge_b": 9.270259936929795,
          "peak_minus_ref_edge_b": 8.47058895195502
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            86
          ],
          "outer_spin": [
            126,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.288843237758519,
          "reference_edge_b": 9.347820020220478,
          "peak_minus_ref_edge_b": -0.05897678246195959
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            126,
            178
          ],
          "outer_spin": [
            264,
            330
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.781499912280594,
          "reference_edge_b": 9.347820020220478,
          "peak_minus_ref_edge_b": 8.433679892060116
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            88
          ],
          "outer_spin": [
            126,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.24871845735658,
          "reference_edge_b": 9.307440479308049,
          "peak_minus_ref_edge_b": -0.05872202195146947
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            126,
            178
          ],
          "outer_spin": [
            266,
            332
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.82213366227125,
          "reference_edge_b": 9.307440479308049,
          "peak_minus_ref_edge_b": 8.5146931829632
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            88
          ],
          "outer_spin": [
            126,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.326050271964743,
          "reference_edge_b": 9.267579737344274,
          "peak_minus_ref_edge_b": 0.058470534620468584
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            126,
            180
          ],
          "outer_spin": [
            266,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.745807257312222,
          "reference_edge_b": 9.267579737344274,
          "peak_minus_ref_edge_b": 8.478227519967948
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            88
          ],
          "outer_spin": [
            126,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.286449030346333,
          "reference_edge_b": 9.344671281320291,
          "peak_minus_ref_edge_b": -0.05822225097395872
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            126,
            180
          ],
          "outer_spin": [
            268,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.78689767254423,
          "reference_edge_b": 9.344671281320291,
          "peak_minus_ref_edge_b": 8.44222639122394
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            90
          ],
          "outer_spin": [
            126,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.247348018656552,
          "reference_edge_b": 9.305325122221797,
          "peak_minus_ref_edge_b": -0.05797710356524455
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            126,
            182
          ],
          "outer_spin": [
            268,
            336
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.7120051391823,
          "reference_edge_b": 9.305325122221797,
          "peak_minus_ref_edge_b": 8.406680016960502
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            90
          ],
          "outer_spin": [
            126,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.324206847412455,
          "reference_edge_b": 9.266471820493493,
          "peak_minus_ref_edge_b": 0.05773502691896226
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            126,
            182
          ],
          "outer_spin": [
            270,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 17.75352077758099,
          "reference_edge_b": 9.266471820493493,
          "peak_minus_ref_edge_b": 8.487048957087499
        }
      ]
    },
    "strong_reflection_present": [
      20.0,
      21.0,
      24.0,
      27.0,
      30.0,
      33.0,
      36.0,
      39.0,
      42.0,
      45.0,
      48.0,
      51.0,
      54.0,
      57.0,
      60.0,
      63.0,
      66.0,
      69.0,
      72.0,
      75.0,
      78.0,
      81.0,
      84.0,
      87.0,
      90.0,
      93.0,
      96.0,
      99.0,
      102.0,
      105.0,
      108.0,
      111.0,
      114.0,
      117.0,
      120.0,
      123.0,
      126.0,
      129.0,
      132.0,
      135.0,
      138.0,
      141.0,
      144.0,
      147.0,
      150.0,
      153.0,
      156.0,
      159.0,
      162.0,
      165.0,
      168.0,
      171.0,
      174.0,
      177.0,
      180.0,
      183.0,
      186.0,
      189.0,
      192.0,
      195.0,
      198.0,
      200.0,
      210.0,
      220.0,
      230.0
    ]
  },
  {
    "X": 23.0,
    "absolute_loss": 0.670289129415977,
    "examples": {
      "51": {
        "reflective": [
          [
            12,
            28
          ]
        ],
        ".5": [
          [
            0,
            10
          ],
          [
            32,
            34
          ]
        ],
        ".9": [
          [
            0,
            6
          ],
          [
            32,
            32
          ]
        ],
        "peak_rho": 1.9999999999240217
      },
      "99": {
        "reflective": [
          [
            20,
            40
          ]
        ],
        ".5": [
          [
            0,
            18
          ],
          [
            42,
            48
          ]
        ],
        ".9": [
          [
            0,
            12
          ],
          [
            44,
            46
          ]
        ],
        "peak_rho": 1.9999999992679527
      },
      "150": {
        "reflective": [
          [
            28,
            48
          ]
        ],
        ".5": [
          [
            0,
            24
          ],
          [
            50,
            62
          ]
        ],
        ".9": [
          [
            0,
            16
          ],
          [
            54,
            58
          ]
        ],
        "peak_rho": 1.999999994658356
      },
      "200": {
        "reflective": [
          [
            36,
            52
          ]
        ],
        ".5": [
          [
            0,
            32
          ],
          [
            56,
            72
          ]
        ],
        ".9": [
          [
            0,
            20
          ],
          [
            62,
            68
          ]
        ],
        "peak_rho": 1.9688811187525386
      },
      "250": {
        "reflective": [
          [
            44,
            56
          ]
        ],
        ".5": [
          [
            0,
            38
          ],
          [
            62,
            82
          ]
        ],
        ".9": [
          [
            0,
            24
          ],
          [
            70,
            76
          ]
        ],
        "peak_rho": 1.867687530455485
      },
      "300": {
        "reflective": [],
        ".5": [
          [
            0,
            46
          ],
          [
            64,
            92
          ]
        ],
        ".9": [
          [
            0,
            28
          ],
          [
            76,
            84
          ]
        ],
        "peak_rho": 1.7920462814176157
      },
      "400": {
        "reflective": [],
        ".5": [
          [
            0,
            108
          ]
        ],
        ".9": [
          [
            0,
            36
          ],
          [
            86,
            100
          ]
        ],
        "peak_rho": 1.6859308281006373
      },
      "500": {
        "reflective": [],
        ".5": [
          [
            0,
            124
          ]
        ],
        ".9": [
          [
            0,
            42
          ],
          [
            96,
            112
          ]
        ],
        "peak_rho": 1.6134918992438112
      },
      "750": {
        "reflective": [],
        ".5": [
          [
            0,
            158
          ],
          [
            212,
            240
          ]
        ],
        ".9": [
          [
            0,
            58
          ],
          [
            114,
            140
          ],
          [
            234,
            240
          ]
        ],
        "peak_rho": 1.5006977346959793
      },
      "1000": {
        "reflective": [],
        ".5": [
          [
            0,
            190
          ],
          [
            238,
            322
          ]
        ],
        ".9": [
          [
            0,
            74
          ],
          [
            128,
            164
          ],
          [
            266,
            322
          ]
        ],
        "peak_rho": 1.4336130818250838
      }
    },
    "separated": {
      ".5": [
        {
          "sigma": 57.0,
          "inner_spin": [
            0,
            10
          ],
          "outer_spin": [
            32,
            36
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": true,
          "outer_peak_b": 9.404179735161811,
          "reference_edge_b": 9.66908620657482,
          "peak_minus_ref_edge_b": -0.26490647141300805
        },
        {
          "sigma": 63.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            34,
            38
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.44911182523068,
          "reference_edge_b": 9.701088140570166,
          "peak_minus_ref_edge_b": -0.25197631533948517
        },
        {
          "sigma": 69.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            36,
            40
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.510482393775767,
          "reference_edge_b": 9.35352844325854,
          "peak_minus_ref_edge_b": 0.15695395051722727
        },
        {
          "sigma": 72.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            36,
            40
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.310239285622876,
          "reference_edge_b": 9.545941546018392,
          "peak_minus_ref_edge_b": -0.23570226039551656
        },
        {
          "sigma": 75.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            38,
            42
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.584014468547787,
          "reference_edge_b": 9.353074360871936,
          "peak_minus_ref_edge_b": 0.23094010767585083
        },
        {
          "sigma": 78.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            38,
            42
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.397899383400144,
          "reference_edge_b": 9.624354790229063,
          "peak_minus_ref_edge_b": -0.22645540682891863
        },
        {
          "sigma": 81.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            38,
            44
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.666666666666666,
          "reference_edge_b": 9.444444444444445,
          "peak_minus_ref_edge_b": 0.22222222222222143
        },
        {
          "sigma": 84.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            44
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.49247822526567,
          "reference_edge_b": 9.710696115501662,
          "peak_minus_ref_edge_b": -0.21821789023599258
        },
        {
          "sigma": 87.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            46
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.327379053088814,
          "reference_edge_b": 9.541801560056374,
          "peak_minus_ref_edge_b": -0.21442250696756027
        },
        {
          "sigma": 90.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            46
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.592242235844084,
          "reference_edge_b": 9.381423725166192,
          "peak_minus_ref_edge_b": 0.2108185106778926
        },
        {
          "sigma": 93.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            42,
            46
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.43626042204687,
          "reference_edge_b": 9.643650760992955,
          "peak_minus_ref_edge_b": -0.2073903389460856
        },
        {
          "sigma": 96.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            42,
            48
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.287648608052885,
          "reference_edge_b": 9.491772753284817,
          "peak_minus_ref_edge_b": -0.20412414523193156
        },
        {
          "sigma": 99.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            42,
            48
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.547859244962515,
          "reference_edge_b": 9.346851681910673,
          "peak_minus_ref_edge_b": 0.2010075630518422
        },
        {
          "sigma": 102.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            42,
            50
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.406401658278407,
          "reference_edge_b": 9.604431166873741,
          "peak_minus_ref_edge_b": -0.19802950859533475
        },
        {
          "sigma": 105.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            50
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.661410722190478,
          "reference_edge_b": 9.466230707600772,
          "peak_minus_ref_edge_b": 0.19518001458970602
        },
        {
          "sigma": 108.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            50
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.526279441628825,
          "reference_edge_b": 9.333829351898949,
          "peak_minus_ref_edge_b": 0.19245008972987598
        },
        {
          "sigma": 111.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            44,
            52
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.39666415794974,
          "reference_edge_b": 9.58649575710024,
          "peak_minus_ref_edge_b": -0.18983159915049974
        },
        {
          "sigma": 114.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            44,
            52
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.646833859291448,
          "reference_edge_b": 9.45951669697511,
          "peak_minus_ref_edge_b": 0.18731716231633833
        },
        {
          "sigma": 117.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            54
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.5223533685331,
          "reference_edge_b": 9.33745330312469,
          "peak_minus_ref_edge_b": 0.18490006540841009
        },
        {
          "sigma": 120.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.402570570505352,
          "reference_edge_b": 9.585144756340407,
          "peak_minus_ref_edge_b": -0.1825741858350547
        },
        {
          "sigma": 123.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.647865090941526,
          "reference_edge_b": 9.467531164008038,
          "peak_minus_ref_edge_b": 0.18033392693348738
        },
        {
          "sigma": 126.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            46,
            56
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.532317628209803,
          "reference_edge_b": 9.354143466934854,
          "peak_minus_ref_edge_b": 0.17817416127494923
        },
        {
          "sigma": 129.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            56
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.420824697684175,
          "reference_edge_b": 9.596914878949299,
          "peak_minus_ref_edge_b": -0.1760901812651241
        },
        {
          "sigma": 132.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            58
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.66130990554123,
          "reference_edge_b": 9.487232249585531,
          "peak_minus_ref_edge_b": 0.17407765595569913
        },
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.553358920644962,
          "reference_edge_b": 9.381226327480189,
          "peak_minus_ref_edge_b": 0.1721325931647737
        },
        {
          "sigma": 138.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            48,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.44894749142211,
          "reference_edge_b": 9.61919879757386,
          "peak_minus_ref_edge_b": -0.17025130615174966
        },
        {
          "sigma": 141.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.347886323838361,
          "reference_edge_b": 9.516316708051665,
          "peak_minus_ref_edge_b": -0.1684303842133037
        },
        {
          "sigma": 144.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.583333333333334,
          "reference_edge_b": 9.416666666666666,
          "peak_minus_ref_edge_b": 0.16666666666666785
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.48504013668671,
          "reference_edge_b": 9.649997356455174,
          "peak_minus_ref_edge_b": -0.16495721976846411
        },
        {
          "sigma": 150.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.38971068066885,
          "reference_edge_b": 9.553009996854394,
          "peak_minus_ref_edge_b": -0.16329931618554383
        },
        {
          "sigma": 153.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            50,
            62
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.620579793107876,
          "reference_edge_b": 9.458889376416986,
          "peak_minus_ref_edge_b": 0.1616904166908899
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            62
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.527625151402685,
          "reference_edge_b": 9.367496997597597,
          "peak_minus_ref_edge_b": 0.16012815380508805
        },
        {
          "sigma": 159.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            64
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.437313870045916,
          "reference_edge_b": 9.595924187189544,
          "peak_minus_ref_edge_b": -0.15861031714362817
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            64
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.349522995688796,
          "reference_edge_b": 9.506657835952472,
          "peak_minus_ref_edge_b": -0.15713484026367652
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.575537013186732,
          "reference_edge_b": 9.419837224354428,
          "peak_minus_ref_edge_b": 0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            52,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.489656022668653,
          "reference_edge_b": 9.643959372630745,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 171.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.406045088693032,
          "reference_edge_b": 9.558988911273406,
          "peak_minus_ref_edge_b": -0.1529438225803741
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.627845153452073,
          "reference_edge_b": 9.476225544736293,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            68
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.545904555635927,
          "reference_edge_b": 9.395575350035362,
          "peak_minus_ref_edge_b": 0.15032920560056517
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            68
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.466021104749109,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1490711984999873
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            54,
            68
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.388110141123075,
          "reference_edge_b": 9.53595439531399,
          "peak_minus_ref_edge_b": -0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            70
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.605386033898641,
          "reference_edge_b": 9.458738918877287,
          "peak_minus_ref_edge_b": 0.14664711502135397
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            70
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.528847873638334,
          "reference_edge_b": 9.383369280147672,
          "peak_minus_ref_edge_b": 0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            70
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.454110657980122,
          "reference_edge_b": 9.59844822527753,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            72
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.381104849916571,
          "reference_edge_b": 9.524327824724457,
          "peak_minus_ref_edge_b": -0.1432229748078857
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            56,
            72
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.59403223600247,
          "reference_edge_b": 9.45189842509873,
          "peak_minus_ref_edge_b": 0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            56,
            72
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.54594154601839,
          "reference_edge_b": 9.404520189781081,
          "peak_minus_ref_edge_b": 0.14142135623730923
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            58,
            74
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.591911274858724,
          "reference_edge_b": 9.453898162990253,
          "peak_minus_ref_edge_b": 0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            58,
            76
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.371378088239066,
          "reference_edge_b": 9.506218060731713,
          "peak_minus_ref_edge_b": -0.13483997249264768
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            60,
            78
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.429140769559755,
          "reference_edge_b": 9.561016864238912,
          "peak_minus_ref_edge_b": -0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            60,
            80
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.488809198208171,
          "reference_edge_b": 9.617908643081751,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            62,
            82
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.550078533708506,
          "reference_edge_b": 9.42358742730177,
          "peak_minus_ref_edge_b": 0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            62,
            84
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.612691930663656,
          "reference_edge_b": 9.488657196074447,
          "peak_minus_ref_edge_b": 0.124034734589209
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            62,
            86
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.432999601477862,
          "reference_edge_b": 9.554715725367899,
          "peak_minus_ref_edge_b": -0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            64,
            88
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.502067444208429,
          "reference_edge_b": 9.621590305141869,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            64,
            90
          ],
          "reflective_gap_bins": 2,
          "ends_at_mask": false,
          "outer_peak_b": 9.571689578089666,
          "reference_edge_b": 9.454245534186725,
          "peak_minus_ref_edge_b": 0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            64,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.410809387790898,
          "reference_edge_b": 9.526279441628825,
          "peak_minus_ref_edge_b": -0.1154700538379263
        },
        {
          "sigma": 310.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            66,
            94
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.484962631925983,
          "reference_edge_b": 9.598554998775395,
          "peak_minus_ref_edge_b": -0.11359236684941187
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            66,
            94
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5591906038116,
          "reference_edge_b": 9.44738720493661,
          "peak_minus_ref_edge_b": 0.11180339887499002
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            66,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.413240191830383,
          "reference_edge_b": 9.52333656834302,
          "peak_minus_ref_edge_b": -0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            66,
            98
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.490707529566208,
          "reference_edge_b": 9.599172758475536,
          "peak_minus_ref_edge_b": -0.10846522890932775
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            66,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.567952460464792,
          "reference_edge_b": 9.461047963699823,
          "peak_minus_ref_edge_b": 0.10690449676496883
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            66,
            102
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.434128352835664,
          "reference_edge_b": 9.53953760817461,
          "peak_minus_ref_edge_b": -0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            66,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513716981853666,
          "reference_edge_b": 9.617692030835673,
          "peak_minus_ref_edge_b": -0.10397504898200793
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            142
          ],
          "outer_spin": [
            198,
            202
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.215268133303276,
          "reference_edge_b": 9.44230601374171,
          "peak_minus_ref_edge_b": 6.772962119561566
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            142
          ],
          "outer_spin": [
            198,
            204
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.246201479115047,
          "reference_edge_b": 9.526361451257243,
          "peak_minus_ref_edge_b": 6.7198400278578045
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            144
          ],
          "outer_spin": [
            200,
            208
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.43453212457982,
          "reference_edge_b": 9.45279771366047,
          "peak_minus_ref_edge_b": 6.981734410919351
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            146
          ],
          "outer_spin": [
            202,
            212
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.620952457848514,
          "reference_edge_b": 9.536612065978655,
          "peak_minus_ref_edge_b": 7.084340391869858
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            146
          ],
          "outer_spin": [
            202,
            214
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.65098267011881,
          "reference_edge_b": 9.465175763756633,
          "peak_minus_ref_edge_b": 7.185806906362178
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            148
          ],
          "outer_spin": [
            204,
            218
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.834881505199778,
          "reference_edge_b": 9.548714111149762,
          "peak_minus_ref_edge_b": 7.2861673940500165
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            206,
            220
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 16.86472177593541,
          "reference_edge_b": 9.479267995954668,
          "peak_minus_ref_edge_b": 7.385453779980743
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            206,
            224
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.04619773271615,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": 7.483696565582699
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            152
          ],
          "outer_spin": [
            208,
            228
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.225963044686395,
          "reference_edge_b": 9.494920806766139,
          "peak_minus_ref_edge_b": 7.731042237920256
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            154
          ],
          "outer_spin": [
            208,
            230
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.254991226373377,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": 7.677166722749279
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            154
          ],
          "outer_spin": [
            210,
            234
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.432492100153603,
          "reference_edge_b": 9.511996751039227,
          "peak_minus_ref_edge_b": 7.9204953491143755
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            156
          ],
          "outer_spin": [
            212,
            236
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.461347274727935,
          "reference_edge_b": 9.44750789390543,
          "peak_minus_ref_edge_b": 8.013839380822505
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            158
          ],
          "outer_spin": [
            212,
            240
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.63666635166635,
          "reference_edge_b": 9.53037250058989,
          "peak_minus_ref_edge_b": 8.10629385107646
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            158
          ],
          "outer_spin": [
            214,
            244
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.810441940200786,
          "reference_edge_b": 9.467465063935652,
          "peak_minus_ref_edge_b": 8.342976876265134
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            160
          ],
          "outer_spin": [
            214,
            246
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.838561761372066,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": 8.288624656799142
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            162
          ],
          "outer_spin": [
            216,
            250
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.010289082091738,
          "reference_edge_b": 9.488522081022486,
          "peak_minus_ref_edge_b": 8.521767001069252
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            162
          ],
          "outer_spin": [
            216,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.180564110951153,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": 8.609973610274324
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            164
          ],
          "outer_spin": [
            218,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.207999615553597,
          "reference_edge_b": 9.510586206959063,
          "peak_minus_ref_edge_b": 8.697413408594533
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            220,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.376346847422916,
          "reference_edge_b": 9.451696562058823,
          "peak_minus_ref_edge_b": 8.924650285364093
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            220,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.403638293528385,
          "reference_edge_b": 9.533573537254743,
          "peak_minus_ref_edge_b": 8.870064756273642
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            168
          ],
          "outer_spin": [
            222,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.570121097891672,
          "reference_edge_b": 9.475968335933509,
          "peak_minus_ref_edge_b": 9.094152761958163
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            170
          ],
          "outer_spin": [
            222,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.735279936144916,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": 9.17787193925331
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            170
          ],
          "outer_spin": [
            224,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.76194521459047,
          "reference_edge_b": 9.50102161689499,
          "peak_minus_ref_edge_b": 9.260923597695479
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            172
          ],
          "outer_spin": [
            224,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92534292030564,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": 9.343322450745486
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            172
          ],
          "outer_spin": [
            226,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.95187492620165,
          "reference_edge_b": 9.526792225872386,
          "peak_minus_ref_edge_b": 9.425082700329265
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            174
          ],
          "outer_spin": [
            226,
            282
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.978726128340266,
          "reference_edge_b": 9.472508067608551,
          "peak_minus_ref_edge_b": 9.506218060731715
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            176
          ],
          "outer_spin": [
            228,
            286
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.871802876784844,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": 9.318581171840474
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            176
          ],
          "outer_spin": [
            228,
            288
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.9,
          "reference_edge_b": 9.5,
          "peak_minus_ref_edge_b": 9.399999999999999
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            178
          ],
          "outer_spin": [
            230,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92846568496277,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": 9.34820897225832
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            180
          ],
          "outer_spin": [
            230,
            296
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.957188610128878,
          "reference_edge_b": 9.528047840569123,
          "peak_minus_ref_edge_b": 9.429140769559755
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            180
          ],
          "outer_spin": [
            232,
            298
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.986157945945436,
          "reference_edge_b": 9.47668332707812,
          "peak_minus_ref_edge_b": 9.509474618867316
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            182
          ],
          "outer_spin": [
            232,
            302
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.884897714897154,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": 9.328291444664226
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            182
          ],
          "outer_spin": [
            234,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.91501770384691,
          "reference_edge_b": 9.506175278262685,
          "peak_minus_ref_edge_b": 9.408842425584226
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            184
          ],
          "outer_spin": [
            234,
            308
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.945343535197946,
          "reference_edge_b": 9.456534336989776,
          "peak_minus_ref_edge_b": 9.48880919820817
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            186
          ],
          "outer_spin": [
            234,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.975866387457497,
          "reference_edge_b": 9.536095291158842,
          "peak_minus_ref_edge_b": 9.439771096298655
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            186
          ],
          "outer_spin": [
            236,
            314
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.878802495748225,
          "reference_edge_b": 9.487316990249107,
          "peak_minus_ref_edge_b": 9.391485505499118
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            188
          ],
          "outer_spin": [
            236,
            318
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.910341353370914,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": 9.343933374606804
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            190
          ],
          "outer_spin": [
            238,
            322
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.942043184408593,
          "reference_edge_b": 9.518455757106823,
          "peak_minus_ref_edge_b": 9.42358742730177
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            190
          ],
          "outer_spin": [
            238,
            324
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.97390078215571,
          "reference_edge_b": 9.471217471689666,
          "peak_minus_ref_edge_b": 9.502683310466043
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            192
          ],
          "outer_spin": [
            240,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.88066237621726,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": 9.33074193716873
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            192
          ],
          "outer_spin": [
            240,
            330
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.913420518990087,
          "reference_edge_b": 9.503448530958776,
          "peak_minus_ref_edge_b": 9.40997198803131
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            194
          ],
          "outer_spin": [
            242,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.946305708501594,
          "reference_edge_b": 9.457648512427145,
          "peak_minus_ref_edge_b": 9.488657196074449
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            196
          ],
          "outer_spin": [
            242,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.979312045337306,
          "reference_edge_b": 9.535947027657281,
          "peak_minus_ref_edge_b": 9.443365017680025
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            196
          ],
          "outer_spin": [
            242,
            340
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.889574842644,
          "reference_edge_b": 9.490859555084546,
          "peak_minus_ref_edge_b": 9.398715287559453
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            198
          ],
          "outer_spin": [
            244,
            344
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92338216396225,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": 9.354692959890869
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            200
          ],
          "outer_spin": [
            244,
            346
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.95728629587325,
          "reference_edge_b": 9.52428669439539,
          "peak_minus_ref_edge_b": 9.43299960147786
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            200
          ],
          "outer_spin": [
            246,
            350
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.87012589719917,
          "reference_edge_b": 9.480496638560739,
          "peak_minus_ref_edge_b": 9.389629258638431
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            202
          ],
          "outer_spin": [
            246,
            354
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.904761305025776,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": 9.34685168191067
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            204
          ],
          "outer_spin": [
            246,
            356
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.939472104670806,
          "reference_edge_b": 9.514758569224476,
          "peak_minus_ref_edge_b": 9.42471353544633
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            204
          ],
          "outer_spin": [
            248,
            360
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.9742541731835,
          "reference_edge_b": 9.47218672897507,
          "peak_minus_ref_edge_b": 9.50206744420843
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            206
          ],
          "outer_spin": [
            248,
            364
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.890110724552166,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": 9.340936641747055
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            206
          ],
          "outer_spin": [
            248,
            366
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.925546644403,
          "reference_edge_b": 9.507199488033432,
          "peak_minus_ref_edge_b": 9.418347156369567
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            208
          ],
          "outer_spin": [
            250,
            370
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.961035561519772,
          "reference_edge_b": 9.465773585144396,
          "peak_minus_ref_edge_b": 9.495261976375376
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            210
          ],
          "outer_spin": [
            250,
            372
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.879130057397717,
          "reference_edge_b": 9.54232856711393,
          "peak_minus_ref_edge_b": 9.336801490283786
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            210
          ],
          "outer_spin": [
            250,
            376
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.915217949721594,
          "reference_edge_b": 9.501461875826148,
          "peak_minus_ref_edge_b": 9.413756073895446
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            212
          ],
          "outer_spin": [
            252,
            380
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.951342692023395,
          "reference_edge_b": 9.461115783268207,
          "peak_minus_ref_edge_b": 9.490226908755188
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            214
          ],
          "outer_spin": [
            252,
            382
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.987501417617686,
          "reference_edge_b": 9.537233536482777,
          "peak_minus_ref_edge_b": 9.45026788113491
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            214
          ],
          "outer_spin": [
            252,
            386
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.90822131596024,
          "reference_edge_b": 9.497411928169344,
          "peak_minus_ref_edge_b": 9.410809387790897
        }
      ],
      ".9": [
        {
          "sigma": 126.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            50,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.532317628209803,
          "reference_edge_b": 9.354143466934854,
          "peak_minus_ref_edge_b": 0.17817416127494923
        },
        {
          "sigma": 129.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            50,
            54
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.420824697684175,
          "reference_edge_b": 9.596914878949299,
          "peak_minus_ref_edge_b": -0.1760901812651241
        },
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.553358920644962,
          "reference_edge_b": 9.381226327480189,
          "peak_minus_ref_edge_b": 0.1721325931647737
        },
        {
          "sigma": 138.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.44894749142211,
          "reference_edge_b": 9.61919879757386,
          "peak_minus_ref_edge_b": -0.17025130615174966
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.48504013668671,
          "reference_edge_b": 9.649997356455174,
          "peak_minus_ref_edge_b": -0.16495721976846411
        },
        {
          "sigma": 150.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.38971068066885,
          "reference_edge_b": 9.553009996854394,
          "peak_minus_ref_edge_b": -0.16329931618554383
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.527625151402685,
          "reference_edge_b": 9.367496997597597,
          "peak_minus_ref_edge_b": 0.16012815380508805
        },
        {
          "sigma": 159.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.437313870045916,
          "reference_edge_b": 9.595924187189544,
          "peak_minus_ref_edge_b": -0.15861031714362817
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.349522995688796,
          "reference_edge_b": 9.506657835952472,
          "peak_minus_ref_edge_b": -0.15713484026367652
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.575537013186732,
          "reference_edge_b": 9.419837224354428,
          "peak_minus_ref_edge_b": 0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.489656022668653,
          "reference_edge_b": 9.643959372630745,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 171.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.406045088693032,
          "reference_edge_b": 9.558988911273406,
          "peak_minus_ref_edge_b": -0.1529438225803741
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            64
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.627845153452073,
          "reference_edge_b": 9.476225544736293,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.545904555635927,
          "reference_edge_b": 9.395575350035362,
          "peak_minus_ref_edge_b": 0.15032920560056517
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.466021104749109,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1490711984999873
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.388110141123075,
          "reference_edge_b": 9.53595439531399,
          "peak_minus_ref_edge_b": -0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.605386033898641,
          "reference_edge_b": 9.458738918877287,
          "peak_minus_ref_edge_b": 0.14664711502135397
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.528847873638334,
          "reference_edge_b": 9.383369280147672,
          "peak_minus_ref_edge_b": 0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.454110657980122,
          "reference_edge_b": 9.59844822527753,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            68
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.381104849916571,
          "reference_edge_b": 9.524327824724457,
          "peak_minus_ref_edge_b": -0.1432229748078857
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            68
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.59403223600247,
          "reference_edge_b": 9.45189842509873,
          "peak_minus_ref_edge_b": 0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            68
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.54594154601839,
          "reference_edge_b": 9.404520189781081,
          "peak_minus_ref_edge_b": 0.14142135623730923
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            64,
            70
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.591911274858724,
          "reference_edge_b": 9.453898162990253,
          "peak_minus_ref_edge_b": 0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            66,
            72
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.371378088239066,
          "reference_edge_b": 9.506218060731713,
          "peak_minus_ref_edge_b": -0.13483997249264768
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            68,
            74
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.429140769559755,
          "reference_edge_b": 9.561016864238912,
          "peak_minus_ref_edge_b": -0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            68,
            76
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.488809198208171,
          "reference_edge_b": 9.617908643081751,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            70,
            76
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.550078533708506,
          "reference_edge_b": 9.42358742730177,
          "peak_minus_ref_edge_b": 0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            70,
            78
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.612691930663656,
          "reference_edge_b": 9.488657196074447,
          "peak_minus_ref_edge_b": 0.124034734589209
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            72,
            80
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.432999601477862,
          "reference_edge_b": 9.554715725367899,
          "peak_minus_ref_edge_b": -0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            74,
            82
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.502067444208429,
          "reference_edge_b": 9.621590305141869,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            74,
            84
          ],
          "reflective_gap_bins": 2,
          "ends_at_mask": false,
          "outer_peak_b": 9.571689578089666,
          "reference_edge_b": 9.454245534186725,
          "peak_minus_ref_edge_b": 0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            76,
            84
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.410809387790898,
          "reference_edge_b": 9.526279441628825,
          "peak_minus_ref_edge_b": -0.1154700538379263
        },
        {
          "sigma": 310.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            76,
            86
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.484962631925983,
          "reference_edge_b": 9.598554998775395,
          "peak_minus_ref_edge_b": -0.11359236684941187
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            78,
            88
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5591906038116,
          "reference_edge_b": 9.44738720493661,
          "peak_minus_ref_edge_b": 0.11180339887499002
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            80,
            90
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.413240191830383,
          "reference_edge_b": 9.52333656834302,
          "peak_minus_ref_edge_b": -0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            80,
            90
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.490707529566208,
          "reference_edge_b": 9.599172758475536,
          "peak_minus_ref_edge_b": -0.10846522890932775
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            82,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.567952460464792,
          "reference_edge_b": 9.461047963699823,
          "peak_minus_ref_edge_b": 0.10690449676496883
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            82,
            94
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.434128352835664,
          "reference_edge_b": 9.53953760817461,
          "peak_minus_ref_edge_b": -0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            84,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513716981853666,
          "reference_edge_b": 9.617692030835673,
          "peak_minus_ref_edge_b": -0.10397504898200793
        },
        {
          "sigma": 380.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            84,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.592897591996191,
          "reference_edge_b": 9.490299756787676,
          "peak_minus_ref_edge_b": 0.10259783520851506
        },
        {
          "sigma": 390.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            86,
            98
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.469113082232283,
          "reference_edge_b": 9.57038701894065,
          "peak_minus_ref_edge_b": -0.10127393670836682
        },
        {
          "sigma": 400.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            86,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.55,
          "reference_edge_b": 9.45,
          "peak_minus_ref_edge_b": 0.10000000000000142
        },
        {
          "sigma": 410.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            88,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.432817648003581,
          "reference_edge_b": 9.531590607668539,
          "peak_minus_ref_edge_b": -0.09877295966495758
        },
        {
          "sigma": 420.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            88,
            102
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5150257112482,
          "reference_edge_b": 9.612615718543053,
          "peak_minus_ref_edge_b": -0.09759000729485301
        },
        {
          "sigma": 430.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.403735032323036,
          "reference_edge_b": 9.500183596757118,
          "peak_minus_ref_edge_b": -0.09644856443408223
        },
        {
          "sigma": 440.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.486952762993644,
          "reference_edge_b": 9.582299021918203,
          "peak_minus_ref_edge_b": -0.09534625892455928
        },
        {
          "sigma": 450.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            106
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.569511772057943,
          "reference_edge_b": 9.475230867899736,
          "peak_minus_ref_edge_b": 0.09428090415820733
        },
        {
          "sigma": 460.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.464923803639186,
          "reference_edge_b": 9.558174284463217,
          "peak_minus_ref_edge_b": -0.09325048082403065
        },
        {
          "sigma": 470.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.54819800309896,
          "reference_edge_b": 9.455944882296071,
          "peak_minus_ref_edge_b": 0.09225312080288894
        },
        {
          "sigma": 480.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            94,
            110
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.448214116964115,
          "reference_edge_b": 9.539501209881642,
          "peak_minus_ref_edge_b": -0.09128709291752735
        },
        {
          "sigma": 490.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            94,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5320083756504,
          "reference_edge_b": 9.441657585359875,
          "peak_minus_ref_edge_b": 0.0903507902905254
        },
        {
          "sigma": 500.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            96,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.436206865049112,
          "reference_edge_b": 9.525649584149104,
          "peak_minus_ref_edge_b": -0.08944271909999202
        },
        {
          "sigma": 510.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            96,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.520360019556025,
          "reference_edge_b": 9.431798531002014,
          "peak_minus_ref_edge_b": 0.08856148855401003
        },
        {
          "sigma": 520.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            98,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.428373707550564,
          "reference_edge_b": 9.516079509481267,
          "peak_minus_ref_edge_b": -0.08770580193070288
        },
        {
          "sigma": 530.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            98,
            116
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51275211651122,
          "reference_edge_b": 9.599626565063833,
          "peak_minus_ref_edge_b": -0.08687444855261361
        },
        {
          "sigma": 540.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            98,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.42425947577138,
          "reference_edge_b": 9.510325772353768,
          "peak_minus_ref_edge_b": -0.08606629658238774
        },
        {
          "sigma": 550.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            100,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.508751949460224,
          "reference_edge_b": 9.59403223600247,
          "peak_minus_ref_edge_b": -0.08528028654224507
        },
        {
          "sigma": 560.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            100,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.42346994022296,
          "reference_edge_b": 9.507985365695811,
          "peak_minus_ref_edge_b": -0.08451542547285129
        },
        {
          "sigma": 570.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            102,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.507983718221487,
          "reference_edge_b": 9.591754499879826,
          "peak_minus_ref_edge_b": -0.08377078165833929
        },
        {
          "sigma": 580.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            102,
            122
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.425661963399486,
          "reference_edge_b": 9.508707443253225,
          "peak_minus_ref_edge_b": -0.08304547985373922
        },
        {
          "sigma": 590.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            102,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.510119498794742,
          "reference_edge_b": 9.592458195754004,
          "peak_minus_ref_edge_b": -0.08233869695926188
        },
        {
          "sigma": 600.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            104,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.430535509715236,
          "reference_edge_b": 9.512185167808008,
          "peak_minus_ref_edge_b": -0.08164965809277192
        },
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            104,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.514871879602264,
          "reference_edge_b": 9.595849512620156,
          "peak_minus_ref_edge_b": -0.08097763301789129
        },
        {
          "sigma": 620.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            104,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.437827114604362,
          "reference_edge_b": 9.518149047494612,
          "peak_minus_ref_edge_b": -0.08032193289025003
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            106,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.52198792103067,
          "reference_edge_b": 9.44230601374171,
          "peak_minus_ref_edge_b": 0.07968190728895941
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            106,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.447304509753033,
          "reference_edge_b": 9.526361451257243,
          "peak_minus_ref_edge_b": -0.07905694150420928
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            106,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.531244167715744,
          "reference_edge_b": 9.45279771366047,
          "peak_minus_ref_edge_b": 0.07844645405527473
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            108,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.458762171562503,
          "reference_edge_b": 9.536612065978655,
          "peak_minus_ref_edge_b": -0.07784989441615231
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            108,
            132
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.542442504685258,
          "reference_edge_b": 9.465175763756633,
          "peak_minus_ref_edge_b": 0.07726674092862496
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            110,
            134
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.472017612265024,
          "reference_edge_b": 9.548714111149762,
          "peak_minus_ref_edge_b": -0.07669649888473806
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            110,
            134
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.555406694717355,
          "reference_edge_b": 9.479267995954668,
          "peak_minus_ref_edge_b": 0.07613869876268708
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            110,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.486908272531604,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": -0.07559289460184537
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            112,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56997946927022,
          "reference_edge_b": 9.494920806766139,
          "peak_minus_ref_edge_b": 0.07505866250408033
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            112,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.503288904374106,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": -0.07453559924999276
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            112,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.437973430019467,
          "reference_edge_b": 9.511996751039227,
          "peak_minus_ref_edge_b": -0.0740233210197605
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            112,
            138
          ],
          "outer_spin": [
            230,
            234
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.432492100153603,
          "reference_edge_b": 9.511996751039227,
          "peak_minus_ref_edge_b": 7.9204953491143755
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            112,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.52102935611481,
          "reference_edge_b": 9.44750789390543,
          "peak_minus_ref_edge_b": 0.0735214622093796
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            112,
            140
          ],
          "outer_spin": [
            232,
            236
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.461347274727935,
          "reference_edge_b": 9.44750789390543,
          "peak_minus_ref_edge_b": 8.013839380822505
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            114,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.457342826255868,
          "reference_edge_b": 9.53037250058989,
          "peak_minus_ref_edge_b": -0.07302967433402152
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            114,
            140
          ],
          "outer_spin": [
            234,
            240
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.63666635166635,
          "reference_edge_b": 9.53037250058989,
          "peak_minus_ref_edge_b": 8.10629385107646
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            114,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.540012688946653,
          "reference_edge_b": 9.467465063935652,
          "peak_minus_ref_edge_b": 0.07254762501100132
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            114,
            142
          ],
          "outer_spin": [
            234,
            244
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.810441940200786,
          "reference_edge_b": 9.467465063935652,
          "peak_minus_ref_edge_b": 8.342976876265134
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            114,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.47786210755728,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": -0.07207499701564402
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            114,
            142
          ],
          "outer_spin": [
            236,
            246
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.838561761372066,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": 8.288624656799142
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            116,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56013356842643,
          "reference_edge_b": 9.488522081022486,
          "peak_minus_ref_edge_b": 0.07161148740394374
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            116,
            144
          ],
          "outer_spin": [
            238,
            250
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.010289082091738,
          "reference_edge_b": 9.488522081022486,
          "peak_minus_ref_edge_b": 8.521767001069252
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            116,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.499433693980347,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": -0.07115680669648228
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            116,
            144
          ],
          "outer_spin": [
            238,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.180564110951153,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": 8.609973610274324
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            116,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.439875528840409,
          "reference_edge_b": 9.510586206959063,
          "peak_minus_ref_edge_b": -0.07071067811865461
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            116,
            146
          ],
          "outer_spin": [
            240,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.207999615553597,
          "reference_edge_b": 9.510586206959063,
          "peak_minus_ref_edge_b": 8.697413408594533
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            118,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.521969398951454,
          "reference_edge_b": 9.451696562058823,
          "peak_minus_ref_edge_b": 0.07027283689263086
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            118,
            146
          ],
          "outer_spin": [
            242,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.376346847422916,
          "reference_edge_b": 9.451696562058823,
          "peak_minus_ref_edge_b": 8.924650285364093
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            118,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.463730507677784,
          "reference_edge_b": 9.533573537254743,
          "peak_minus_ref_edge_b": -0.06984302957695832
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            118,
            148
          ],
          "outer_spin": [
            242,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.403638293528385,
          "reference_edge_b": 9.533573537254743,
          "peak_minus_ref_edge_b": 8.870064756273642
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            118,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.545389349383571,
          "reference_edge_b": 9.475968335933509,
          "peak_minus_ref_edge_b": 0.06942101345006257
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            118,
            148
          ],
          "outer_spin": [
            244,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.570121097891672,
          "reference_edge_b": 9.475968335933509,
          "peak_minus_ref_edge_b": 9.094152761958163
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            118,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.488401440957372,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": -0.06900655593423544
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            118,
            150
          ],
          "outer_spin": [
            246,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.735279936144916,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": 9.17787193925331
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            120,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.432422182837986,
          "reference_edge_b": 9.50102161689499,
          "peak_minus_ref_edge_b": -0.06859943405700442
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            120,
            150
          ],
          "outer_spin": [
            248,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.76194521459047,
          "reference_edge_b": 9.50102161689499,
          "peak_minus_ref_edge_b": 9.260923597695479
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            120,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513821035613105,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": -0.06819943394704708
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            120,
            152
          ],
          "outer_spin": [
            248,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92534292030564,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": 9.343322450745486
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            120,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.458985875510306,
          "reference_edge_b": 9.526792225872386,
          "peak_minus_ref_edge_b": -0.06780635036207983
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            120,
            152
          ],
          "outer_spin": [
            250,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.95187492620165,
          "reference_edge_b": 9.526792225872386,
          "peak_minus_ref_edge_b": 9.425082700329265
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            122,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.539928053854876,
          "reference_edge_b": 9.472508067608551,
          "peak_minus_ref_edge_b": 0.06741998624632473
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            122,
            154
          ],
          "outer_spin": [
            252,
            282
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.978726128340266,
          "reference_edge_b": 9.472508067608551,
          "peak_minus_ref_edge_b": 9.506218060731715
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            122,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.48618155262897,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": -0.06704015231539984
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            122,
            154
          ],
          "outer_spin": [
            252,
            286
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.871802876784844,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": 9.318581171840474
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            122,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.433333333333334,
          "reference_edge_b": 9.5,
          "peak_minus_ref_edge_b": -0.06666666666666643
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            122,
            156
          ],
          "outer_spin": [
            254,
            288
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.9,
          "reference_edge_b": 9.5,
          "peak_minus_ref_edge_b": 9.399999999999999
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            122,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51395735829127,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": -0.06629935441318047
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            122,
            156
          ],
          "outer_spin": [
            254,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92846568496277,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": 9.34820897225832
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            124,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.462109793229544,
          "reference_edge_b": 9.528047840569123,
          "peak_minus_ref_edge_b": -0.06593804733957853
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            124,
            158
          ],
          "outer_spin": [
            256,
            296
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.957188610128878,
          "reference_edge_b": 9.528047840569123,
          "peak_minus_ref_edge_b": 9.429140769559755
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            124,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.542265910656516,
          "reference_edge_b": 9.47668332707812,
          "peak_minus_ref_edge_b": 0.06558258357839541
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            124,
            158
          ],
          "outer_spin": [
            258,
            298
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.986157945945436,
          "reference_edge_b": 9.47668332707812,
          "peak_minus_ref_edge_b": 9.509474618867316
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            124,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.491373462927584,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": -0.06523280730534431
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            124,
            160
          ],
          "outer_spin": [
            258,
            302
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.884897714897154,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": 9.328291444664226
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            124,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.44128670981038,
          "reference_edge_b": 9.506175278262685,
          "peak_minus_ref_edge_b": -0.0648885684523055
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            124,
            160
          ],
          "outer_spin": [
            260,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.91501770384691,
          "reference_edge_b": 9.506175278262685,
          "peak_minus_ref_edge_b": 9.408842425584226
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            126,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.521084059426567,
          "reference_edge_b": 9.456534336989776,
          "peak_minus_ref_edge_b": 0.0645497224367908
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            126,
            162
          ],
          "outer_spin": [
            262,
            308
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.945343535197946,
          "reference_edge_b": 9.456534336989776,
          "peak_minus_ref_edge_b": 9.48880919820817
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            126,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.47187916125205,
          "reference_edge_b": 9.536095291158842,
          "peak_minus_ref_edge_b": -0.06421612990679293
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            126,
            162
          ],
          "outer_spin": [
            262,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.975866387457497,
          "reference_edge_b": 9.536095291158842,
          "peak_minus_ref_edge_b": 9.439771096298655
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            126,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5512046467491,
          "reference_edge_b": 9.487316990249107,
          "peak_minus_ref_edge_b": 0.06388765649999328
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            126,
            164
          ],
          "outer_spin": [
            264,
            314
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.878802495748225,
          "reference_edge_b": 9.487316990249107,
          "peak_minus_ref_edge_b": 9.391485505499118
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            126,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.502843806147736,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": -0.06356417261637404
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            126,
            164
          ],
          "outer_spin": [
            264,
            318
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.910341353370914,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": 9.343933374606804
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            128,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.455210203903455,
          "reference_edge_b": 9.518455757106823,
          "peak_minus_ref_edge_b": -0.06324555320336778
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            128,
            164
          ],
          "outer_spin": [
            266,
            322
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.942043184408593,
          "reference_edge_b": 9.518455757106823,
          "peak_minus_ref_edge_b": 9.42358742730177
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            128,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.534149149242422,
          "reference_edge_b": 9.471217471689666,
          "peak_minus_ref_edge_b": 0.06293167755275597
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            128,
            166
          ],
          "outer_spin": [
            268,
            324
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.97390078215571,
          "reference_edge_b": 9.471217471689666,
          "peak_minus_ref_edge_b": 9.502683310466043
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            128,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.487298009940016,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": -0.06262242910851334
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            128,
            166
          ],
          "outer_spin": [
            268,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.88066237621726,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": 9.33074193716873
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            128,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.4411308356738,
          "reference_edge_b": 9.503448530958776,
          "peak_minus_ref_edge_b": -0.06231769528497644
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            128,
            168
          ],
          "outer_spin": [
            270,
            330
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.913420518990087,
          "reference_edge_b": 9.503448530958776,
          "peak_minus_ref_edge_b": 9.40997198803131
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            130,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51966587972175,
          "reference_edge_b": 9.457648512427145,
          "peak_minus_ref_edge_b": 0.0620173672946045
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            130,
            168
          ],
          "outer_spin": [
            270,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.946305708501594,
          "reference_edge_b": 9.457648512427145,
          "peak_minus_ref_edge_b": 9.488657196074449
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            130,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.474225687672444,
          "reference_edge_b": 9.535947027657281,
          "peak_minus_ref_edge_b": -0.06172133998483709
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            130,
            170
          ],
          "outer_spin": [
            272,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.979312045337306,
          "reference_edge_b": 9.535947027657281,
          "peak_minus_ref_edge_b": 9.443365017680025
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            130,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.55228906676794,
          "reference_edge_b": 9.490859555084546,
          "peak_minus_ref_edge_b": 0.06142951168339472
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            130,
            170
          ],
          "outer_spin": [
            274,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.889574842644,
          "reference_edge_b": 9.490859555084546,
          "peak_minus_ref_edge_b": 9.398715287559453
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            130,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.507547420019804,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": -0.06114178405157489
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            130,
            172
          ],
          "outer_spin": [
            274,
            340
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.92338216396225,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": 9.354692959890869
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            132,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.46342863245037,
          "reference_edge_b": 9.52428669439539,
          "peak_minus_ref_edge_b": -0.060858061945019415
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            132,
            172
          ],
          "outer_spin": [
            276,
            342
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.95728629587325,
          "reference_edge_b": 9.52428669439539,
          "peak_minus_ref_edge_b": 9.43299960147786
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            132,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.541074891842277,
          "reference_edge_b": 9.480496638560739,
          "peak_minus_ref_edge_b": 0.06057825328153754
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            132,
            174
          ],
          "outer_spin": [
            276,
            344
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.87012589719917,
          "reference_edge_b": 9.480496638560739,
          "peak_minus_ref_edge_b": 9.389629258638431
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            132,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.497607354199554,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": -0.060302268915553014
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            132,
            174
          ],
          "outer_spin": [
            278,
            346
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.904761305025776,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": 9.34685168191067
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            132,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.454728546705711,
          "reference_edge_b": 9.514758569224476,
          "peak_minus_ref_edge_b": -0.06003002251876488
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            132,
            174
          ],
          "outer_spin": [
            280,
            348
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.939472104670806,
          "reference_edge_b": 9.514758569224476,
          "peak_minus_ref_edge_b": 9.42471353544633
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            132,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.53194815944179,
          "reference_edge_b": 9.47218672897507,
          "peak_minus_ref_edge_b": 0.05976143046672
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            132,
            176
          ],
          "outer_spin": [
            280,
            348
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.9742541731835,
          "reference_edge_b": 9.47218672897507,
          "peak_minus_ref_edge_b": 9.50206744420843
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            134,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.489677671074238,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": -0.05949641173087272
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            134,
            176
          ],
          "outer_spin": [
            282,
            350
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.890110724552166,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": 9.340936641747055
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            134,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.447964600257523,
          "reference_edge_b": 9.507199488033432,
          "peak_minus_ref_edge_b": -0.059234887775909684
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            134,
            178
          ],
          "outer_spin": [
            282,
            352
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.925546644403,
          "reference_edge_b": 9.507199488033432,
          "peak_minus_ref_edge_b": 9.418347156369567
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            134,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.524750367606355,
          "reference_edge_b": 9.465773585144396,
          "peak_minus_ref_edge_b": 0.05897678246195959
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            134,
            178
          ],
          "outer_spin": [
            284,
            354
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.961035561519772,
          "reference_edge_b": 9.465773585144396,
          "peak_minus_ref_edge_b": 9.495261976375376
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            134,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.483606545162461,
          "reference_edge_b": 9.54232856711393,
          "peak_minus_ref_edge_b": -0.05872202195146947
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            134,
            180
          ],
          "outer_spin": [
            284,
            356
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.879130057397717,
          "reference_edge_b": 9.54232856711393,
          "peak_minus_ref_edge_b": 9.336801490283786
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            134,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.44299134120568,
          "reference_edge_b": 9.501461875826148,
          "peak_minus_ref_edge_b": -0.058470534620468584
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            134,
            180
          ],
          "outer_spin": [
            286,
            358
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.915217949721594,
          "reference_edge_b": 9.501461875826148,
          "peak_minus_ref_edge_b": 9.413756073895446
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            136,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.519338034242166,
          "reference_edge_b": 9.461115783268207,
          "peak_minus_ref_edge_b": 0.05822225097395872
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            136,
            180
          ],
          "outer_spin": [
            288,
            358
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.951342692023395,
          "reference_edge_b": 9.461115783268207,
          "peak_minus_ref_edge_b": 9.490226908755188
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            86
          ],
          "outer_spin": [
            136,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.479256432917532,
          "reference_edge_b": 9.537233536482777,
          "peak_minus_ref_edge_b": -0.05797710356524455
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            136,
            182
          ],
          "outer_spin": [
            288,
            360
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.987501417617686,
          "reference_edge_b": 9.537233536482777,
          "peak_minus_ref_edge_b": 9.45026788113491
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            86
          ],
          "outer_spin": [
            136,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.555146955088306,
          "reference_edge_b": 9.497411928169344,
          "peak_minus_ref_edge_b": 0.05773502691896226
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            136,
            182
          ],
          "outer_spin": [
            290,
            362
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 18.90822131596024,
          "reference_edge_b": 9.497411928169344,
          "peak_minus_ref_edge_b": 9.410809387790897
        }
      ]
    },
    "strong_reflection_present": [
      20.0,
      21.0,
      24.0,
      27.0,
      30.0,
      33.0,
      36.0,
      39.0,
      42.0,
      45.0,
      48.0,
      51.0,
      54.0,
      57.0,
      60.0,
      63.0,
      66.0,
      69.0,
      72.0,
      75.0,
      78.0,
      81.0,
      84.0,
      87.0,
      90.0,
      93.0,
      96.0,
      99.0,
      102.0,
      105.0,
      108.0,
      111.0,
      114.0,
      117.0,
      120.0,
      123.0,
      126.0,
      129.0,
      132.0,
      135.0,
      138.0,
      141.0,
      144.0,
      147.0,
      150.0,
      153.0,
      156.0,
      159.0,
      162.0,
      165.0,
      168.0,
      171.0,
      174.0,
      177.0,
      180.0,
      183.0,
      186.0,
      189.0,
      192.0,
      195.0,
      198.0,
      200.0,
      210.0,
      220.0,
      230.0,
      240.0,
      250.0,
      260.0,
      270.0,
      280.0
    ]
  },
  {
    "X": 24.5,
    "absolute_loss": 0.6702891294260098,
    "examples": {
      "51": {
        "reflective": [
          [
            12,
            30
          ]
        ],
        ".5": [
          [
            0,
            10
          ],
          [
            32,
            34
          ]
        ],
        ".9": [
          [
            0,
            6
          ],
          [
            32,
            32
          ]
        ],
        "peak_rho": 1.999999999891316
      },
      "99": {
        "reflective": [
          [
            20,
            40
          ]
        ],
        ".5": [
          [
            0,
            18
          ],
          [
            44,
            48
          ]
        ],
        ".9": [
          [
            0,
            12
          ],
          [
            46,
            46
          ]
        ],
        "peak_rho": 1.9999999989363688
      },
      "150": {
        "reflective": [
          [
            28,
            48
          ]
        ],
        ".5": [
          [
            0,
            24
          ],
          [
            52,
            62
          ]
        ],
        ".9": [
          [
            0,
            16
          ],
          [
            56,
            58
          ]
        ],
        "peak_rho": 1.9999999938245268
      },
      "200": {
        "reflective": [
          [
            36,
            54
          ]
        ],
        ".5": [
          [
            0,
            32
          ],
          [
            58,
            72
          ]
        ],
        ".9": [
          [
            0,
            20
          ],
          [
            64,
            68
          ]
        ],
        "peak_rho": 1.9999999606871939
      },
      "250": {
        "reflective": [
          [
            44,
            58
          ]
        ],
        ".5": [
          [
            0,
            38
          ],
          [
            64,
            82
          ]
        ],
        ".9": [
          [
            0,
            24
          ],
          [
            70,
            78
          ]
        ],
        "peak_rho": 1.9172037638622739
      },
      "300": {
        "reflective": [
          [
            52,
            60
          ]
        ],
        ".5": [
          [
            0,
            44
          ],
          [
            68,
            90
          ]
        ],
        ".9": [
          [
            0,
            28
          ],
          [
            78,
            86
          ]
        ],
        "peak_rho": 1.8373757368207673
      },
      "400": {
        "reflective": [],
        ".5": [
          [
            0,
            60
          ],
          [
            72,
            106
          ]
        ],
        ".9": [
          [
            0,
            36
          ],
          [
            88,
            100
          ]
        ],
        "peak_rho": 1.724973608633261
      },
      "500": {
        "reflective": [],
        ".5": [
          [
            0,
            122
          ]
        ],
        ".9": [
          [
            0,
            42
          ],
          [
            98,
            112
          ]
        ],
        "peak_rho": 1.648315470883729
      },
      "750": {
        "reflective": [],
        ".5": [
          [
            0,
            154
          ],
          [
            226,
            240
          ]
        ],
        ".9": [
          [
            0,
            58
          ],
          [
            116,
            140
          ]
        ],
        "peak_rho": 1.5294418200346749
      },
      "1000": {
        "reflective": [],
        ".5": [
          [
            0,
            184
          ],
          [
            256,
            322
          ]
        ],
        ".9": [
          [
            0,
            72
          ],
          [
            130,
            164
          ],
          [
            280,
            322
          ]
        ],
        "peak_rho": 1.4584480454092237
      }
    },
    "separated": {
      ".5": [
        {
          "sigma": 63.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            34,
            38
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.44911182523068,
          "reference_edge_b": 9.701088140570166,
          "peak_minus_ref_edge_b": -0.25197631533948517
        },
        {
          "sigma": 69.0,
          "inner_spin": [
            0,
            12
          ],
          "outer_spin": [
            36,
            40
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.510482393775767,
          "reference_edge_b": 9.751254099947305,
          "peak_minus_ref_edge_b": -0.24077170617153776
        },
        {
          "sigma": 75.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            38,
            42
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.584014468547787,
          "reference_edge_b": 9.814954576223638,
          "peak_minus_ref_edge_b": -0.23094010767585083
        },
        {
          "sigma": 78.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            38,
            42
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.397899383400144,
          "reference_edge_b": 9.624354790229063,
          "peak_minus_ref_edge_b": -0.22645540682891863
        },
        {
          "sigma": 81.0,
          "inner_spin": [
            0,
            14
          ],
          "outer_spin": [
            40,
            44
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.666666666666666,
          "reference_edge_b": 9.444444444444445,
          "peak_minus_ref_edge_b": 0.22222222222222143
        },
        {
          "sigma": 84.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            44
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.49247822526567,
          "reference_edge_b": 9.710696115501662,
          "peak_minus_ref_edge_b": -0.21821789023599258
        },
        {
          "sigma": 87.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            40,
            46
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.756224067023933,
          "reference_edge_b": 9.541801560056374,
          "peak_minus_ref_edge_b": 0.2144225069675585
        },
        {
          "sigma": 90.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            42,
            46
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.592242235844084,
          "reference_edge_b": 9.803060746521975,
          "peak_minus_ref_edge_b": -0.2108185106778908
        },
        {
          "sigma": 93.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            42,
            46
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.43626042204687,
          "reference_edge_b": 9.643650760992955,
          "peak_minus_ref_edge_b": -0.2073903389460856
        },
        {
          "sigma": 96.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            42,
            48
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.695896898516747,
          "reference_edge_b": 9.491772753284817,
          "peak_minus_ref_edge_b": 0.2041241452319298
        },
        {
          "sigma": 99.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            48
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.547859244962515,
          "reference_edge_b": 9.748866808014357,
          "peak_minus_ref_edge_b": -0.2010075630518422
        },
        {
          "sigma": 102.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            50
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.406401658278407,
          "reference_edge_b": 9.604431166873741,
          "peak_minus_ref_edge_b": -0.19802950859533475
        },
        {
          "sigma": 105.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            50
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.661410722190478,
          "reference_edge_b": 9.466230707600772,
          "peak_minus_ref_edge_b": 0.19518001458970602
        },
        {
          "sigma": 108.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            44,
            52
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.526279441628825,
          "reference_edge_b": 9.7187295313587,
          "peak_minus_ref_edge_b": -0.19245008972987598
        },
        {
          "sigma": 111.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            52
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.39666415794974,
          "reference_edge_b": 9.58649575710024,
          "peak_minus_ref_edge_b": -0.18983159915049974
        },
        {
          "sigma": 114.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            52
          ],
          "reflective_gap_bins": 12,
          "ends_at_mask": false,
          "outer_peak_b": 9.646833859291448,
          "reference_edge_b": 9.45951669697511,
          "peak_minus_ref_edge_b": 0.18731716231633833
        },
        {
          "sigma": 117.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.5223533685331,
          "reference_edge_b": 9.707253433941508,
          "peak_minus_ref_edge_b": -0.1849000654084083
        },
        {
          "sigma": 120.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            46,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.402570570505352,
          "reference_edge_b": 9.585144756340407,
          "peak_minus_ref_edge_b": -0.1825741858350547
        },
        {
          "sigma": 123.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            48,
            54
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.647865090941526,
          "reference_edge_b": 9.467531164008038,
          "peak_minus_ref_edge_b": 0.18033392693348738
        },
        {
          "sigma": 126.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            56
          ],
          "reflective_gap_bins": 12,
          "ends_at_mask": false,
          "outer_peak_b": 9.532317628209803,
          "reference_edge_b": 9.710491789484752,
          "peak_minus_ref_edge_b": -0.17817416127494923
        },
        {
          "sigma": 129.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            56
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.420824697684175,
          "reference_edge_b": 9.596914878949299,
          "peak_minus_ref_edge_b": -0.1760901812651241
        },
        {
          "sigma": 132.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            48,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.66130990554123,
          "reference_edge_b": 9.487232249585531,
          "peak_minus_ref_edge_b": 0.17407765595569913
        },
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            50,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.553358920644962,
          "reference_edge_b": 9.725491513809736,
          "peak_minus_ref_edge_b": -0.1721325931647737
        },
        {
          "sigma": 138.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            50,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.44894749142211,
          "reference_edge_b": 9.61919879757386,
          "peak_minus_ref_edge_b": -0.17025130615174966
        },
        {
          "sigma": 141.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            60
          ],
          "reflective_gap_bins": 12,
          "ends_at_mask": false,
          "outer_peak_b": 9.684747092264969,
          "reference_edge_b": 9.516316708051665,
          "peak_minus_ref_edge_b": 0.1684303842133037
        },
        {
          "sigma": 144.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            50,
            60
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.583333333333334,
          "reference_edge_b": 9.75,
          "peak_minus_ref_edge_b": -0.16666666666666607
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            52,
            60
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.48504013668671,
          "reference_edge_b": 9.649997356455174,
          "peak_minus_ref_edge_b": -0.16495721976846411
        },
        {
          "sigma": 150.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            52,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.71630931303994,
          "reference_edge_b": 9.553009996854394,
          "peak_minus_ref_edge_b": 0.1632993161855456
        },
        {
          "sigma": 153.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            52,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.620579793107876,
          "reference_edge_b": 9.458889376416986,
          "peak_minus_ref_edge_b": 0.1616904166908899
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.527625151402685,
          "reference_edge_b": 9.687753305207771,
          "peak_minus_ref_edge_b": -0.16012815380508627
        },
        {
          "sigma": 159.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            52,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.437313870045916,
          "reference_edge_b": 9.595924187189544,
          "peak_minus_ref_edge_b": -0.15861031714362817
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            54,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.66379267621615,
          "reference_edge_b": 9.506657835952472,
          "peak_minus_ref_edge_b": 0.1571348402636783
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            54,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.575537013186732,
          "reference_edge_b": 9.731236802019037,
          "peak_minus_ref_edge_b": -0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            54,
            66
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.489656022668653,
          "reference_edge_b": 9.643959372630745,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 171.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            66
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.71193273385378,
          "reference_edge_b": 9.558988911273406,
          "peak_minus_ref_edge_b": 0.1529438225803741
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            54,
            66
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.627845153452073,
          "reference_edge_b": 9.476225544736293,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            56,
            68
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.545904555635927,
          "reference_edge_b": 9.696233761236492,
          "peak_minus_ref_edge_b": -0.15032920560056517
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            56,
            68
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.466021104749109,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1490711984999873
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            56,
            68
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.683798649504904,
          "reference_edge_b": 9.53595439531399,
          "peak_minus_ref_edge_b": 0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            70
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.605386033898641,
          "reference_edge_b": 9.458738918877287,
          "peak_minus_ref_edge_b": 0.14664711502135397
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            56,
            70
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.528847873638334,
          "reference_edge_b": 9.674326467128996,
          "peak_minus_ref_edge_b": -0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            58,
            70
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.454110657980122,
          "reference_edge_b": 9.59844822527753,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            58,
            72
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.667550799532345,
          "reference_edge_b": 9.524327824724457,
          "peak_minus_ref_edge_b": 0.14322297480788748
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            58,
            72
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.59403223600247,
          "reference_edge_b": 9.73616604690621,
          "peak_minus_ref_edge_b": -0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            58,
            72
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.54594154601839,
          "reference_edge_b": 9.687362902255702,
          "peak_minus_ref_edge_b": -0.141421356237311
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            60,
            74
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.591911274858724,
          "reference_edge_b": 9.729924386727195,
          "peak_minus_ref_edge_b": -0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            60,
            76
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.641058033224361,
          "reference_edge_b": 9.506218060731713,
          "peak_minus_ref_edge_b": 0.13483997249264768
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            62,
            78
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.692892958918069,
          "reference_edge_b": 9.561016864238912,
          "peak_minus_ref_edge_b": 0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            62,
            80
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.488809198208171,
          "reference_edge_b": 9.617908643081751,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            64,
            82
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.550078533708506,
          "reference_edge_b": 9.676569640115241,
          "peak_minus_ref_edge_b": -0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            64,
            84
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.612691930663656,
          "reference_edge_b": 9.488657196074447,
          "peak_minus_ref_edge_b": 0.124034734589209
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            66,
            86
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.676431849257936,
          "reference_edge_b": 9.554715725367899,
          "peak_minus_ref_edge_b": 0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            66,
            88
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.502067444208429,
          "reference_edge_b": 9.621590305141869,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            66,
            88
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.571689578089666,
          "reference_edge_b": 9.689133621992607,
          "peak_minus_ref_edge_b": -0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            68,
            90
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.64174949546675,
          "reference_edge_b": 9.526279441628825,
          "peak_minus_ref_edge_b": 0.11547005383792452
        },
        {
          "sigma": 310.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            68,
            92
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.484962631925983,
          "reference_edge_b": 9.598554998775395,
          "peak_minus_ref_edge_b": -0.11359236684941187
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            68,
            94
          ],
          "reflective_gap_bins": 3,
          "ends_at_mask": false,
          "outer_peak_b": 9.5591906038116,
          "reference_edge_b": 9.67099400268659,
          "peak_minus_ref_edge_b": -0.11180339887499002
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            70,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.633432944855656,
          "reference_edge_b": 9.52333656834302,
          "peak_minus_ref_edge_b": 0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            70,
            98
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.490707529566208,
          "reference_edge_b": 9.599172758475536,
          "peak_minus_ref_edge_b": -0.10846522890932775
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            70,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.567952460464792,
          "reference_edge_b": 9.674856957229762,
          "peak_minus_ref_edge_b": -0.1069044967649706
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            70,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.644946863513557,
          "reference_edge_b": 9.53953760817461,
          "peak_minus_ref_edge_b": 0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            70,
            102
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513716981853666,
          "reference_edge_b": 9.617692030835673,
          "peak_minus_ref_edge_b": -0.10397504898200793
        },
        {
          "sigma": 380.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            72,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.592897591996191,
          "reference_edge_b": 9.695495427204706,
          "peak_minus_ref_edge_b": -0.10259783520851506
        },
        {
          "sigma": 390.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            72,
            106
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.671660955649017,
          "reference_edge_b": 9.57038701894065,
          "peak_minus_ref_edge_b": 0.10127393670836682
        },
        {
          "sigma": 400.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            72,
            106
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.55,
          "reference_edge_b": 9.65,
          "peak_minus_ref_edge_b": -0.09999999999999964
        },
        {
          "sigma": 410.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            70,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.630363567333498,
          "reference_edge_b": 9.531590607668539,
          "peak_minus_ref_edge_b": 0.09877295966495936
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            148
          ],
          "outer_spin": [
            220,
            224
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.04619773271615,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": 7.483696565582699
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            222,
            228
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.225963044686395,
          "reference_edge_b": 9.6450381317743,
          "peak_minus_ref_edge_b": 7.580924912912096
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            150
          ],
          "outer_spin": [
            222,
            230
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.254991226373377,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": 7.677166722749279
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            152
          ],
          "outer_spin": [
            224,
            234
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.432492100153603,
          "reference_edge_b": 9.660043393078748,
          "peak_minus_ref_edge_b": 7.7724487070748545
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            154
          ],
          "outer_spin": [
            226,
            236
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.461347274727935,
          "reference_edge_b": 9.59455081832419,
          "peak_minus_ref_edge_b": 7.866796456403744
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            154
          ],
          "outer_spin": [
            226,
            240
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.63666635166635,
          "reference_edge_b": 9.676431849257934,
          "peak_minus_ref_edge_b": 7.960234502408415
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            156
          ],
          "outer_spin": [
            228,
            244
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.810441940200786,
          "reference_edge_b": 9.612560313957655,
          "peak_minus_ref_edge_b": 8.19788162624313
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            156
          ],
          "outer_spin": [
            228,
            246
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 17.838561761372066,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": 8.288624656799142
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            158
          ],
          "outer_spin": [
            230,
            250
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.010289082091738,
          "reference_edge_b": 9.631745055830372,
          "peak_minus_ref_edge_b": 8.378544026261366
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            160
          ],
          "outer_spin": [
            232,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.180564110951153,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": 8.609973610274324
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            160
          ],
          "outer_spin": [
            232,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.207999615553597,
          "reference_edge_b": 9.652007563196374,
          "peak_minus_ref_edge_b": 8.555992052357222
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            162
          ],
          "outer_spin": [
            234,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.376346847422916,
          "reference_edge_b": 9.592242235844084,
          "peak_minus_ref_edge_b": 8.784104611578831
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            162
          ],
          "outer_spin": [
            236,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.403638293528385,
          "reference_edge_b": 9.673259596408657,
          "peak_minus_ref_edge_b": 8.730378697119727
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            164
          ],
          "outer_spin": [
            236,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.570121097891672,
          "reference_edge_b": 9.614810362833632,
          "peak_minus_ref_edge_b": 8.95531073505804
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            238,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.735279936144916,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": 9.17787193925331
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            166
          ],
          "outer_spin": [
            238,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.76194521459047,
          "reference_edge_b": 9.638220485008997,
          "peak_minus_ref_edge_b": 9.123724729581472
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            168
          ],
          "outer_spin": [
            240,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92534292030564,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": 9.343322450745486
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            168
          ],
          "outer_spin": [
            242,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.087487626925814,
          "reference_edge_b": 9.66240492659655,
          "peak_minus_ref_edge_b": 9.425082700329265
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            170
          ],
          "outer_spin": [
            242,
            282
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.113566100832912,
          "reference_edge_b": 9.607348040101199,
          "peak_minus_ref_edge_b": 9.506218060731713
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            170
          ],
          "outer_spin": [
            244,
            286
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.274043790677236,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": 9.720822085732866
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            172
          ],
          "outer_spin": [
            244,
            288
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.3,
          "reference_edge_b": 9.633333333333333,
          "peak_minus_ref_edge_b": 9.666666666666668
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            174
          ],
          "outer_spin": [
            246,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.458860520268207,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": 9.878603807563756
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            174
          ],
          "outer_spin": [
            248,
            296
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.484692988845506,
          "reference_edge_b": 9.65992393524828,
          "peak_minus_ref_edge_b": 9.824769053597226
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            176
          ],
          "outer_spin": [
            248,
            298
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.5108186145726,
          "reference_edge_b": 9.607848494234911,
          "peak_minus_ref_edge_b": 9.902970120337688
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            176
          ],
          "outer_spin": [
            250,
            302
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.537225787950593,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": 9.980619517717665
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            178
          ],
          "outer_spin": [
            250,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.563903388369962,
          "reference_edge_b": 9.635952415167294,
          "peak_minus_ref_edge_b": 9.927950973202668
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            180
          ],
          "outer_spin": [
            252,
            308
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.59084075956585,
          "reference_edge_b": 9.585633781863356,
          "peak_minus_ref_edge_b": 10.005206977702494
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            180
          ],
          "outer_spin": [
            252,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.489595426711844,
          "reference_edge_b": 9.66452755097243,
          "peak_minus_ref_edge_b": 9.825067875739414
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            182
          ],
          "outer_spin": [
            254,
            314
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.517679060748165,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": 9.90258675749907
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            182
          ],
          "outer_spin": [
            254,
            318
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.54598307953464,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": 9.97957510077053
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            184
          ],
          "outer_spin": [
            256,
            322
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.574498716442267,
          "reference_edge_b": 9.644946863513557,
          "peak_minus_ref_edge_b": 9.92955185292871
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            184
          ],
          "outer_spin": [
            256,
            324
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.603217557683262,
          "reference_edge_b": 9.597080826795176,
          "peak_minus_ref_edge_b": 10.006136730888086
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            186
          ],
          "outer_spin": [
            258,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.506886667302407,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": 9.956966228253878
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            186
          ],
          "outer_spin": [
            260,
            330
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.536597471839844,
          "reference_edge_b": 9.628083921528727,
          "peak_minus_ref_edge_b": 9.908513550311117
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            188
          ],
          "outer_spin": [
            260,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.566479381447635,
          "reference_edge_b": 9.581683247016354,
          "peak_minus_ref_edge_b": 9.984796134431281
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            190
          ],
          "outer_spin": [
            262,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.596525445185673,
          "reference_edge_b": 9.659389707626955,
          "peak_minus_ref_edge_b": 9.937135737558718
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            190
          ],
          "outer_spin": [
            262,
            340
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.50386995947795,
          "reference_edge_b": 9.613718578451337,
          "peak_minus_ref_edge_b": 9.890151381026612
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            192
          ],
          "outer_spin": [
            264,
            344
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.53480000447799,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": 9.96611080040661
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            192
          ],
          "outer_spin": [
            264,
            346
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.565866915323436,
          "reference_edge_b": 9.646002818285426,
          "peak_minus_ref_edge_b": 9.91986409703801
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            194
          ],
          "outer_spin": [
            266,
            350
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.59706493657763,
          "reference_edge_b": 9.601653145123816,
          "peak_minus_ref_edge_b": 9.995411791453815
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            194
          ],
          "outer_spin": [
            266,
            354
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.507783994181306,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": 9.9498743710662
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            196
          ],
          "outer_spin": [
            268,
            356
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.53977232985847,
          "reference_edge_b": 9.63481861426201,
          "peak_minus_ref_edge_b": 9.90495371559646
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            196
          ],
          "outer_spin": [
            268,
            360
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.571868477850696,
          "reference_edge_b": 9.59170958990851,
          "peak_minus_ref_edge_b": 9.980158887942187
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            198
          ],
          "outer_spin": [
            270,
            364
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.604067665322642,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": 10.054893582517531
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            198
          ],
          "outer_spin": [
            270,
            366
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.517895522162092,
          "reference_edge_b": 9.62566926358525,
          "peak_minus_ref_edge_b": 9.892226258576843
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            200
          ],
          "outer_spin": [
            272,
            370
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.55080338613936,
          "reference_edge_b": 9.583727150068313,
          "peak_minus_ref_edge_b": 9.967076236071048
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            202
          ],
          "outer_spin": [
            272,
            372
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.58379432081536,
          "reference_edge_b": 9.659772611016871,
          "peak_minus_ref_edge_b": 9.92402170979849
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            202
          ],
          "outer_spin": [
            274,
            376
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.49992329592628,
          "reference_edge_b": 9.618402945067086,
          "peak_minus_ref_edge_b": 9.881520350859194
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            204
          ],
          "outer_spin": [
            274,
            380
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.533565201762976,
          "reference_edge_b": 9.577560285216125,
          "peak_minus_ref_edge_b": 9.956004916546851
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            204
          ],
          "outer_spin": [
            274,
            382
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.567272453270135,
          "reference_edge_b": 9.653187743613266,
          "peak_minus_ref_edge_b": 9.91408470965687
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            206
          ],
          "outer_spin": [
            276,
            386
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.60104163898779,
          "reference_edge_b": 9.612881982007268,
          "peak_minus_ref_edge_b": 9.988159656980523
        }
      ],
      ".9": [
        {
          "sigma": 135.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            52,
            56
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.553358920644962,
          "reference_edge_b": 9.725491513809736,
          "peak_minus_ref_edge_b": -0.1721325931647737
        },
        {
          "sigma": 144.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.583333333333334,
          "reference_edge_b": 9.75,
          "peak_minus_ref_edge_b": -0.16666666666666607
        },
        {
          "sigma": 147.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            54,
            58
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.48504013668671,
          "reference_edge_b": 9.649997356455174,
          "peak_minus_ref_edge_b": -0.16495721976846411
        },
        {
          "sigma": 153.0,
          "inner_spin": [
            0,
            16
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.620579793107876,
          "reference_edge_b": 9.458889376416986,
          "peak_minus_ref_edge_b": 0.1616904166908899
        },
        {
          "sigma": 156.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            56,
            60
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.527625151402685,
          "reference_edge_b": 9.687753305207771,
          "peak_minus_ref_edge_b": -0.16012815380508627
        },
        {
          "sigma": 162.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.66379267621615,
          "reference_edge_b": 9.506657835952472,
          "peak_minus_ref_edge_b": 0.1571348402636783
        },
        {
          "sigma": 165.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.575537013186732,
          "reference_edge_b": 9.731236802019037,
          "peak_minus_ref_edge_b": -0.15569978883230462
        },
        {
          "sigma": 168.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            58,
            62
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.489656022668653,
          "reference_edge_b": 9.643959372630745,
          "peak_minus_ref_edge_b": -0.15430334996209183
        },
        {
          "sigma": 174.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.627845153452073,
          "reference_edge_b": 9.476225544736293,
          "peak_minus_ref_edge_b": 0.15161960871578017
        },
        {
          "sigma": 177.0,
          "inner_spin": [
            0,
            18
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.545904555635927,
          "reference_edge_b": 9.696233761236492,
          "peak_minus_ref_edge_b": -0.15032920560056517
        },
        {
          "sigma": 180.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            60,
            64
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.466021104749109,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1490711984999873
        },
        {
          "sigma": 183.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.683798649504904,
          "reference_edge_b": 9.53595439531399,
          "peak_minus_ref_edge_b": 0.14784425419091463
        },
        {
          "sigma": 186.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.605386033898641,
          "reference_edge_b": 9.458738918877287,
          "peak_minus_ref_edge_b": 0.14664711502135397
        },
        {
          "sigma": 189.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.528847873638334,
          "reference_edge_b": 9.674326467128996,
          "peak_minus_ref_edge_b": -0.14547859349066172
        },
        {
          "sigma": 192.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            66
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.454110657980122,
          "reference_edge_b": 9.59844822527753,
          "peak_minus_ref_edge_b": -0.14433756729740743
        },
        {
          "sigma": 195.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            62,
            68
          ],
          "reflective_gap_bins": 11,
          "ends_at_mask": false,
          "outer_peak_b": 9.667550799532345,
          "reference_edge_b": 9.524327824724457,
          "peak_minus_ref_edge_b": 0.14322297480788748
        },
        {
          "sigma": 198.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            64,
            68
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.59403223600247,
          "reference_edge_b": 9.73616604690621,
          "peak_minus_ref_edge_b": -0.14213381090374
        },
        {
          "sigma": 200.0,
          "inner_spin": [
            0,
            20
          ],
          "outer_spin": [
            64,
            68
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.54594154601839,
          "reference_edge_b": 9.687362902255702,
          "peak_minus_ref_edge_b": -0.141421356237311
        },
        {
          "sigma": 210.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            66,
            70
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.591911274858724,
          "reference_edge_b": 9.729924386727195,
          "peak_minus_ref_edge_b": -0.13801311186847087
        },
        {
          "sigma": 220.0,
          "inner_spin": [
            0,
            22
          ],
          "outer_spin": [
            66,
            72
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.641058033224361,
          "reference_edge_b": 9.506218060731713,
          "peak_minus_ref_edge_b": 0.13483997249264768
        },
        {
          "sigma": 230.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            68,
            74
          ],
          "reflective_gap_bins": 10,
          "ends_at_mask": false,
          "outer_peak_b": 9.692892958918069,
          "reference_edge_b": 9.561016864238912,
          "peak_minus_ref_edge_b": 0.13187609467915706
        },
        {
          "sigma": 240.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            70,
            76
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.488809198208171,
          "reference_edge_b": 9.617908643081751,
          "peak_minus_ref_edge_b": -0.12909944487357983
        },
        {
          "sigma": 250.0,
          "inner_spin": [
            0,
            24
          ],
          "outer_spin": [
            70,
            78
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.550078533708506,
          "reference_edge_b": 9.676569640115241,
          "peak_minus_ref_edge_b": -0.12649110640673555
        },
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            72,
            78
          ],
          "reflective_gap_bins": 9,
          "ends_at_mask": false,
          "outer_peak_b": 9.612691930663656,
          "reference_edge_b": 9.488657196074447,
          "peak_minus_ref_edge_b": 0.124034734589209
        },
        {
          "sigma": 270.0,
          "inner_spin": [
            0,
            26
          ],
          "outer_spin": [
            74,
            80
          ],
          "reflective_gap_bins": 8,
          "ends_at_mask": false,
          "outer_peak_b": 9.676431849257936,
          "reference_edge_b": 9.554715725367899,
          "peak_minus_ref_edge_b": 0.12171612389003705
        },
        {
          "sigma": 280.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            74,
            82
          ],
          "reflective_gap_bins": 7,
          "ends_at_mask": false,
          "outer_peak_b": 9.502067444208429,
          "reference_edge_b": 9.621590305141869,
          "peak_minus_ref_edge_b": -0.11952286093344
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            76,
            84
          ],
          "reflective_gap_bins": 6,
          "ends_at_mask": false,
          "outer_peak_b": 9.571689578089666,
          "reference_edge_b": 9.689133621992607,
          "peak_minus_ref_edge_b": -0.11744404390294072
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            78,
            86
          ],
          "reflective_gap_bins": 5,
          "ends_at_mask": false,
          "outer_peak_b": 9.64174949546675,
          "reference_edge_b": 9.526279441628825,
          "peak_minus_ref_edge_b": 0.11547005383792452
        },
        {
          "sigma": 310.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            78,
            86
          ],
          "reflective_gap_bins": 4,
          "ends_at_mask": false,
          "outer_peak_b": 9.484962631925983,
          "reference_edge_b": 9.598554998775395,
          "peak_minus_ref_edge_b": -0.11359236684941187
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            80,
            88
          ],
          "reflective_gap_bins": 3,
          "ends_at_mask": false,
          "outer_peak_b": 9.5591906038116,
          "reference_edge_b": 9.67099400268659,
          "peak_minus_ref_edge_b": -0.11180339887499002
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            80,
            90
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.633432944855656,
          "reference_edge_b": 9.52333656834302,
          "peak_minus_ref_edge_b": 0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            82,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.490707529566208,
          "reference_edge_b": 9.599172758475536,
          "peak_minus_ref_edge_b": -0.10846522890932775
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            82,
            92
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.567952460464792,
          "reference_edge_b": 9.674856957229762,
          "peak_minus_ref_edge_b": -0.1069044967649706
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            84,
            94
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.644946863513557,
          "reference_edge_b": 9.53953760817461,
          "peak_minus_ref_edge_b": 0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            84,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513716981853666,
          "reference_edge_b": 9.617692030835673,
          "peak_minus_ref_edge_b": -0.10397504898200793
        },
        {
          "sigma": 380.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            86,
            96
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.592897591996191,
          "reference_edge_b": 9.695495427204706,
          "peak_minus_ref_edge_b": -0.10259783520851506
        },
        {
          "sigma": 390.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            86,
            98
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.671660955649017,
          "reference_edge_b": 9.57038701894065,
          "peak_minus_ref_edge_b": 0.10127393670836682
        },
        {
          "sigma": 400.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            88,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.55,
          "reference_edge_b": 9.65,
          "peak_minus_ref_edge_b": -0.09999999999999964
        },
        {
          "sigma": 410.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            88,
            100
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.630363567333498,
          "reference_edge_b": 9.531590607668539,
          "peak_minus_ref_edge_b": 0.09877295966495936
        },
        {
          "sigma": 420.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            102
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5150257112482,
          "reference_edge_b": 9.612615718543053,
          "peak_minus_ref_edge_b": -0.09759000729485301
        },
        {
          "sigma": 430.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.596632161191202,
          "reference_edge_b": 9.693080725625284,
          "peak_minus_ref_edge_b": -0.09644856443408223
        },
        {
          "sigma": 440.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            92,
            104
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.486952762993644,
          "reference_edge_b": 9.582299021918203,
          "peak_minus_ref_edge_b": -0.09534625892455928
        },
        {
          "sigma": 450.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            106
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.569511772057943,
          "reference_edge_b": 9.663792676216149,
          "peak_minus_ref_edge_b": -0.09428090415820556
        },
        {
          "sigma": 460.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            94,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.651424765287247,
          "reference_edge_b": 9.558174284463217,
          "peak_minus_ref_edge_b": 0.09325048082403065
        },
        {
          "sigma": 470.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            94,
            108
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.54819800309896,
          "reference_edge_b": 9.64045112390185,
          "peak_minus_ref_edge_b": -0.09225312080288894
        },
        {
          "sigma": 480.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            96,
            110
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.630788302799171,
          "reference_edge_b": 9.539501209881642,
          "peak_minus_ref_edge_b": 0.09128709291752912
        },
        {
          "sigma": 490.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            96,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5320083756504,
          "reference_edge_b": 9.622359165940926,
          "peak_minus_ref_edge_b": -0.0903507902905254
        },
        {
          "sigma": 500.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            98,
            112
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.615092303249096,
          "reference_edge_b": 9.525649584149104,
          "peak_minus_ref_edge_b": 0.08944271909999202
        },
        {
          "sigma": 510.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            98,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.520360019556025,
          "reference_edge_b": 9.608921508110035,
          "peak_minus_ref_edge_b": -0.08856148855401003
        },
        {
          "sigma": 520.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            98,
            114
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.60378531141197,
          "reference_edge_b": 9.691491113342673,
          "peak_minus_ref_edge_b": -0.08770580193070288
        },
        {
          "sigma": 530.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            100,
            116
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51275211651122,
          "reference_edge_b": 9.599626565063833,
          "peak_minus_ref_edge_b": -0.08687444855261361
        },
        {
          "sigma": 540.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            100,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.596392068936156,
          "reference_edge_b": 9.682458365518542,
          "peak_minus_ref_edge_b": -0.08606629658238596
        },
        {
          "sigma": 550.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            102,
            118
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.508751949460224,
          "reference_edge_b": 9.59403223600247,
          "peak_minus_ref_edge_b": -0.08528028654224507
        },
        {
          "sigma": 560.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            102,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.592500791168662,
          "reference_edge_b": 9.677016216641515,
          "peak_minus_ref_edge_b": -0.08451542547285307
        },
        {
          "sigma": 570.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            104,
            120
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.507983718221487,
          "reference_edge_b": 9.591754499879826,
          "peak_minus_ref_edge_b": -0.08377078165833929
        },
        {
          "sigma": 580.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            104,
            122
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.591752923106966,
          "reference_edge_b": 9.674798402960706,
          "peak_minus_ref_edge_b": -0.08304547985373922
        },
        {
          "sigma": 590.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            104,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.510119498794742,
          "reference_edge_b": 9.592458195754004,
          "peak_minus_ref_edge_b": -0.08233869695926188
        },
        {
          "sigma": 600.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            106,
            124
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.593834825900782,
          "reference_edge_b": 9.675484483993554,
          "peak_minus_ref_edge_b": -0.08164965809277192
        },
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            106,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.514871879602264,
          "reference_edge_b": 9.595849512620156,
          "peak_minus_ref_edge_b": -0.08097763301789129
        },
        {
          "sigma": 620.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            106,
            126
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.598470980384862,
          "reference_edge_b": 9.67879291327511,
          "peak_minus_ref_edge_b": -0.08032193289024825
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            108,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.52198792103067,
          "reference_edge_b": 9.60166982831963,
          "peak_minus_ref_edge_b": -0.07968190728895941
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            108,
            128
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.605418392761452,
          "reference_edge_b": 9.526361451257243,
          "peak_minus_ref_edge_b": 0.07905694150420928
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            110,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.531244167715744,
          "reference_edge_b": 9.609690621771017,
          "peak_minus_ref_edge_b": -0.07844645405527295
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            110,
            130
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.614461960394808,
          "reference_edge_b": 9.536612065978655,
          "peak_minus_ref_edge_b": 0.07784989441615231
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            110,
            132
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.542442504685258,
          "reference_edge_b": 9.619709245613885,
          "peak_minus_ref_edge_b": -0.07726674092862673
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            112,
            132
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.625410610034498,
          "reference_edge_b": 9.548714111149762,
          "peak_minus_ref_edge_b": 0.07669649888473629
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            112,
            134
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.555406694717355,
          "reference_edge_b": 9.631545393480044,
          "peak_minus_ref_edge_b": -0.07613869876268886
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            112,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.638094061735295,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": 0.07559289460184537
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            114,
            136
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56997946927022,
          "reference_edge_b": 9.6450381317743,
          "peak_minus_ref_edge_b": -0.07505866250408033
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            114,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.503288904374106,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": -0.07453559924999276
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            114,
            138
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.586020072058988,
          "reference_edge_b": 9.660043393078748,
          "peak_minus_ref_edge_b": -0.0740233210197605
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            116,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.52102935611481,
          "reference_edge_b": 9.59455081832419,
          "peak_minus_ref_edge_b": -0.07352146220938138
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            116,
            140
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.603402174923913,
          "reference_edge_b": 9.676431849257934,
          "peak_minus_ref_edge_b": -0.07302967433402152
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            116,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.540012688946653,
          "reference_edge_b": 9.612560313957655,
          "peak_minus_ref_edge_b": -0.07254762501100132
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            118,
            142
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.62201210158857,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": 0.07207499701564579
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            118,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56013356842643,
          "reference_edge_b": 9.631745055830372,
          "peak_minus_ref_edge_b": -0.07161148740394196
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            118,
            144
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.641747307373311,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": 0.07115680669648228
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            118,
            144
          ],
          "outer_spin": [
            250,
            254
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.180564110951153,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": 8.609973610274324
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            120,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.581296885077718,
          "reference_edge_b": 9.652007563196374,
          "peak_minus_ref_edge_b": -0.07071067811865639
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            120,
            146
          ],
          "outer_spin": [
            252,
            256
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.207999615553597,
          "reference_edge_b": 9.652007563196374,
          "peak_minus_ref_edge_b": 8.555992052357222
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            120,
            146
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.521969398951454,
          "reference_edge_b": 9.592242235844084,
          "peak_minus_ref_edge_b": -0.07027283689263086
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            120,
            146
          ],
          "outer_spin": [
            252,
            260
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.376346847422916,
          "reference_edge_b": 9.592242235844084,
          "peak_minus_ref_edge_b": 8.784104611578831
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            120,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.6034165668317,
          "reference_edge_b": 9.673259596408657,
          "peak_minus_ref_edge_b": -0.06984302957695654
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            120,
            148
          ],
          "outer_spin": [
            254,
            262
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.403638293528385,
          "reference_edge_b": 9.673259596408657,
          "peak_minus_ref_edge_b": 8.730378697119727
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            122,
            148
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.545389349383571,
          "reference_edge_b": 9.614810362833632,
          "peak_minus_ref_edge_b": -0.0694210134500608
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            122,
            148
          ],
          "outer_spin": [
            256,
            266
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.570121097891672,
          "reference_edge_b": 9.614810362833632,
          "peak_minus_ref_edge_b": 8.95531073505804
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            122,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.626414552825842,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": 0.06900655593423544
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            122,
            150
          ],
          "outer_spin": [
            258,
            270
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.735279936144916,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": 9.17787193925331
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            122,
            150
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.569621050951993,
          "reference_edge_b": 9.638220485008997,
          "peak_minus_ref_edge_b": -0.06859943405700442
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            122,
            150
          ],
          "outer_spin": [
            258,
            272
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.76194521459047,
          "reference_edge_b": 9.638220485008997,
          "peak_minus_ref_edge_b": 9.123724729581472
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            122,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.513821035613105,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": -0.06819943394704708
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            122,
            152
          ],
          "outer_spin": [
            260,
            276
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 18.92534292030564,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": 9.343322450745486
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            124,
            152
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.594598576234468,
          "reference_edge_b": 9.66240492659655,
          "peak_minus_ref_edge_b": -0.0678063503620816
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            124,
            152
          ],
          "outer_spin": [
            262,
            280
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.087487626925814,
          "reference_edge_b": 9.66240492659655,
          "peak_minus_ref_edge_b": 9.425082700329265
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            124,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.539928053854876,
          "reference_edge_b": 9.607348040101199,
          "peak_minus_ref_edge_b": -0.06741998624632295
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            124,
            154
          ],
          "outer_spin": [
            262,
            282
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.113566100832912,
          "reference_edge_b": 9.607348040101199,
          "peak_minus_ref_edge_b": 9.506218060731713
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            124,
            154
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.620261857259768,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": 0.06704015231539806
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            124,
            154
          ],
          "outer_spin": [
            264,
            286
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.274043790677236,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": 9.720822085732866
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            126,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.566666666666666,
          "reference_edge_b": 9.633333333333333,
          "peak_minus_ref_edge_b": -0.06666666666666643
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            126,
            156
          ],
          "outer_spin": [
            266,
            288
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.3,
          "reference_edge_b": 9.633333333333333,
          "peak_minus_ref_edge_b": 9.666666666666668
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            126,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51395735829127,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": -0.06629935441318047
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            126,
            156
          ],
          "outer_spin": [
            268,
            292
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.458860520268207,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": 9.878603807563756
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            126,
            156
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.593985887908701,
          "reference_edge_b": 9.65992393524828,
          "peak_minus_ref_edge_b": -0.06593804733957853
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            126,
            156
          ],
          "outer_spin": [
            268,
            296
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.484692988845506,
          "reference_edge_b": 9.65992393524828,
          "peak_minus_ref_edge_b": 9.824769053597226
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            126,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.542265910656516,
          "reference_edge_b": 9.607848494234911,
          "peak_minus_ref_edge_b": -0.06558258357839541
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            126,
            158
          ],
          "outer_spin": [
            270,
            298
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.5108186145726,
          "reference_edge_b": 9.607848494234911,
          "peak_minus_ref_edge_b": 9.902970120337688
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            128,
            158
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.621839077538272,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": 0.06523280730534431
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            128,
            158
          ],
          "outer_spin": [
            272,
            302
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.537225787950593,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": 9.980619517717665
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            128,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.57106384671499,
          "reference_edge_b": 9.635952415167294,
          "peak_minus_ref_edge_b": -0.06488856845230373
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            128,
            160
          ],
          "outer_spin": [
            272,
            304
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.563903388369962,
          "reference_edge_b": 9.635952415167294,
          "peak_minus_ref_edge_b": 9.927950973202668
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            128,
            160
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.521084059426567,
          "reference_edge_b": 9.585633781863356,
          "peak_minus_ref_edge_b": -0.06454972243678903
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            128,
            160
          ],
          "outer_spin": [
            274,
            308
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.59084075956585,
          "reference_edge_b": 9.585633781863356,
          "peak_minus_ref_edge_b": 10.005206977702494
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            130,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.600311421065637,
          "reference_edge_b": 9.66452755097243,
          "peak_minus_ref_edge_b": -0.06421612990679293
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            130,
            162
          ],
          "outer_spin": [
            276,
            312
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.489595426711844,
          "reference_edge_b": 9.66452755097243,
          "peak_minus_ref_edge_b": 9.825067875739414
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            130,
            162
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.5512046467491,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.06388765649999506
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            130,
            162
          ],
          "outer_spin": [
            276,
            314
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.517679060748165,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": 9.90258675749907
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            130,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.629972151380482,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": 0.06356417261637226
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            130,
            164
          ],
          "outer_spin": [
            278,
            318
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.54598307953464,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": 9.97957510077053
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            130,
            164
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.581701310310189,
          "reference_edge_b": 9.644946863513557,
          "peak_minus_ref_edge_b": -0.06324555320336778
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            130,
            164
          ],
          "outer_spin": [
            280,
            322
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.574498716442267,
          "reference_edge_b": 9.644946863513557,
          "peak_minus_ref_edge_b": 9.92955185292871
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            132,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.534149149242422,
          "reference_edge_b": 9.597080826795176,
          "peak_minus_ref_edge_b": -0.0629316775527542
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            132,
            166
          ],
          "outer_spin": [
            280,
            324
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.603217557683262,
          "reference_edge_b": 9.597080826795176,
          "peak_minus_ref_edge_b": 10.006136730888086
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            132,
            166
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.612542868157044,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": 0.06262242910851512
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            132,
            166
          ],
          "outer_spin": [
            282,
            328
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.506886667302407,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": 9.956966228253878
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            132,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56576622624375,
          "reference_edge_b": 9.628083921528727,
          "peak_minus_ref_edge_b": -0.06231769528497644
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            132,
            168
          ],
          "outer_spin": [
            282,
            330
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.536597471839844,
          "reference_edge_b": 9.628083921528727,
          "peak_minus_ref_edge_b": 9.908513550311117
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            132,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.51966587972175,
          "reference_edge_b": 9.581683247016354,
          "peak_minus_ref_edge_b": -0.0620173672946045
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            132,
            168
          ],
          "outer_spin": [
            284,
            334
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.566479381447635,
          "reference_edge_b": 9.581683247016354,
          "peak_minus_ref_edge_b": 9.984796134431281
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            134,
            168
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.597668367642118,
          "reference_edge_b": 9.659389707626955,
          "peak_minus_ref_edge_b": -0.06172133998483709
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            134,
            168
          ],
          "outer_spin": [
            286,
            338
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.596525445185673,
          "reference_edge_b": 9.659389707626955,
          "peak_minus_ref_edge_b": 9.937135737558718
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            134,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.55228906676794,
          "reference_edge_b": 9.613718578451337,
          "peak_minus_ref_edge_b": -0.0614295116833965
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            134,
            170
          ],
          "outer_spin": [
            286,
            340
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.50386995947795,
          "reference_edge_b": 9.613718578451337,
          "peak_minus_ref_edge_b": 9.890151381026612
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            134,
            170
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.629830988122954,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": 0.06114178405157489
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            134,
            170
          ],
          "outer_spin": [
            288,
            344
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.53480000447799,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": 9.96611080040661
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            134,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.585144756340407,
          "reference_edge_b": 9.646002818285426,
          "peak_minus_ref_edge_b": -0.060858061945019415
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            134,
            172
          ],
          "outer_spin": [
            290,
            346
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.565866915323436,
          "reference_edge_b": 9.646002818285426,
          "peak_minus_ref_edge_b": 9.91986409703801
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            136,
            172
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.541074891842277,
          "reference_edge_b": 9.601653145123816,
          "peak_minus_ref_edge_b": -0.06057825328153932
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            136,
            172
          ],
          "outer_spin": [
            290,
            350
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.59706493657763,
          "reference_edge_b": 9.601653145123816,
          "peak_minus_ref_edge_b": 9.995411791453815
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            136,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.618211892030658,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": 0.06030226891555124
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            136,
            174
          ],
          "outer_spin": [
            292,
            354
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": true,
          "outer_peak_b": 19.507783994181306,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": 9.9498743710662
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            136,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.574788591743243,
          "reference_edge_b": 9.63481861426201,
          "peak_minus_ref_edge_b": -0.06003002251876666
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            136,
            174
          ],
          "outer_spin": [
            292,
            354
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.53977232985847,
          "reference_edge_b": 9.63481861426201,
          "peak_minus_ref_edge_b": 9.90495371559646
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            136,
            174
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.53194815944179,
          "reference_edge_b": 9.59170958990851,
          "peak_minus_ref_edge_b": -0.05976143046672
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            136,
            174
          ],
          "outer_spin": [
            294,
            356
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.571868477850696,
          "reference_edge_b": 9.59170958990851,
          "peak_minus_ref_edge_b": 9.980158887942187
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            136,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.608670494535984,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": 0.05949641173087272
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            136,
            176
          ],
          "outer_spin": [
            296,
            358
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.604067665322642,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": 10.054893582517531
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            138,
            176
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.56643437580934,
          "reference_edge_b": 9.62566926358525,
          "peak_minus_ref_edge_b": -0.059234887775909684
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            138,
            176
          ],
          "outer_spin": [
            296,
            360
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.517895522162092,
          "reference_edge_b": 9.62566926358525,
          "peak_minus_ref_edge_b": 9.892226258576843
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            138,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.524750367606355,
          "reference_edge_b": 9.583727150068313,
          "peak_minus_ref_edge_b": -0.05897678246195781
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            138,
            178
          ],
          "outer_spin": [
            298,
            362
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.55080338613936,
          "reference_edge_b": 9.583727150068313,
          "peak_minus_ref_edge_b": 9.967076236071048
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            138,
            178
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.601050589065402,
          "reference_edge_b": 9.659772611016871,
          "peak_minus_ref_edge_b": -0.05872202195146947
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            138,
            178
          ],
          "outer_spin": [
            298,
            364
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.58379432081536,
          "reference_edge_b": 9.659772611016871,
          "peak_minus_ref_edge_b": 9.92402170979849
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            138,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.559932410446617,
          "reference_edge_b": 9.618402945067086,
          "peak_minus_ref_edge_b": -0.058470534620468584
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            138,
            180
          ],
          "outer_spin": [
            300,
            366
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.49992329592628,
          "reference_edge_b": 9.618402945067086,
          "peak_minus_ref_edge_b": 9.881520350859194
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            140,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.635782536190083,
          "reference_edge_b": 9.577560285216125,
          "peak_minus_ref_edge_b": 0.05822225097395872
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            140,
            180
          ],
          "outer_spin": [
            302,
            366
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.533565201762976,
          "reference_edge_b": 9.577560285216125,
          "peak_minus_ref_edge_b": 9.956004916546851
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            140,
            180
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.595210640048021,
          "reference_edge_b": 9.653187743613266,
          "peak_minus_ref_edge_b": -0.05797710356524455
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            140,
            180
          ],
          "outer_spin": [
            302,
            368
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.567272453270135,
          "reference_edge_b": 9.653187743613266,
          "peak_minus_ref_edge_b": 9.91408470965687
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            140,
            182
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 9.555146955088306,
          "reference_edge_b": 9.612881982007268,
          "peak_minus_ref_edge_b": -0.05773502691896226
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            140,
            182
          ],
          "outer_spin": [
            304,
            370
          ],
          "reflective_gap_bins": 0,
          "ends_at_mask": false,
          "outer_peak_b": 19.60104163898779,
          "reference_edge_b": 9.612881982007268,
          "peak_minus_ref_edge_b": 9.988159656980523
        }
      ]
    },
    "strong_reflection_present": [
      20.0,
      21.0,
      24.0,
      27.0,
      30.0,
      33.0,
      36.0,
      39.0,
      42.0,
      45.0,
      48.0,
      51.0,
      54.0,
      57.0,
      60.0,
      63.0,
      66.0,
      69.0,
      72.0,
      75.0,
      78.0,
      81.0,
      84.0,
      87.0,
      90.0,
      93.0,
      96.0,
      99.0,
      102.0,
      105.0,
      108.0,
      111.0,
      114.0,
      117.0,
      120.0,
      123.0,
      126.0,
      129.0,
      132.0,
      135.0,
      138.0,
      141.0,
      144.0,
      147.0,
      150.0,
      153.0,
      156.0,
      159.0,
      162.0,
      165.0,
      168.0,
      171.0,
      174.0,
      177.0,
      180.0,
      183.0,
      186.0,
      189.0,
      192.0,
      195.0,
      198.0,
      200.0,
      210.0,
      220.0,
      230.0,
      240.0,
      250.0,
      260.0,
      270.0,
      280.0,
      290.0,
      300.0,
      310.0,
      320.0
    ]
  },
  {
    "X": 25.3,
    "absolute_loss": 0.3994294158507614,
    "examples": {
      "51": {
        "reflective": [
          [
            10,
            30
          ]
        ],
        ".5": [
          [
            0,
            8
          ],
          [
            32,
            32
          ]
        ],
        ".9": [
          [
            0,
            6
          ],
          [
            32,
            32
          ]
        ],
        "peak_rho": 1.9999998985693992
      },
      "99": {
        "reflective": [
          [
            16,
            44
          ]
        ],
        ".5": [
          [
            0,
            14
          ],
          [
            46,
            46
          ]
        ],
        ".9": [
          [
            0,
            10
          ]
        ],
        "peak_rho": 1.9999994155946386
      },
      "150": {
        "reflective": [
          [
            22,
            54
          ]
        ],
        ".5": [
          [
            0,
            18
          ],
          [
            56,
            56
          ]
        ],
        ".9": [
          [
            0,
            14
          ],
          [
            56,
            56
          ]
        ],
        "peak_rho": 1.9999982142903694
      },
      "200": {
        "reflective": [
          [
            26,
            62
          ]
        ],
        ".5": [
          [
            0,
            22
          ],
          [
            64,
            66
          ]
        ],
        ".9": [
          [
            0,
            16
          ]
        ],
        "peak_rho": 1.9999979940940493
      },
      "250": {
        "reflective": [
          [
            30,
            70
          ]
        ],
        ".5": [
          [
            0,
            26
          ],
          [
            72,
            74
          ]
        ],
        ".9": [
          [
            0,
            20
          ],
          [
            72,
            72
          ]
        ],
        "peak_rho": 1.999997805959433
      },
      "300": {
        "reflective": [
          [
            34,
            76
          ]
        ],
        ".5": [
          [
            0,
            30
          ],
          [
            78,
            82
          ]
        ],
        ".9": [
          [
            0,
            22
          ],
          [
            80,
            80
          ]
        ],
        "peak_rho": 1.9999963320519694
      },
      "400": {
        "reflective": [
          [
            42,
            86
          ]
        ],
        ".5": [
          [
            0,
            38
          ],
          [
            90,
            94
          ]
        ],
        ".9": [
          [
            0,
            28
          ],
          [
            92,
            92
          ]
        ],
        "peak_rho": 1.9999915430953068
      },
      "500": {
        "reflective": [
          [
            48,
            96
          ]
        ],
        ".5": [
          [
            0,
            44
          ],
          [
            100,
            106
          ]
        ],
        ".9": [
          [
            0,
            32
          ],
          [
            102,
            104
          ]
        ],
        "peak_rho": 1.9999834104579737
      },
      "750": {
        "reflective": [
          [
            64,
            118
          ]
        ],
        ".5": [
          [
            0,
            60
          ],
          [
            120,
            132
          ]
        ],
        ".9": [
          [
            0,
            44
          ],
          [
            124,
            128
          ]
        ],
        "peak_rho": 1.9999382795209166
      },
      "1000": {
        "reflective": [
          [
            80,
            134
          ]
        ],
        ".5": [
          [
            0,
            74
          ],
          [
            138,
            154
          ]
        ],
        ".9": [
          [
            0,
            54
          ],
          [
            144,
            150
          ]
        ],
        "peak_rho": 1.99982048610499
      }
    },
    "separated": {
      ".5": [
        {
          "sigma": 260.0,
          "inner_spin": [
            0,
            28
          ],
          "outer_spin": [
            72,
            76
          ],
          "reflective_gap_bins": 21,
          "ends_at_mask": false,
          "outer_peak_b": 9.364622461485238,
          "reference_edge_b": 9.488657196074447,
          "peak_minus_ref_edge_b": -0.124034734589209
        },
        {
          "sigma": 290.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            76,
            80
          ],
          "reflective_gap_bins": 21,
          "ends_at_mask": false,
          "outer_peak_b": 9.336801490283785,
          "reference_edge_b": 9.689133621992607,
          "peak_minus_ref_edge_b": -0.35233213170882216
        },
        {
          "sigma": 300.0,
          "inner_spin": [
            0,
            30
          ],
          "outer_spin": [
            78,
            82
          ],
          "reflective_gap_bins": 22,
          "ends_at_mask": false,
          "outer_peak_b": 9.410809387790898,
          "reference_edge_b": 9.526279441628825,
          "peak_minus_ref_edge_b": -0.1154700538379263
        },
        {
          "sigma": 320.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            80,
            84
          ],
          "reflective_gap_bins": 22,
          "ends_at_mask": false,
          "outer_peak_b": 9.33558380606162,
          "reference_edge_b": 9.67099400268659,
          "peak_minus_ref_edge_b": -0.33541019662497007
        },
        {
          "sigma": 330.0,
          "inner_spin": [
            0,
            32
          ],
          "outer_spin": [
            82,
            86
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.413240191830383,
          "reference_edge_b": 9.52333656834302,
          "peak_minus_ref_edge_b": -0.1100963765126366
        },
        {
          "sigma": 340.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            82,
            86
          ],
          "reflective_gap_bins": 22,
          "ends_at_mask": false,
          "outer_peak_b": 9.490707529566208,
          "reference_edge_b": 9.599172758475536,
          "peak_minus_ref_edge_b": -0.10846522890932775
        },
        {
          "sigma": 350.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            84,
            88
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.354143466934852,
          "reference_edge_b": 9.674856957229762,
          "peak_minus_ref_edge_b": -0.32071349029491003
        },
        {
          "sigma": 360.0,
          "inner_spin": [
            0,
            34
          ],
          "outer_spin": [
            86,
            90
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.434128352835664,
          "reference_edge_b": 9.53953760817461,
          "peak_minus_ref_edge_b": -0.1054092553389463
        },
        {
          "sigma": 370.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            86,
            90
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.305766883889651,
          "reference_edge_b": 9.617692030835673,
          "peak_minus_ref_edge_b": -0.311925146946022
        },
        {
          "sigma": 380.0,
          "inner_spin": [
            0,
            36
          ],
          "outer_spin": [
            88,
            92
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.387701921579161,
          "reference_edge_b": 9.695495427204706,
          "peak_minus_ref_edge_b": -0.3077935056255452
        },
        {
          "sigma": 390.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            88,
            94
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.469113082232283,
          "reference_edge_b": 9.57038701894065,
          "peak_minus_ref_edge_b": -0.10127393670836682
        },
        {
          "sigma": 400.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            94
          ],
          "reflective_gap_bins": 23,
          "ends_at_mask": false,
          "outer_peak_b": 9.35,
          "reference_edge_b": 9.65,
          "peak_minus_ref_edge_b": -0.3000000000000007
        },
        {
          "sigma": 410.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            90,
            96
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.432817648003581,
          "reference_edge_b": 9.531590607668539,
          "peak_minus_ref_edge_b": -0.09877295966495758
        },
        {
          "sigma": 420.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            98
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.319845696658492,
          "reference_edge_b": 9.612615718543053,
          "peak_minus_ref_edge_b": -0.2927700218845608
        },
        {
          "sigma": 430.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            92,
            98
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.403735032323036,
          "reference_edge_b": 9.693080725625284,
          "peak_minus_ref_edge_b": -0.28934569330224846
        },
        {
          "sigma": 440.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            94,
            100
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.296260245144525,
          "reference_edge_b": 9.582299021918203,
          "peak_minus_ref_edge_b": -0.28603877677367784
        },
        {
          "sigma": 450.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            94,
            100
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.38094996374153,
          "reference_edge_b": 9.663792676216149,
          "peak_minus_ref_edge_b": -0.28284271247461845
        },
        {
          "sigma": 460.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            96,
            102
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.464923803639186,
          "reference_edge_b": 9.558174284463217,
          "peak_minus_ref_edge_b": -0.09325048082403065
        },
        {
          "sigma": 470.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            96,
            102
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.363691761493182,
          "reference_edge_b": 9.64045112390185,
          "peak_minus_ref_edge_b": -0.27675936240866683
        },
        {
          "sigma": 480.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            98,
            104
          ],
          "reflective_gap_bins": 24,
          "ends_at_mask": false,
          "outer_peak_b": 9.448214116964115,
          "reference_edge_b": 9.539501209881642,
          "peak_minus_ref_edge_b": -0.09128709291752735
        },
        {
          "sigma": 490.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            98,
            106
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.35130679506935,
          "reference_edge_b": 9.622359165940926,
          "peak_minus_ref_edge_b": -0.2710523708715762
        },
        {
          "sigma": 500.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            100,
            106
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.436206865049112,
          "reference_edge_b": 9.525649584149104,
          "peak_minus_ref_edge_b": -0.08944271909999202
        },
        {
          "sigma": 510.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            100,
            108
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.343237042448006,
          "reference_edge_b": 9.608921508110035,
          "peak_minus_ref_edge_b": -0.2656844656620283
        },
        {
          "sigma": 520.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            102,
            108
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.428373707550564,
          "reference_edge_b": 9.691491113342673,
          "peak_minus_ref_edge_b": -0.2631174057921086
        },
        {
          "sigma": 530.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            102,
            110
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.339003219405992,
          "reference_edge_b": 9.599626565063833,
          "peak_minus_ref_edge_b": -0.26062334565784084
        },
        {
          "sigma": 540.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            104,
            110
          ],
          "reflective_gap_bins": 25,
          "ends_at_mask": false,
          "outer_peak_b": 9.42425947577138,
          "reference_edge_b": 9.682458365518542,
          "peak_minus_ref_edge_b": -0.25819888974716143
        },
        {
          "sigma": 550.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            104,
            112
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.338191376375736,
          "reference_edge_b": 9.59403223600247,
          "peak_minus_ref_edge_b": -0.2558408596267334
        },
        {
          "sigma": 560.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            106,
            112
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.42346994022296,
          "reference_edge_b": 9.677016216641515,
          "peak_minus_ref_edge_b": -0.25354627641855565
        },
        {
          "sigma": 570.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            106,
            114
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.340442154904808,
          "reference_edge_b": 9.591754499879826,
          "peak_minus_ref_edge_b": -0.25131234497501787
        },
        {
          "sigma": 580.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            106,
            116
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.425661963399486,
          "reference_edge_b": 9.674798402960706,
          "peak_minus_ref_edge_b": -0.24913643956121945
        },
        {
          "sigma": 590.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            108,
            116
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.345442104876218,
          "reference_edge_b": 9.592458195754004,
          "peak_minus_ref_edge_b": -0.24701609087778564
        },
        {
          "sigma": 600.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            108,
            118
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.430535509715236,
          "reference_edge_b": 9.675484483993554,
          "peak_minus_ref_edge_b": -0.24494897427831752
        },
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            110,
            118
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.35291661356648,
          "reference_edge_b": 9.595849512620156,
          "peak_minus_ref_edge_b": -0.24293289905367565
        },
        {
          "sigma": 620.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            110,
            120
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.437827114604362,
          "reference_edge_b": 9.67879291327511,
          "peak_minus_ref_edge_b": -0.2409657986707483
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            112,
            120
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.362624106452751,
          "reference_edge_b": 9.60166982831963,
          "peak_minus_ref_edge_b": -0.23904572186687822
        },
        {
          "sigma": 640.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            112,
            122
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.447304509753033,
          "reference_edge_b": 9.684475334265661,
          "peak_minus_ref_edge_b": -0.23717082451262783
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            112,
            122
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.374351259605197,
          "reference_edge_b": 9.609690621771017,
          "peak_minus_ref_edge_b": -0.23533936216582063
        },
        {
          "sigma": 660.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            114,
            124
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.458762171562503,
          "reference_edge_b": 9.536612065978655,
          "peak_minus_ref_edge_b": -0.07784989441615231
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            114,
            124
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.387909022828008,
          "reference_edge_b": 9.619709245613885,
          "peak_minus_ref_edge_b": -0.23180022278587664
        },
        {
          "sigma": 680.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            116,
            126
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.31862461449555,
          "reference_edge_b": 9.548714111149762,
          "peak_minus_ref_edge_b": -0.2300894966542124
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            116,
            126
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.40312929719198,
          "reference_edge_b": 9.631545393480044,
          "peak_minus_ref_edge_b": -0.2284160962880648
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            116,
            128
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.335722483327913,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": -0.22677868380553612
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            118,
            128
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.419862144262058,
          "reference_edge_b": 9.6450381317743,
          "peak_minus_ref_edge_b": -0.225175987512241
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            118,
            130
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.35421770587412,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": -0.22360679774997827
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            120,
            130
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.437973430019467,
          "reference_edge_b": 9.660043393078748,
          "peak_minus_ref_edge_b": -0.2220699630592815
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            120,
            130
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.373986431696048,
          "reference_edge_b": 9.59455081832419,
          "peak_minus_ref_edge_b": -0.22056438662814237
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            120,
            132
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.457342826255868,
          "reference_edge_b": 9.676431849257934,
          "peak_minus_ref_edge_b": -0.21908902300206634
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            122,
            132
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.39491743892465,
          "reference_edge_b": 9.612560313957655,
          "peak_minus_ref_edge_b": -0.21764287503300395
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            122,
            134
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.33371211352599,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": -0.21622499104693382
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            122,
            134
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.416910593618542,
          "reference_edge_b": 9.631745055830372,
          "peak_minus_ref_edge_b": -0.21483446221182945
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            124,
            136
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.357120080587384,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": -0.21347042008944506
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            124,
            136
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.439875528840409,
          "reference_edge_b": 9.652007563196374,
          "peak_minus_ref_edge_b": -0.21213203435596562
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            124,
            138
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.381423725166192,
          "reference_edge_b": 9.592242235844084,
          "peak_minus_ref_edge_b": -0.2108185106778926
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            126,
            138
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.32404444852387,
          "reference_edge_b": 9.673259596408657,
          "peak_minus_ref_edge_b": -0.349215147884788
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            126,
            140
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.406547322483446,
          "reference_edge_b": 9.614810362833632,
          "peak_minus_ref_edge_b": -0.20826304035018595
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            64
          ],
          "outer_spin": [
            126,
            140
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.3503883290889,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": -0.2070196678027063
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            128,
            140
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.432422182837986,
          "reference_edge_b": 9.638220485008997,
          "peak_minus_ref_edge_b": -0.20579830217101147
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            128,
            142
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.377422167719011,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": -0.20459830184114125
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            66
          ],
          "outer_spin": [
            130,
            142
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.323373174786143,
          "reference_edge_b": 9.66240492659655,
          "peak_minus_ref_edge_b": -0.33903175181040623
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            130,
            144
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.405088081362226,
          "reference_edge_b": 9.607348040101199,
          "peak_minus_ref_edge_b": -0.2022599587389724
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            130,
            144
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.352101247998172,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": -0.20112045694619773
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            132,
            146
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.433333333333334,
          "reference_edge_b": 9.633333333333333,
          "peak_minus_ref_edge_b": -0.1999999999999993
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            68
          ],
          "outer_spin": [
            132,
            146
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.38135864946491,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": -0.19889806323953962
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            132,
            146
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.330233698550385,
          "reference_edge_b": 9.65992393524828,
          "peak_minus_ref_edge_b": -0.32969023669789443
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            134,
            148
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.411100743499725,
          "reference_edge_b": 9.607848494234911,
          "peak_minus_ref_edge_b": -0.19674775073518624
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            134,
            148
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.360907848316895,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": -0.19569842191603293
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            70
          ],
          "outer_spin": [
            134,
            150
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.44128670981038,
          "reference_edge_b": 9.635952415167294,
          "peak_minus_ref_edge_b": -0.19466570535691474
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            136,
            150
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.391984614552985,
          "reference_edge_b": 9.585633781863356,
          "peak_minus_ref_edge_b": -0.19364916731037063
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            136,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.343446901438462,
          "reference_edge_b": 9.66452755097243,
          "peak_minus_ref_edge_b": -0.3210806495339682
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            72
          ],
          "outer_spin": [
            136,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.423429333749112,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1916629694999834
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            136,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.375715460914991,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": -0.19069251784911856
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            138,
            154
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.32871909749672,
          "reference_edge_b": 9.644946863513557,
          "peak_minus_ref_edge_b": -0.3162277660168371
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            138,
            154
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.40828579413691,
          "reference_edge_b": 9.597080826795176,
          "peak_minus_ref_edge_b": -0.18879503265826614
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            74
          ],
          "outer_spin": [
            138,
            156
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.362053151722986,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": -0.18786728732554359
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            140,
            156
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.4411308356738,
          "reference_edge_b": 9.628083921528727,
          "peak_minus_ref_edge_b": -0.18695308585492754
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            140,
            156
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.39563114513254,
          "reference_edge_b": 9.581683247016354,
          "peak_minus_ref_edge_b": -0.1860521018838135
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            140,
            158
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.35078300770277,
          "reference_edge_b": 9.659389707626955,
          "peak_minus_ref_edge_b": -0.30860669992418543
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            76
          ],
          "outer_spin": [
            142,
            158
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.429430043401151,
          "reference_edge_b": 9.613718578451337,
          "peak_minus_ref_edge_b": -0.18428853505018594
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            142,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.385263851916656,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": -0.1834253521547229
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            142,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.341712508560333,
          "reference_edge_b": 9.646002818285426,
          "peak_minus_ref_edge_b": -0.3042903097250935
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            144,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.419918385279201,
          "reference_edge_b": 9.601653145123816,
          "peak_minus_ref_edge_b": -0.1817347598446144
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            78
          ],
          "outer_spin": [
            144,
            162
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.377002816368448,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": -0.18090680674665904
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            144,
            162
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.334668501668178,
          "reference_edge_b": 9.63481861426201,
          "peak_minus_ref_edge_b": -0.3001501125938315
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            144,
            164
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.41242529850835,
          "reference_edge_b": 9.59170958990851,
          "peak_minus_ref_edge_b": -0.17928429140016
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            80
          ],
          "outer_spin": [
            146,
            164
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.370684847612491,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": -0.17848923519261994
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            146,
            164
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.329494824705703,
          "reference_edge_b": 9.62566926358525,
          "peak_minus_ref_edge_b": -0.29617443887954664
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            146,
            166
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.406796802682436,
          "reference_edge_b": 9.583727150068313,
          "peak_minus_ref_edge_b": -0.17693034738587698
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            148,
            166
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.36616250125952,
          "reference_edge_b": 9.659772611016871,
          "peak_minus_ref_edge_b": -0.2936101097573509
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            82
          ],
          "outer_spin": [
            148,
            166
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.44299134120568,
          "reference_edge_b": 9.618402945067086,
          "peak_minus_ref_edge_b": -0.17541160386140575
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            148,
            168
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.40289353229425,
          "reference_edge_b": 9.577560285216125,
          "peak_minus_ref_edge_b": -0.1746667529218744
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            148,
            168
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.363302225787043,
          "reference_edge_b": 9.653187743613266,
          "peak_minus_ref_edge_b": -0.28988551782622274
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            84
          ],
          "outer_spin": [
            150,
            170
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.43967690125038,
          "reference_edge_b": 9.612881982007268,
          "peak_minus_ref_edge_b": -0.17320508075688856
        }
      ],
      ".9": [
        {
          "sigma": 610.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            112,
            116
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.35291661356648,
          "reference_edge_b": 9.595849512620156,
          "peak_minus_ref_edge_b": -0.24293289905367565
        },
        {
          "sigma": 630.0,
          "inner_spin": [
            0,
            38
          ],
          "outer_spin": [
            114,
            118
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.362624106452751,
          "reference_edge_b": 9.60166982831963,
          "peak_minus_ref_edge_b": -0.23904572186687822
        },
        {
          "sigma": 650.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            116,
            120
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.374351259605197,
          "reference_edge_b": 9.609690621771017,
          "peak_minus_ref_edge_b": -0.23533936216582063
        },
        {
          "sigma": 670.0,
          "inner_spin": [
            0,
            40
          ],
          "outer_spin": [
            118,
            122
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.387909022828008,
          "reference_edge_b": 9.619709245613885,
          "peak_minus_ref_edge_b": -0.23180022278587664
        },
        {
          "sigma": 690.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            120,
            124
          ],
          "reflective_gap_bins": 26,
          "ends_at_mask": false,
          "outer_peak_b": 9.40312929719198,
          "reference_edge_b": 9.631545393480044,
          "peak_minus_ref_edge_b": -0.2284160962880648
        },
        {
          "sigma": 700.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            120,
            124
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.335722483327913,
          "reference_edge_b": 9.56250116713345,
          "peak_minus_ref_edge_b": -0.22677868380553612
        },
        {
          "sigma": 710.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            122,
            126
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.419862144262058,
          "reference_edge_b": 9.6450381317743,
          "peak_minus_ref_edge_b": -0.225175987512241
        },
        {
          "sigma": 720.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            122,
            126
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.35421770587412,
          "reference_edge_b": 9.577824503624099,
          "peak_minus_ref_edge_b": -0.22360679774997827
        },
        {
          "sigma": 730.0,
          "inner_spin": [
            0,
            42
          ],
          "outer_spin": [
            124,
            128
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.437973430019467,
          "reference_edge_b": 9.660043393078748,
          "peak_minus_ref_edge_b": -0.2220699630592815
        },
        {
          "sigma": 740.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            124,
            128
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.373986431696048,
          "reference_edge_b": 9.59455081832419,
          "peak_minus_ref_edge_b": -0.22056438662814237
        },
        {
          "sigma": 750.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            124,
            128
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.457342826255868,
          "reference_edge_b": 9.676431849257934,
          "peak_minus_ref_edge_b": -0.21908902300206634
        },
        {
          "sigma": 760.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            126,
            130
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.39491743892465,
          "reference_edge_b": 9.612560313957655,
          "peak_minus_ref_edge_b": -0.21764287503300395
        },
        {
          "sigma": 770.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            126,
            130
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.33371211352599,
          "reference_edge_b": 9.549937104572924,
          "peak_minus_ref_edge_b": -0.21622499104693382
        },
        {
          "sigma": 780.0,
          "inner_spin": [
            0,
            44
          ],
          "outer_spin": [
            128,
            132
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.416910593618542,
          "reference_edge_b": 9.631745055830372,
          "peak_minus_ref_edge_b": -0.21483446221182945
        },
        {
          "sigma": 790.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            128,
            132
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.357120080587384,
          "reference_edge_b": 9.570590500676829,
          "peak_minus_ref_edge_b": -0.21347042008944506
        },
        {
          "sigma": 800.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            128,
            134
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.439875528840409,
          "reference_edge_b": 9.652007563196374,
          "peak_minus_ref_edge_b": -0.21213203435596562
        },
        {
          "sigma": 810.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            130,
            134
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.381423725166192,
          "reference_edge_b": 9.592242235844084,
          "peak_minus_ref_edge_b": -0.2108185106778926
        },
        {
          "sigma": 820.0,
          "inner_spin": [
            0,
            46
          ],
          "outer_spin": [
            130,
            134
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.32404444852387,
          "reference_edge_b": 9.673259596408657,
          "peak_minus_ref_edge_b": -0.349215147884788
        },
        {
          "sigma": 830.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            132,
            136
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.406547322483446,
          "reference_edge_b": 9.614810362833632,
          "peak_minus_ref_edge_b": -0.20826304035018595
        },
        {
          "sigma": 840.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            132,
            136
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.3503883290889,
          "reference_edge_b": 9.557407996891607,
          "peak_minus_ref_edge_b": -0.2070196678027063
        },
        {
          "sigma": 850.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            132,
            138
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.432422182837986,
          "reference_edge_b": 9.638220485008997,
          "peak_minus_ref_edge_b": -0.20579830217101147
        },
        {
          "sigma": 860.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            134,
            138
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.377422167719011,
          "reference_edge_b": 9.582020469560153,
          "peak_minus_ref_edge_b": -0.20459830184114125
        },
        {
          "sigma": 870.0,
          "inner_spin": [
            0,
            48
          ],
          "outer_spin": [
            134,
            140
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.323373174786143,
          "reference_edge_b": 9.66240492659655,
          "peak_minus_ref_edge_b": -0.33903175181040623
        },
        {
          "sigma": 880.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            136,
            140
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.405088081362226,
          "reference_edge_b": 9.607348040101199,
          "peak_minus_ref_edge_b": -0.2022599587389724
        },
        {
          "sigma": 890.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            136,
            140
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.352101247998172,
          "reference_edge_b": 9.55322170494437,
          "peak_minus_ref_edge_b": -0.20112045694619773
        },
        {
          "sigma": 900.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            136,
            142
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.433333333333334,
          "reference_edge_b": 9.633333333333333,
          "peak_minus_ref_edge_b": -0.1999999999999993
        },
        {
          "sigma": 910.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            138,
            142
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.38135864946491,
          "reference_edge_b": 9.58025671270445,
          "peak_minus_ref_edge_b": -0.19889806323953962
        },
        {
          "sigma": 920.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            138,
            144
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.330233698550385,
          "reference_edge_b": 9.65992393524828,
          "peak_minus_ref_edge_b": -0.32969023669789443
        },
        {
          "sigma": 930.0,
          "inner_spin": [
            0,
            50
          ],
          "outer_spin": [
            138,
            144
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.411100743499725,
          "reference_edge_b": 9.607848494234911,
          "peak_minus_ref_edge_b": -0.19674775073518624
        },
        {
          "sigma": 940.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            140,
            144
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.360907848316895,
          "reference_edge_b": 9.556606270232928,
          "peak_minus_ref_edge_b": -0.19569842191603293
        },
        {
          "sigma": 950.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            140,
            146
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.44128670981038,
          "reference_edge_b": 9.635952415167294,
          "peak_minus_ref_edge_b": -0.19466570535691474
        },
        {
          "sigma": 960.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            140,
            146
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.391984614552985,
          "reference_edge_b": 9.585633781863356,
          "peak_minus_ref_edge_b": -0.19364916731037063
        },
        {
          "sigma": 970.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            142,
            148
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.343446901438462,
          "reference_edge_b": 9.66452755097243,
          "peak_minus_ref_edge_b": -0.3210806495339682
        },
        {
          "sigma": 980.0,
          "inner_spin": [
            0,
            52
          ],
          "outer_spin": [
            142,
            148
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.423429333749112,
          "reference_edge_b": 9.615092303249096,
          "peak_minus_ref_edge_b": -0.1916629694999834
        },
        {
          "sigma": 990.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            144,
            148
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.375715460914991,
          "reference_edge_b": 9.56640797876411,
          "peak_minus_ref_edge_b": -0.19069251784911856
        },
        {
          "sigma": 1000.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            144,
            150
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.32871909749672,
          "reference_edge_b": 9.644946863513557,
          "peak_minus_ref_edge_b": -0.3162277660168371
        },
        {
          "sigma": 1010.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            144,
            150
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.40828579413691,
          "reference_edge_b": 9.597080826795176,
          "peak_minus_ref_edge_b": -0.18879503265826614
        },
        {
          "sigma": 1020.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            146,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.362053151722986,
          "reference_edge_b": 9.54992043904853,
          "peak_minus_ref_edge_b": -0.18786728732554359
        },
        {
          "sigma": 1030.0,
          "inner_spin": [
            0,
            54
          ],
          "outer_spin": [
            146,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.4411308356738,
          "reference_edge_b": 9.628083921528727,
          "peak_minus_ref_edge_b": -0.18695308585492754
        },
        {
          "sigma": 1040.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            146,
            152
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.39563114513254,
          "reference_edge_b": 9.581683247016354,
          "peak_minus_ref_edge_b": -0.1860521018838135
        },
        {
          "sigma": 1050.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            148,
            154
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.35078300770277,
          "reference_edge_b": 9.659389707626955,
          "peak_minus_ref_edge_b": -0.30860669992418543
        },
        {
          "sigma": 1060.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            148,
            154
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.429430043401151,
          "reference_edge_b": 9.613718578451337,
          "peak_minus_ref_edge_b": -0.18428853505018594
        },
        {
          "sigma": 1070.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            148,
            154
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.385263851916656,
          "reference_edge_b": 9.56868920407138,
          "peak_minus_ref_edge_b": -0.1834253521547229
        },
        {
          "sigma": 1080.0,
          "inner_spin": [
            0,
            56
          ],
          "outer_spin": [
            150,
            156
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.341712508560333,
          "reference_edge_b": 9.646002818285426,
          "peak_minus_ref_edge_b": -0.3042903097250935
        },
        {
          "sigma": 1090.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            150,
            156
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.419918385279201,
          "reference_edge_b": 9.601653145123816,
          "peak_minus_ref_edge_b": -0.1817347598446144
        },
        {
          "sigma": 1100.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            150,
            158
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.377002816368448,
          "reference_edge_b": 9.557909623115107,
          "peak_minus_ref_edge_b": -0.18090680674665904
        },
        {
          "sigma": 1110.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            152,
            158
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.334668501668178,
          "reference_edge_b": 9.63481861426201,
          "peak_minus_ref_edge_b": -0.3001501125938315
        },
        {
          "sigma": 1120.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            152,
            158
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.41242529850835,
          "reference_edge_b": 9.59170958990851,
          "peak_minus_ref_edge_b": -0.17928429140016
        },
        {
          "sigma": 1130.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            152,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.370684847612491,
          "reference_edge_b": 9.549174082805111,
          "peak_minus_ref_edge_b": -0.17848923519261994
        },
        {
          "sigma": 1140.0,
          "inner_spin": [
            0,
            58
          ],
          "outer_spin": [
            154,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.329494824705703,
          "reference_edge_b": 9.62566926358525,
          "peak_minus_ref_edge_b": -0.29617443887954664
        },
        {
          "sigma": 1150.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            154,
            160
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.406796802682436,
          "reference_edge_b": 9.583727150068313,
          "peak_minus_ref_edge_b": -0.17693034738587698
        },
        {
          "sigma": 1160.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            154,
            162
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.36616250125952,
          "reference_edge_b": 9.659772611016871,
          "peak_minus_ref_edge_b": -0.2936101097573509
        },
        {
          "sigma": 1170.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            156,
            162
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.44299134120568,
          "reference_edge_b": 9.618402945067086,
          "peak_minus_ref_edge_b": -0.17541160386140575
        },
        {
          "sigma": 1180.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            156,
            164
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.40289353229425,
          "reference_edge_b": 9.577560285216125,
          "peak_minus_ref_edge_b": -0.1746667529218744
        },
        {
          "sigma": 1190.0,
          "inner_spin": [
            0,
            60
          ],
          "outer_spin": [
            156,
            164
          ],
          "reflective_gap_bins": 28,
          "ends_at_mask": false,
          "outer_peak_b": 9.363302225787043,
          "reference_edge_b": 9.653187743613266,
          "peak_minus_ref_edge_b": -0.28988551782622274
        },
        {
          "sigma": 1200.0,
          "inner_spin": [
            0,
            62
          ],
          "outer_spin": [
            158,
            164
          ],
          "reflective_gap_bins": 27,
          "ends_at_mask": false,
          "outer_peak_b": 9.43967690125038,
          "reference_edge_b": 9.612881982007268,
          "peak_minus_ref_edge_b": -0.17320508075688856
        }
      ]
    },
    "strong_reflection_present": [
      20.0,
      21.0,
      24.0,
      27.0,
      30.0,
      33.0,
      36.0,
      39.0,
      42.0,
      45.0,
      48.0,
      51.0,
      54.0,
      57.0,
      60.0,
      63.0,
      66.0,
      69.0,
      72.0,
      75.0,
      78.0,
      81.0,
      84.0,
      87.0,
      90.0,
      93.0,
      96.0,
      99.0,
      102.0,
      105.0,
      108.0,
      111.0,
      114.0,
      117.0,
      120.0,
      123.0,
      126.0,
      129.0,
      132.0,
      135.0,
      138.0,
      141.0,
      144.0,
      147.0,
      150.0,
      153.0,
      156.0,
      159.0,
      162.0,
      165.0,
      168.0,
      171.0,
      174.0,
      177.0,
      180.0,
      183.0,
      186.0,
      189.0,
      192.0,
      195.0,
      198.0,
      200.0,
      210.0,
      220.0,
      230.0,
      240.0,
      250.0,
      260.0,
      270.0,
      280.0,
      290.0,
      300.0,
      310.0,
      320.0,
      330.0,
      340.0,
      350.0,
      360.0,
      370.0,
      380.0,
      390.0,
      400.0,
      410.0,
      420.0,
      430.0,
      440.0,
      450.0,
      460.0,
      470.0,
      480.0,
      490.0,
      500.0,
      510.0,
      520.0,
      530.0,
      540.0,
      550.0,
      560.0,
      570.0,
      580.0,
      590.0,
      600.0,
      610.0,
      620.0,
      630.0,
      640.0,
      650.0,
      660.0,
      670.0,
      680.0,
      690.0,
      700.0,
      710.0,
      720.0,
      730.0,
      740.0,
      750.0,
      760.0,
      770.0,
      780.0,
      790.0,
      800.0,
      810.0,
      820.0,
      830.0,
      840.0,
      850.0,
      860.0,
      870.0,
      880.0,
      890.0,
      900.0,
      910.0,
      920.0,
      930.0,
      940.0,
      950.0,
      960.0,
      970.0,
      980.0,
      990.0,
      1000.0,
      1010.0,
      1020.0,
      1030.0,
      1040.0,
      1050.0,
      1060.0,
      1070.0,
      1080.0,
      1090.0,
      1100.0,
      1110.0,
      1120.0,
      1130.0,
      1140.0,
      1150.0,
      1160.0,
      1170.0,
      1180.0,
      1190.0,
      1200.0
    ]
  }
]


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/plot_fig9_colors.py <==
"""Render the whole-energy comparison on the v23 Fig. 9 density scale."""

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

from plot_fig9 import edges


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("baseline", type=Path)
    cli.add_argument("higher_x", type=Path)
    cli.add_argument("output", type=Path)
    args = cli.parse_args()
    plt.rcParams.update({
        "font.family": "serif", "font.size": 9, "mathtext.fontset": "dejavuserif",
        "axes.linewidth": 0.65, "xtick.direction": "in", "ytick.direction": "in",
        "xtick.top": True, "ytick.right": True, "pdf.fonttype": 42,
    })
    figure, axes = plt.subplots(1, 2, sharey=True, layout="constrained", figsize=(7.45, 3.2))
    for ax, folder in zip(axes, (args.baseline, args.higher_x)):
        with np.load(folder/"reference.npz") as reference, np.load(folder/"wide_weighted_annulus.npz") as solution:
            sigma, j = reference["s"], reference["J"]
            shape = (j.size, sigma.size)
            eikonal = reference["eik"].reshape(shape)
            density = solution["rho"].reshape(shape)
            x = float(reference["X"]) if "X" in reference else 20.
        visible_density = np.where(eikonal > 1e-12, 0., density)
        mesh = ax.pcolormesh(edges(sigma), edges(j), visible_density, cmap="viridis",
                             vmin=0, vmax=2, shading="flat", rasterized=True, antialiased=False)
        ax.set(xlim=(1, 1200), ylim=(0, 400), xlabel=r"$\sigma=s/M_{\rm EFT}^2$",
               xticks=np.arange(200, 1201, 200), yticks=np.arange(0, 401, 80),
               title=fr"$X={x:g}$")
    axes[0].set_ylabel(r"Spin $J$")
    bar = figure.colorbar(mesh, ax=axes, pad=0.024, fraction=0.036, ticks=np.arange(0, 2.1, 0.5))
    bar.set_label(r"Residual density $\rho_{{\rm res},J}^{\rm phys}$")
    for extension, dpi in [(".pdf", 440), (".png", 300)]:
        figure.savefig(args.output.with_suffix(extension), dpi=dpi)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/plot_fig9_x25p3.py <==
"""Plot a row of v24 Fig. 9 from its archived solutions."""

import argparse
from pathlib import Path

import matplotlib
import numpy as np

matplotlib.use("Agg")
from matplotlib import patheffects
import matplotlib.pyplot as plt

from plot_fig9 import inner_edge_anchor


def bin_edges(nodes):
    first = nodes[0] - (nodes[1] - nodes[0]) / 2
    last = nodes[-1] + (nodes[-1] - nodes[-2]) / 2
    return np.r_[first, (nodes[:-1] + nodes[1:]) / 2, last]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("run", type=Path, help="Archived run directory")
    parser.add_argument("output", type=Path, help="Output PDF")
    parser.add_argument(
        "--top-row", action="store_true", help="Render the X=20 row instead of X=25.3"
    )
    args = parser.parse_args()
    expected_x, sigma_max, sigma_step, labels = (
        (20.0, 500, 100, ("a", "b")) if args.top_row
        else (25.3, 1200, 200, ("c", "d"))
    )

    with (
        np.load(args.run / "reference.npz") as reference,
        np.load(args.run / "wide_weighted_annulus.npz") as selection,
    ):
        sigma, spin = reference["s"], reference["J"]
        # The original X=20 archive predates the saved X field.
        x = float(reference["X"]) if "X" in reference else 20.0
        if not np.isclose(x, expected_x):
            raise ValueError(f"Expected the X={expected_x:g} archive, received X={x:g}")
        shape = (spin.size, sigma.size)
        eikonal = reference["eik"].reshape(shape)
        boundary_density = reference["rho"].reshape(shape)
        selected_total = selection["rho"].reshape(shape) + eikonal
        y_boundary, y_selected = float(reference["Y"]), float(selection["Y"])

    proxy = np.clip(1 - (selected_total - 1) ** 2, 0, 1)
    mask = eikonal > 1e-12
    cmap = plt.get_cmap("viridis").with_extremes(bad=plt.get_cmap("viridis")(0.0))

    plt.rcParams.update({
        "font.family": "serif",
        "font.size": 9,
        "mathtext.fontset": "dejavuserif",
        "axes.linewidth": 0.65,
        "xtick.direction": "in",
        "ytick.direction": "in",
        "xtick.top": True,
        "ytick.right": True,
        "pdf.fonttype": 42,
    })
    fig, axes = plt.subplots(
        1, 2, figsize=(7.05, 2.80), sharey=True, layout="constrained"
    )
    panels = (
        (f"({labels[0]}) Upper-boundary solution", y_boundary, boundary_density, 2,
         r"Residual density $\rho^{\rm phys}_{{\rm res},J}$", np.linspace(0, 2, 5)),
        (f"({labels[1]}) Energy-weighted selection", y_selected, proxy, 1,
         r"Absorption proxy $\mathcal{A}_0$", np.linspace(0, 1, 6)),
    )
    guide_sigma = np.linspace(8, sigma_max, 1500)
    anchor = inner_edge_anchor(sigma, spin, selected_total)
    core_guide = (anchor + 1.5) * (guide_sigma / 102) ** 0.7 - 1.5
    reflective_guide = 0.5 * 9.28 * np.sqrt(guide_sigma) - 1.5
    stroke = [patheffects.withStroke(linewidth=2, foreground="white", alpha=0.72)]
    sigma_edges, spin_edges = bin_edges(sigma), bin_edges(spin)
    for ax, (title, y, values, vmax, label, ticks) in zip(axes, panels):
        mesh = ax.pcolormesh(
            sigma_edges, spin_edges, np.ma.masked_where(mask, values),
            cmap=cmap, vmin=0, vmax=vmax, shading="flat",
            antialiased=False, rasterized=True,
        )
        ax.set(
            xlim=(1, sigma_max), ylim=(0, 200),
            xticks=np.arange(sigma_step, sigma_max + 1, sigma_step), yticks=np.arange(0, 201, 40),
            xlabel=r"$\sigma=s/M_{\rm EFT}^2$",
            title=title + "\n" + fr"$X={x:g},\quad Y={y:.4f}$",
        )
        bar = fig.colorbar(mesh, ax=ax, pad=0.028, fraction=0.048, ticks=ticks)
        bar.set_label(label)
        ax.plot(
            guide_sigma, reflective_guide, "--", color="#e33838", linewidth=1.15,
            path_effects=stroke, label=r"Reflective-edge guide $\sigma^{0.5}$",
        )
    core_line, = axes[1].plot(
        guide_sigma, core_guide, "--", color="black", linewidth=1.15,
        path_effects=stroke, label=r"Inner-core guide $\sigma^{0.7}$",
    )
    axes[1].legend(
        handles=[core_line, axes[1].lines[0]], loc="upper left",
        fontsize=7.3, framealpha=0.95, borderpad=0.55,
    )
    axes[0].set_ylabel(r"Spin $J$")
    fig.savefig(args.output, dpi=440)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/plot_thresholds.py <==
"""Compare reflective and absorptive-proxy bins with the carrier region marked."""

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
from matplotlib.colors import ListedColormap
from matplotlib.patches import Patch
import matplotlib.pyplot as plt
import numpy as np

from plot_fig9 import edges


def main():
    cli=argparse.ArgumentParser(description=__doc__)
    cli.add_argument("baseline",type=Path)
    cli.add_argument("higher_x",type=Path)
    cli.add_argument("output",type=Path)
    args=cli.parse_args()
    plt.rcParams.update({"font.family":"serif","font.size":9,"mathtext.fontset":"dejavuserif",
                        "axes.linewidth":.65,"xtick.direction":"in","ytick.direction":"in",
                        "pdf.fonttype":42})
    colors=("#fcfbf8","#e2e2de","#d46e32","#306ba5")
    cmap=ListedColormap(colors)
    fig,axs=plt.subplots(1,2,sharey=True,layout="constrained",figsize=(7.45,3.28))
    for ax,folder in zip(axs,(args.baseline,args.higher_x)):
        with np.load(folder/"reference.npz") as d, np.load(folder/"wide_weighted_annulus.npz") as z:
            s,j=d["s"],d["J"]
            shape=(j.size,s.size)
            eik=d["eik"].reshape(shape)
            rho=z["rho"].reshape(shape)+eik
            x=float(d["X"]) if "X" in d else 20.
        proxy=1-(1-rho)**2
        value=np.zeros(shape,dtype=int)
        value[proxy>=.9]=2
        value[rho>=1.8]=3
        value[eik>1e-12]=1
        ax.pcolormesh(edges(s),edges(j),value,cmap=cmap,vmin=-.5,vmax=3.5,
                      antialiased=False,shading="flat",rasterized=True)
        ax.set(xlim=(1,1200),ylim=(0,400),title=fr"$X={x:g}$",
               xlabel=r"$\sigma=s/M_{\rm EFT}^2$",xticks=np.arange(200,1201,200),
               yticks=np.arange(0,401,80))
    axs[0].set_ylabel(r"Spin $J$")
    axs[1].legend(handles=[Patch(color=colors[2],label=r"$\mathcal{A}_0\geq 0.9$"),
                          Patch(color=colors[3],label=r"$\rho\geq 1.8$"),
                          Patch(color=colors[1],label="Prescribed eikonal contribution")],
                  loc="upper left",framealpha=.95,fontsize=7.8)
    for suffix in (".pdf",".png"):
        fig.savefig(args.output.with_suffix(suffix),dpi=300)


if __name__=="__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/plot_yellow_edge_scaling.py <==
"""Compare the inner-core and outer-rim edges at the same absorption threshold."""

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("run", type=Path)
    cli.add_argument("output", type=Path)
    args = cli.parse_args()
    with np.load(args.run/"reference.npz") as ref, np.load(args.run/"wide_weighted_annulus.npz") as selected:
        sigma, spin = ref["s"], ref["J"]
        shape = (spin.size, sigma.size)
        eikonal = ref["eik"].reshape(shape)
        density = selected["rho"].reshape(shape) + eikonal
        x = float(ref["X"])
    threshold = .9
    collated = []
    for k in np.flatnonzero((sigma >= 610) & (sigma <= 1200)):
        visible = eikonal[:,k] <= 1e-12
        proxy = 1 - (1-density[:,k])**2
        bins = np.flatnonzero(visible & (proxy>=threshold))
        groups = np.split(bins,np.flatnonzero(np.diff(bins)>1)+1)
        assert len(groups) == 2 and groups[0][0] == 0
        inner, outer = groups
        assert np.any(density[inner[-1]+1:outer[0],k]>=1.8)
        assert visible[outer[-1]+1]
        a,b,c = inner[-1],outer[0]-1,outer[-1]
        lower = np.interp(threshold,proxy[b:b+2],spin[b:b+2])
        outward = [np.interp(threshold,proxy[i:i+2][::-1],spin[i:i+2][::-1]) for i in (a,c)]
        collated.append((sigma[k],outward[0]+1.5,lower+1.5,outward[1]+1.5))
    s, *shifted_spin = np.asarray(collated).T
    rs = (6*np.pi*np.sqrt(s))**(1/3)
    ratios = [2*ell/(np.sqrt(s)*rs) for ell in shifted_spin]
    exponents = [float(np.polyfit(np.log(s),np.log(ell),1)[0]) for ell in shifted_spin]
    for name,p,b in zip(("Core edge","Lower edge of outer stripe","Upper edge of outer stripe"),exponents,ratios):
        print(f"{name}: p={p:.6f}, b/R_S={b[0]:.6f} to {b[-1]:.6f}")

    plt.rcParams.update({"font.family":"serif","font.size":10,"mathtext.fontset":"dejavuserif",
                         "axes.linewidth":.7,"xtick.direction":"in","ytick.direction":"in",
                         "pdf.fonttype":42})
    fig,ax=plt.subplots(figsize=(6.5,3.45),layout="constrained")
    central, outer_low, outer_high = [r/r[0] for r in ratios]
    ax.plot(s,central,color="#1d6785",lw=2.0,label="Absorptive-core edge")
    ax.fill_between(s,outer_low,outer_high,color="#efb347",alpha=.3)
    ax.plot(s,outer_high,color="#c47418",lw=1.8,label="Edges of the outer strip")
    ax.plot(s,outer_low,color="#c47418",lw=1.8)
    ax.plot(s,(s/s[0])**(-1/6),color="#4e4d57",lw=1.25,linestyle="--",label="Fixed impact parameter")
    ax.set(xlim=(s[0],s[-1]),ylim=(.865,1.022),
           xlabel=r"$\sigma=s/M_{\rm EFT}^2$",
           ylabel=r"$(b/R_S)/(b/R_S)_{\sigma=610}$",
           title=fr"$\mathcal{{A}}_0=0.9$ contours at $X={x:g}$")
    ax.legend(loc="lower left",fontsize=8.8,frameon=False)
    for suffix in (".png",".pdf"):
        fig.savefig(args.output.with_suffix(suffix),dpi=300)


if __name__=="__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/profiles.txt <==
X=20, loss 0.670289134
  Last energy with at least 3 visibly reflective bins: 230
  A0 >= .5, separated by at least 3 near-cap bins: 53 pairs, with 52 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 54–230, median outer peak distance from reference edge 0.173 M_EFT^-1
  A0 >= .9, separated by at least 3 near-cap bins: 30 pairs, with 30 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 105–230, median outer peak distance from reference edge 0.155 M_EFT^-1
  sigma=51: {'reflective': [[12, 28]], '.5': [[0, 10], [30, 32]], '.9': [[0, 6], [32, 32]], 'peak_rho': 1.9999937601827462}
  sigma=99: {'reflective': [[22, 38]], '.5': [[0, 18], [40, 48]], '.9': [[0, 12], [44, 46]], 'peak_rho': 1.9999298936677188}
  sigma=150: {'reflective': [[30, 44]], '.5': [[0, 26], [48, 60]], '.9': [[0, 16], [54, 58]], 'peak_rho': 1.9977902743327638}
  sigma=200: {'reflective': [[38, 48]], '.5': [[0, 32], [54, 72]], '.9': [[0, 22], [60, 68]], 'peak_rho': 1.877194822712929}
  sigma=250: {'reflective': [], '.5': [[0, 40], [58, 82]], '.9': [[0, 26], [68, 76]], 'peak_rho': 1.7832431714365846}
  sigma=300: {'reflective': [], '.5': [[0, 50], [58, 92]], '.9': [[0, 30], [74, 84]], 'peak_rho': 1.7160853011598824}
  sigma=400: {'reflective': [], '.5': [[0, 108]], '.9': [[0, 36], [84, 98]], 'peak_rho': 1.6198400463890241}
  sigma=500: {'reflective': [], '.5': [[0, 124], [164, 166]], '.9': [[0, 44], [92, 112]], 'peak_rho': 1.5543684090473668}
  sigma=750: {'reflective': [], '.5': [[0, 164], [190, 240]], '.9': [[0, 60], [108, 140], [218, 240]], 'peak_rho': 1.4523826666220283}
  sigma=1000: {'reflective': [], '.5': [[0, 322]], '.9': [[0, 76], [120, 164], [248, 306]], 'peak_rho': 1.3915055036160218}
X=23, loss 0.670289129
  Last energy with at least 3 visibly reflective bins: 280
  A0 >= .5, separated by at least 3 near-cap bins: 55 pairs, with 54 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 63–280, median outer peak distance from reference edge 0.164 M_EFT^-1
  A0 >= .9, separated by at least 3 near-cap bins: 30 pairs, with 30 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 126–280, median outer peak distance from reference edge 0.148 M_EFT^-1
  sigma=51: {'reflective': [[12, 28]], '.5': [[0, 10], [32, 34]], '.9': [[0, 6], [32, 32]], 'peak_rho': 1.9999999999240217}
  sigma=99: {'reflective': [[20, 40]], '.5': [[0, 18], [42, 48]], '.9': [[0, 12], [44, 46]], 'peak_rho': 1.9999999992679527}
  sigma=150: {'reflective': [[28, 48]], '.5': [[0, 24], [50, 62]], '.9': [[0, 16], [54, 58]], 'peak_rho': 1.999999994658356}
  sigma=200: {'reflective': [[36, 52]], '.5': [[0, 32], [56, 72]], '.9': [[0, 20], [62, 68]], 'peak_rho': 1.9688811187525386}
  sigma=250: {'reflective': [[44, 56]], '.5': [[0, 38], [62, 82]], '.9': [[0, 24], [70, 76]], 'peak_rho': 1.867687530455485}
  sigma=300: {'reflective': [], '.5': [[0, 46], [64, 92]], '.9': [[0, 28], [76, 84]], 'peak_rho': 1.7920462814176157}
  sigma=400: {'reflective': [], '.5': [[0, 108]], '.9': [[0, 36], [86, 100]], 'peak_rho': 1.6859308281006373}
  sigma=500: {'reflective': [], '.5': [[0, 124]], '.9': [[0, 42], [96, 112]], 'peak_rho': 1.6134918992438112}
  sigma=750: {'reflective': [], '.5': [[0, 158], [212, 240]], '.9': [[0, 58], [114, 140], [234, 240]], 'peak_rho': 1.5006977346959793}
  sigma=1000: {'reflective': [], '.5': [[0, 190], [238, 322]], '.9': [[0, 74], [128, 164], [266, 322]], 'peak_rho': 1.4336130818250838}
X=24.5, loss 0.670289129
  Last energy with at least 3 visibly reflective bins: 320
  A0 >= .5, separated by at least 3 near-cap bins: 57 pairs, with 57 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 63–320, median outer peak distance from reference edge 0.162 M_EFT^-1
  A0 >= .9, separated by at least 3 near-cap bins: 30 pairs, with 30 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 135–320, median outer peak distance from reference edge 0.144 M_EFT^-1
  sigma=51: {'reflective': [[12, 30]], '.5': [[0, 10], [32, 34]], '.9': [[0, 6], [32, 32]], 'peak_rho': 1.999999999891316}
  sigma=99: {'reflective': [[20, 40]], '.5': [[0, 18], [44, 48]], '.9': [[0, 12], [46, 46]], 'peak_rho': 1.9999999989363688}
  sigma=150: {'reflective': [[28, 48]], '.5': [[0, 24], [52, 62]], '.9': [[0, 16], [56, 58]], 'peak_rho': 1.9999999938245268}
  sigma=200: {'reflective': [[36, 54]], '.5': [[0, 32], [58, 72]], '.9': [[0, 20], [64, 68]], 'peak_rho': 1.9999999606871939}
  sigma=250: {'reflective': [[44, 58]], '.5': [[0, 38], [64, 82]], '.9': [[0, 24], [70, 78]], 'peak_rho': 1.9172037638622739}
  sigma=300: {'reflective': [[52, 60]], '.5': [[0, 44], [68, 90]], '.9': [[0, 28], [78, 86]], 'peak_rho': 1.8373757368207673}
  sigma=400: {'reflective': [], '.5': [[0, 60], [72, 106]], '.9': [[0, 36], [88, 100]], 'peak_rho': 1.724973608633261}
  sigma=500: {'reflective': [], '.5': [[0, 122]], '.9': [[0, 42], [98, 112]], 'peak_rho': 1.648315470883729}
  sigma=750: {'reflective': [], '.5': [[0, 154], [226, 240]], '.9': [[0, 58], [116, 140]], 'peak_rho': 1.5294418200346749}
  sigma=1000: {'reflective': [], '.5': [[0, 184], [256, 322]], '.9': [[0, 72], [130, 164], [280, 322]], 'peak_rho': 1.4584480454092237}
X=25.3, loss 0.399429416
  Last energy with at least 3 visibly reflective bins: 1200
  A0 >= .5, separated by at least 3 near-cap bins: 92 pairs, with 92 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 260–1200, median outer peak distance from reference edge 0.220 M_EFT^-1
  A0 >= .9, separated by at least 3 near-cap bins: 56 pairs, with 56 ending before mask, 0 energies with multiple such gaps.
  span of detached pairs 610–1200, median outer peak distance from reference edge 0.210 M_EFT^-1
  sigma=51: {'reflective': [[10, 30]], '.5': [[0, 8], [32, 32]], '.9': [[0, 6], [32, 32]], 'peak_rho': 1.9999998985693992}
  sigma=99: {'reflective': [[16, 44]], '.5': [[0, 14], [46, 46]], '.9': [[0, 10]], 'peak_rho': 1.9999994155946386}
  sigma=150: {'reflective': [[22, 54]], '.5': [[0, 18], [56, 56]], '.9': [[0, 14], [56, 56]], 'peak_rho': 1.9999982142903694}
  sigma=200: {'reflective': [[26, 62]], '.5': [[0, 22], [64, 66]], '.9': [[0, 16]], 'peak_rho': 1.9999979940940493}
  sigma=250: {'reflective': [[30, 70]], '.5': [[0, 26], [72, 74]], '.9': [[0, 20], [72, 72]], 'peak_rho': 1.999997805959433}
  sigma=300: {'reflective': [[34, 76]], '.5': [[0, 30], [78, 82]], '.9': [[0, 22], [80, 80]], 'peak_rho': 1.9999963320519694}
  sigma=400: {'reflective': [[42, 86]], '.5': [[0, 38], [90, 94]], '.9': [[0, 28], [92, 92]], 'peak_rho': 1.9999915430953068}
  sigma=500: {'reflective': [[48, 96]], '.5': [[0, 44], [100, 106]], '.9': [[0, 32], [102, 104]], 'peak_rho': 1.9999834104579737}
  sigma=750: {'reflective': [[64, 118]], '.5': [[0, 60], [120, 132]], '.9': [[0, 44], [124, 128]], 'peak_rho': 1.9999382795209166}
  sigma=1000: {'reflective': [[80, 134]], '.5': [[0, 74], [138, 154]], '.9': [[0, 54], [144, 150]], 'peak_rho': 1.99982048610499}


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/refined_tip.json <==
{
  "status": "Optimal",
  "seconds": 2.847459082957357,
  "radius": null,
  "left": 20.0,
  "right": 30.0,
  "slope": 0.0,
  "kind": "xmax",
  "columns": 14727,
  "X": 25.558674269325806,
  "Y": -192.24450696934335,
  "value": 25.558674269325806,
  "residual": 1.105782132526656e-12,
  "box_violation_scaled": 0.0,
  "dual_upper": 25.558674769346364,
  "duality_gap": 5.000205582916806e-07,
  "support_intercept": -108.49915111347849,
  "support_slope": -0.9999999999999999,
  "multipliers": [
    19.850442639228223,
    8.889032554329551,
    5.988392006289401,
    4.123052231411482,
    3.04687972324584,
    2.3674313080241256,
    1.9034921285055209,
    1.5689357848250873,
    1.3156301692857173,
    1.1164780285481355,
    0.948535187091699,
    0.8087997022447908,
    0.685706183719839,
    0.5841237419353359,
    0.49584050395265716,
    0.41184217597756817,
    0.3344435684775355,
    0.265352722495832,
    0.2069747241269667,
    0.15043371744740136,
    0.10005301412216618,
    0.04970238969246333,
    2.5956023845354226e-05,
    -0.04720601197172768,
    -0.08617861782148842,
    -0.12176271050594246,
    -0.15530222304858046,
    -0.18569734983742206,
    -0.21173646480871816,
    -0.23224690599258746,
    -0.2518601647881756,
    -0.26929153263905453,
    -0.2833821345299661,
    -0.29430144683570086,
    -0.30745774329899217,
    -0.31607440526159963,
    -0.3246111678176987,
    -0.3280427293134753,
    -0.3330420513785033,
    -0.33736218386915834,
    -0.33759010595290145,
    -0.33500868969265823,
    -0.3289984125685316,
    -0.3213001296867173,
    -0.3133766705660688,
    -0.30454941450310213,
    -0.29507200981083903,
    -0.28502237337227554,
    -0.27311694574732387,
    -0.25913128919769995,
    -0.24492126217058688,
    -0.2319957730655213,
    -0.21826812356492886,
    -0.20346577721917758,
    -0.1878351281989419,
    -0.17150592841342513,
    -0.15500021042566753,
    -0.13904407349741438,
    -0.1217825788255725,
    -0.10527836265974524,
    -0.08896623801062052,
    -0.07122765394396753,
    -0.052505107128847116,
    -0.03254439408416325,
    -0.008976702616933376,
    0.01679504005715528,
    0.04783674214854706,
    0.08179932930059408,
    0.11704191203686094,
    0.1517548616514898,
    0.18058781433528068,
    0.20055374046409094,
    0.2068007224216945,
    0.2049770850972021,
    0.1855634917908308,
    0.16786415960089515,
    0.12003849014980866,
    0.11914971829643073,
    0.021890890843718914,
    0.6057051117678585
  ],
  "iteration": 1,
  "sampled_residual": 1.113775738303957e-12,
  "max_resolved_dense_relative": 0.016428674348103984
}


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/refined_tip.py <==
"""Find and certify the largest X on the refined v23 Fig. 9 grid."""

import argparse
import json
from pathlib import Path

import numpy as np

from refined_equal_spin import RefinedLeaf
import solve as fig9


def main():
    cli=argparse.ArgumentParser(description=__doc__)
    cli.add_argument("baseline",type=Path)
    cli.add_argument("archive",type=Path)
    cli.add_argument("old_tip",type=Path)
    cli.add_argument("refined_seed",type=Path)
    cli.add_argument("output",type=Path)
    args=cli.parse_args()
    with np.load(args.baseline) as d, np.load(args.old_tip) as old, np.load(args.refined_seed) as guess:
        sigma,spin=d["s"],d["J"]
        s0,j0=old["s"],old["J"]
        old_rho=old["rho"].reshape(j0.size,s0.size)
        nearest=np.abs(sigma[:,None]-s0).argmin(axis=1)
        support=guess["rho"].reshape(spin.size,sigma.size)>1e-9
        support[:j0.size] |= old_rho[:,nearest]>1e-9
        sigma_model,weight=fig9.density_grid()
        np.testing.assert_array_equal(sigma,sigma_model)
        lam,dense,rhs,rhs_dense,_=fig9.original_source(args.archive)
        rows=fig9.normalized_rows(lam,sigma,weight,int(spin[-1]))
        model=RefinedLeaf(d,lam,rows,support.ravel())

    # Bound X algebraically using the box and eliminating Y from each row pair.
    choices=[]
    for a,b in ((.02,.15),(.15,.22),(.22,.31),(.11,.30)):
        i,j=(int(np.argmin(abs(lam-z))) for z in (a,b))
        coefficients=(rows[i]/lam[i]**2-rows[j]/lam[j]**2)/(2/lam[i]-2/lam[j])
        lo=-coefficients*model.r0
        hi=coefficients*(model.cap-model.r0)
        choices.append((model.x0+np.minimum(lo,hi).sum(),model.x0+np.maximum(lo,hi).sum()))
    model.outer_x=(float(max(a for a,b in choices)-1e-5),
                   float(min(b for a,b in choices)+1e-5))
    result=model.solve(None,20.,30.,kind="xmax",reduced=True,
                       save=args.output.with_suffix(".npz"))
    if "dual_upper" not in result or result["duality_gap"]>1e-5 or result["residual"]>1e-6:
        raise RuntimeError(f"Right tip did not pass certification: {result}")
    with np.load(args.output.with_suffix(".npz")) as w:
        rho,x,y=w["rhoResPhys"],float(w["X"]),float(w["Y"])
    np.testing.assert_allclose([x,y],[result["X"],result["Y"]],rtol=0,atol=1e-8)
    training_error=rows@rho-lam**2*y-rhs-2*lam*(x-model.x0)
    result["sampled_residual"]=float(np.max(abs(training_error)))
    lhs=fig9.chunked_dot(dense,sigma,weight,int(spin[-1]),rho)
    target=rhs_dense+2*dense*(x-model.x0)
    term=dense**2*y
    relative=abs(lhs-term-target)/(1+abs(lhs)+abs(term)+abs(target))
    result["max_resolved_dense_relative"]=float(max(relative[(dense>=lam[0])&(dense<=lam[-1])]))
    args.output.with_suffix(".json").write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({k:v for k,v in result.items() if k!="multipliers"},indent=2),flush=True)


if __name__=="__main__":
    main()


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/repair_cached_candidate.py <==
"""Repair a candidate's small numerical row residual on an already built model."""

import json
from pathlib import Path
import sys

import numpy as np
from scipy.optimize import linprog

import quad_selection_conditioned as program


def main(folder, original):
    with np.load(original) as archive, np.load(folder/"reference.npz") as z:
        y0=float(z["Y"])
        x=float(z["X"])
        allowance=.005*abs(float(archive["Y"]))
    with np.load(folder/"model.npz") as z, np.load(folder/"candidate.npz") as c:
        rows,lam,ratio,upper,rho0,eik,weights = (
            z[k] for k in ("rows","lam","ratio","upper","rho","eik","weights"))
        rho=c["rho"]
        y=float(np.clip(c["Y"],y0-allowance,y0))
        candidate_status=str(c["status"])
        gap=float(c["gap"])
    error=rows@(rho-rho0)-lam**2*(y-y0)
    norm=max(float(np.max(abs(error))), 1e-10)
    tolerance=1.1e-6
    if gap>1e-4:
        raise RuntimeError(f"Candidate objective gap {gap} is too large")
    repair=None
    for (inner,delta) in ((3.,.002),(3.,.02),(0.,.002),(0.,.01)):
        pool=np.flatnonzero((ratio>=inner)&(ratio<10)&(upper>0))
        matrix=rows[:,pool]
        scale=np.max(abs(matrix),axis=0)
        a=matrix/scale
        a_ub=np.column_stack((np.r_[a,-a],-np.full(2*lam.size,norm)))
        b_ub=np.r_[-error,error]
        bounds=np.column_stack((np.r_[-np.minimum(rho[pool],delta)*scale,0.],
                                 np.r_[np.minimum(upper[pool]-rho[pool],delta)*scale,np.inf]))
        c=np.zeros(pool.size+1)
        c[-1]=1.
        solution=linprog(c,A_ub=a_ub,b_ub=b_ub,bounds=bounds,method="highs-ipm",
                         options={"time_limit":60.,"primal_feasibility_tolerance":1e-9,
                                  "dual_feasibility_tolerance":1e-9})
        print(inner, delta, solution.message, solution.fun,flush=True)
        if solution.success and solution.fun*norm<tolerance:
            corrected=rho.copy()
            corrected[pool]=np.clip(rho[pool]+solution.x[:-1]/scale,0,upper[pool])
            err=float(np.max(abs(rows@(corrected-rho0)-lam**2*(y-y0))))
            if err<=tolerance:
                repair=(corrected,inner,delta,err)
                break
    if repair is None:
        raise RuntimeError(f"Could not repair sampled rows at X={x}")
    fixed,inner,delta,err=repair
    u=np.clip((3-ratio)/.5,0.,1.)
    w=np.tile(weights,len(rho)//len(weights))*u**2*(3-2*u)
    w /= w.sum()
    name="wide_weighted_annulus"
    np.savez_compressed(folder/f"{name}.npz",rho=fixed,Y=y)
    info={"X":x,"Y_max":y0,"absolute_Y_allowance":allowance,
          "reference":json.loads((folder/"reference_certificate.json").read_text()),
          name:{"Y":y,"candidate_status":candidate_status,"candidate_objective_gap":gap,
                "candidate_row_shift":norm,"training_row_shift_max":err,
                "repair_min_b_over_RS":inner,"max_density_change":delta,
                "objective_before_after":[float(w@(1-(1-p-eik)**2)) for p in (rho,fixed)]}}
    program.audit_dense(folder,info,[name])
    (folder/"summary.json").write_text(json.dumps(info,indent=2)+"\n")
    print(info[name],flush=True)


if __name__=="__main__":
    main(Path(sys.argv[1]),Path(sys.argv[2]))


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/x23/summary.json <==
{
  "X": 23.0,
  "Y_max": -164.21662650535666,
  "absolute_Y_allowance": 0.6702891294140578,
  "reference": {
    "status": "Optimal",
    "seconds": 5.138955167029053,
    "radius": null,
    "left": 23.0,
    "right": 23.0,
    "slope": 0.0,
    "kind": "y",
    "columns": 17944,
    "X": 23.0,
    "Y": -164.21662650535666,
    "value": -164.21662650535666,
    "residual": 8.915090887740007e-14,
    "box_violation_scaled": 0.0,
    "dual_upper": -164.2166260053551,
    "duality_gap": 5.0000156193164e-07,
    "support_intercept": 75.04090875128827,
    "support_slope": -10.402501511158407,
    "multipliers": [
      1.612271557070143,
      1.3288272452847756,
      1.3712520131738297,
      1.3741721102515378,
      1.3023777759274477,
      1.1944755583573707,
      1.0807282148981683,
      0.9694485987855244,
      0.8525192595811588,
      0.7321777945273747,
      0.613444407789792,
      0.4984652643914408,
      0.38630905269793037,
      0.277172548620027,
      0.17161387820655347,
      0.07070620436938341,
      -0.0262214958383724,
      -0.11948373390895183,
      -0.20845755042519176,
      -0.29241143029593614,
      -0.37149165570587706,
      -0.44619291541076145,
      -0.5163935502505493,
      -0.5816756438784295,
      -0.6415894521571895,
      -0.6963240636267524,
      -0.7459439945757373,
      -0.7906174558656671,
      -0.8303964095345601,
      -0.865548591696889,
      -0.8960639648469929,
      -0.9217970678849231,
      -0.9428627399981475,
      -0.959566360054656,
      -0.9721092337095895,
      -0.9803558609118247,
      -0.984613115441912,
      -0.9854261422405443,
      -0.9829630549510728,
      -0.9768833662957259,
      -0.9672783972614274,
      -0.9545805981373612,
      -0.939126563885707,
      -0.9209678953836342,
      -0.9002467436846001,
      -0.8773450541252682,
      -0.8524519788514597,
      -0.8255176737517363,
      -0.7968100271626266,
      -0.7666863519751889,
      -0.7354425788639812,
      -0.7031521831552534,
      -0.6698055444236866,
      -0.6356813433995987,
      -0.6009070745176127,
      -0.5656235864540847,
      -0.52994965911219,
      -0.4940896760802151,
      -0.4580127594294903,
      -0.4220219707642758,
      -0.38623018053757896,
      -0.3511335441189414,
      -0.31723232658145667,
      -0.284286416675384,
      -0.2521475864826004,
      -0.2209437861727476,
      -0.1909902559620385,
      -0.16262987469998688,
      -0.1361730030414087,
      -0.11231862018741323,
      -0.09166685424348067,
      -0.07369009943457176,
      -0.05860083343324584,
      -0.045602667946506,
      -0.035179693357990253,
      -0.025566989111179005,
      -0.018492106556133384,
      -0.012731834200208883,
      -0.0059379945078957995,
      -0.03186145952737807
    ],
    "iteration": 2,
    "dense_residual_abs_max": 0.11098264536247804,
    "dense_residual_rel_max": 0.02006691598402611,
    "dense_residual_rel_max_resolved": 0.014859825803232763
  },
  "wide_weighted_annulus": {
    "mode": "wide_weighted_annulus",
    "seconds": 34.666762,
    "Y": -164.88691563477263,
    "status": "Solved",
    "training_row_shift_max": 1.0001634340173204e-07,
    "target_row_shift_max": 1e-07,
    "accepted_row_shift_max": 1.1e-06,
    "free_bins": 25373,
    "objective_bins": 20311,
    "mean_absorption_proxy": 0.2613021093869322,
    "dense_residual_abs_max": 0.11098268793940136,
    "dense_residual_rel_max": 0.020066915980044977,
    "dense_residual_rel_max_resolved": 0.014859845111362182
  }
}


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/x24p5/summary.json <==
{
  "X": 24.5,
  "Y_max": -180.1036642320069,
  "absolute_Y_allowance": 0.6702891294140578,
  "reference": {
    "status": "Optimal",
    "seconds": 17.912095250096172,
    "radius": null,
    "left": 24.5,
    "right": 24.5,
    "slope": 0.0,
    "kind": "y",
    "columns": 31936,
    "X": 24.5,
    "Y": -180.1036642320069,
    "value": -180.1036642320069,
    "residual": 5.684341886080802e-14,
    "box_violation_scaled": 0.0,
    "dual_upper": -180.10366373194364,
    "duality_gap": 5.000632654628134e-07,
    "support_intercept": 84.1708748546809,
    "support_slope": -10.786715860678552,
    "multipliers": [
      0.6975719687926142,
      1.026338063147303,
      1.26610144305585,
      1.4173605323206937,
      1.4299129572016185,
      1.3552378575028765,
      1.2625116257502973,
      1.1586068193125294,
      1.0427975460109038,
      0.9144046794190834,
      0.7854793108591218,
      0.6596539435453369,
      0.5325968440647426,
      0.40506891885431406,
      0.2811779173950619,
      0.16250915439203664,
      0.047339832334792054,
      -0.06402605313214185,
      -0.16974163513936574,
      -0.2693459763769741,
      -0.3642897067210589,
      -0.45412386505913377,
      -0.5375509302739849,
      -0.614287455148366,
      -0.68565255489792,
      -0.7515672971363379,
      -0.811221849814903,
      -0.8646213477697647,
      -0.913000856994141,
      -0.9562988149715806,
      -0.9936018674249907,
      -1.0248826262917143,
      -1.0510732403223009,
      -1.0725035437228432,
      -1.0885672493528118,
      -1.0995038225341371,
      -1.106273643691138,
      -1.109119244260297,
      -1.1074135457255556,
      -1.1011430945898326,
      -1.0912985281832417,
      -1.078206861895482,
      -1.0612184338126645,
      -1.0402964922286888,
      -1.0165488157680924,
      -0.9905445861014032,
      -0.9614911882746933,
      -0.9291082718435142,
      -0.8943325266128541,
      -0.8579439665213321,
      -0.8193739971299105,
      -0.7781764008920211,
      -0.7353809745130834,
      -0.6921057950805688,
      -0.6478643384384648,
      -0.6017593404155436,
      -0.5545167304671283,
      -0.5076886534647785,
      -0.46149788527438906,
      -0.4149804447103239,
      -0.3681211773056379,
      -0.3223959122820566,
      -0.27903789404977336,
      -0.2377837209516015,
      -0.19819813910274292,
      -0.16125535752985323,
      -0.12837229641613643,
      -0.10006811107142509,
      -0.07641664749755182,
      -0.057656881032312,
      -0.043189841902745364,
      -0.0316279576613864,
      -0.02208361092120864,
      -0.014500138690332913,
      -0.00893859158501445,
      -0.005109476567499948,
      -0.002765436435164066,
      -0.0014618944513943785,
      -0.00027071409957136355,
      -0.0010468985140600737
    ],
    "iteration": 6,
    "dense_residual_abs_max": 0.06353918590358809,
    "dense_residual_rel_max": 0.028038883832192166,
    "dense_residual_rel_max_resolved": 0.028038883832192166
  },
  "wide_weighted_annulus": {
    "mode": "wide_weighted_annulus",
    "seconds": 52.658310045,
    "Y": -180.77395336143292,
    "status": "Solved",
    "training_row_shift_max": 1.0030339778199782e-07,
    "target_row_shift_max": 1e-07,
    "accepted_row_shift_max": 1.1e-06,
    "free_bins": 25373,
    "objective_bins": 20311,
    "mean_absorption_proxy": 0.2542451994325863,
    "dense_residual_abs_max": 0.06353927803454162,
    "dense_residual_rel_max": 0.028038899846992253,
    "dense_residual_rel_max_resolved": 0.028038899846992253
  }
}


==> anc/codesforarxiv/fig9_v23/higher_x_band_check/x25p3/summary.json <==
{
  "X": 25.3,
  "Y_max": -188.88847214584487,
  "absolute_Y_allowance": 0.6702891294140578,
  "reference": {
    "status": "Optimal",
    "seconds": 14.791422083042562,
    "radius": null,
    "left": 25.3,
    "right": 25.3,
    "slope": 0.0,
    "kind": "y",
    "columns": 31936,
    "X": 25.3,
    "Y": -188.88847214584487,
    "value": -188.88847214584487,
    "residual": 1.5425882793351775e-11,
    "box_violation_scaled": 0.0,
    "dual_upper": -188.8884716458444,
    "duality_gap": 5.000004819066817e-07,
    "support_intercept": 101.56262503508222,
    "support_slope": -11.480280501222396,
    "multipliers": [
      10.52050298334211,
      5.87121536511024,
      4.779712324384485,
      3.8829233180352816,
      3.2071521616712366,
      2.721629257216266,
      2.3558918708437457,
      2.0474752991016167,
      1.7752228831100925,
      1.529767574151582,
      1.3057603412947378,
      1.1003653627311951,
      0.9046962863221831,
      0.7202848515705275,
      0.5463539164407683,
      0.37815681303776283,
      0.2148031645520291,
      0.05855064170618855,
      -0.08450576960158349,
      -0.21687433527719885,
      -0.33907645988599666,
      -0.4541713329316066,
      -0.5608217603134943,
      -0.6598138170711604,
      -0.7501444989714561,
      -0.8345674772131247,
      -0.9116326226102975,
      -0.9832523000824289,
      -1.0490794769505658,
      -1.1083745375344982,
      -1.16124020297743,
      -1.2061556891682268,
      -1.24319511347815,
      -1.2724374373832783,
      -1.2943262174657297,
      -1.3087232608798358,
      -1.318082805767023,
      -1.3209260015904771,
      -1.319471341532495,
      -1.3134853662259829,
      -1.3023480568690968,
      -1.2873871839394007,
      -1.2683584401960397,
      -1.2467039369489559,
      -1.2215158453855828,
      -1.1928711708556161,
      -1.158611291879443,
      -1.1202749358159134,
      -1.0776005751732873,
      -1.03280276999809,
      -0.9855947893775646,
      -0.9364191717433715,
      -0.8845537021385369,
      -0.8309892407728544,
      -0.7760618398847157,
      -0.7202255866707267,
      -0.662735603517526,
      -0.6040306490202214,
      -0.5441708654042593,
      -0.4845831894379293,
      -0.42496233590835475,
      -0.3656581612309548,
      -0.30610739250389574,
      -0.24595477940871993,
      -0.18639011242345652,
      -0.12672893857226483,
      -0.06895937262470872,
      -0.01641706120953134,
      0.029974412639348982,
      0.06677488544295251,
      0.09351300524000923,
      0.11018574571612409,
      0.11578253866735143,
      0.11403901755400545,
      0.10353393036956239,
      0.09214833542089702,
      0.06982893764175739,
      0.06290688890070105,
      0.015099138603253003,
      0.293640534489268
    ],
    "iteration": 6,
    "dense_residual_abs_max": 0.06154712631400372,
    "dense_residual_rel_max": 0.020076589952749992,
    "dense_residual_rel_max_resolved": 0.013020974866389694
  },
  "wide_weighted_annulus": {
    "Y": -189.28790156169563,
    "candidate_status": "AlmostSolved",
    "candidate_objective_gap": 1.3117357688940956e-07,
    "candidate_row_shift": 2.0682088344436966e-06,
    "training_row_shift_max": 2.662709816282638e-07,
    "repair_min_b_over_RS": 3.0,
    "max_density_change": 0.002,
    "objective_before_after": [
      0.18156306742231496,
      0.18156306742231496
    ],
    "dense_residual_abs_max": 0.0615473832218143,
    "dense_residual_rel_max": 0.02007658994513849,
    "dense_residual_rel_max_resolved": 0.013020984234655414
  }
}


==> anc/codesforarxiv/fig9_v23/plot_fig9.py <==
"""Reproduce both panels of Fig. 9 from the stored even-spin density bins."""
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
from matplotlib import patheffects
import matplotlib.pyplot as plt
import numpy as np


def edges(values):
    return np.r_[values[0], (values[:-1] + values[1:]) / 2, values[-1]]


def inner_edge_anchor(sigma, spin, total_density):
    """Interpolate the first outward A0 = 1/2 crossing at sigma = 102."""
    column = np.flatnonzero(np.isclose(sigma, 102.0))[0]
    absorption = 1 - (1 - total_density[:, column]) ** 2
    crossings = np.flatnonzero((absorption[:-1] >= 0.5) & (absorption[1:] < 0.5))
    if not crossings.size:
        raise ValueError("The A0 = 1/2 inner-edge crossing is missing at sigma = 102")
    lower = crossings[0]
    return np.interp(0.5, absorption[lower:lower + 2][::-1], spin[lower:lower + 2][::-1])


def plot_fig9(directory, output):
    with np.load(directory / "reference.npz") as reference:
        sigma, spin = reference["s"], reference["J"]
        shape = (spin.size, sigma.size)
        eikonal = reference["eik"].reshape(shape)
        rho_reference = reference["rho"].reshape(shape)
        y_reference = float(reference["Y"])
    with np.load(directory / "wide_weighted_annulus.npz") as selected:
        rho_selected = selected["rho"].reshape(shape)
        y_selected = float(selected["Y"])

    guide_sigma = np.linspace(8, 500, 1000)
    anchor = inner_edge_anchor(sigma, spin, rho_selected + eikonal)
    inner_guide = (anchor + 1.5) * (guide_sigma / 102) ** 0.7 - 1.5
    # At fixed b = 9.28 / M_EFT in D=6, J + 3/2 = b sqrt(s)/2.
    outer_guide = 0.5 * 9.28 * np.sqrt(guide_sigma) - 1.5

    plt.rcParams.update({
        "font.family": "serif", "font.size": 9, "mathtext.fontset": "dejavuserif",
        "axes.linewidth": 0.65, "xtick.direction": "in", "ytick.direction": "in",
        "xtick.top": True, "ytick.right": True, "pdf.fonttype": 42,
    })
    fig, axes = plt.subplots(1, 2, sharey=True, layout="constrained", figsize=(7.05, 2.8))
    panels = [
        ("(a) Upper-boundary solution", rho_reference, y_reference),
        ("(b) Energy-weighted selection", rho_selected, y_selected),
    ]
    stroke = [patheffects.withStroke(linewidth=2, foreground="white", alpha=0.72)]
    for ax, (title, rho, y) in zip(axes, panels):
        # Give eikonal cells the background color to avoid transparent seams.
        visible = np.where(eikonal > 1e-12, 0, rho)
        mesh = ax.pcolormesh(edges(sigma), edges(spin), visible, cmap="viridis",
                             vmin=0, vmax=2, shading="flat", rasterized=True,
                             antialiased=False)
        ax.set(xlim=(1, 500), ylim=(0, 200), xlabel=r"$\sigma=s/M_{\rm EFT}^2$",
               xticks=np.arange(100, 501, 100), yticks=np.arange(0, 201, 40))
        ax.set_title(title + "\n" + fr"$Y={y:.4f}$", fontsize=9)
        ax.plot(guide_sigma, outer_guide, "--", color="#e33838", linewidth=1.15,
                path_effects=stroke, label=r"Reflective-edge guide $\sigma^{0.5}$")
    inner_line, = axes[1].plot(guide_sigma, inner_guide, "--", color="black", linewidth=1.15,
                              path_effects=stroke, label=r"Inner-core guide $\sigma^{0.7}$")
    axes[1].legend(handles=[inner_line, axes[1].lines[0]], loc="upper left",
                   fontsize=7.3, framealpha=0.95, borderpad=0.55)
    axes[0].set_ylabel(r"Spin $J$")
    cbar = fig.colorbar(mesh, ax=axes, pad=0.024, fraction=0.033, ticks=np.arange(0, 2.1, 0.5))
    cbar.set_label(r"Residual density $\rho_{{\rm res},J}^{\rm phys}$")
    output.parent.mkdir(parents=True, exist_ok=True)
    for extension, dpi in [("pdf", 440), ("png", 260)]:
        fig.savefig(output.with_suffix(f".{extension}"), dpi=dpi)
    plt.close(fig)


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("directory", type=Path, help="Directory with the two solution archives")
    cli.add_argument("output", type=Path, help="Figure output path, without an extension")
    args = cli.parse_args()
    plot_fig9(args.directory, args.output)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/fig9_v23/solve.py <==
"""Refine the D=6 Fig. 9 residual grid while retaining its prescribed source."""

from __future__ import annotations

import argparse
from concurrent.futures import ProcessPoolExecutor
import json
from pathlib import Path
import time

import numpy as np
from scipy import sparse
from scipy.interpolate import PchipInterpolator
from scipy.optimize import linprog

from lambda_sdr_chebyshev_grid_dual import mu_grid, partial_wave_norm
from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


GN = 4 * np.pi**2
X = 20.0
JMAX = 480
EPSILON = 0.005


def log(message):
    print(time.strftime("%H:%M:%S"), message, flush=True)


def density_grid():
    """Keep the original low-energy cells and subdivide at higher energies."""
    low = 600.0 / np.arange(600, 29, -1)
    high = np.r_[np.arange(21., 200., 3.), np.arange(200., 1201., 10.)]
    high_edges = np.r_[600 / 29, (high[:-1] + high[1:]) / 2, high[-1]]
    high_weights = (1 / high_edges[:-1] - 1 / high_edges[1:]) / np.pi
    energies = np.r_[low, high]
    weights = np.r_[np.full(low.size, 1 / (600 * np.pi)), high_weights]
    assert np.all(np.diff(energies) > 0)
    np.testing.assert_allclose(weights.sum(), (1 - 1 / high[-1]) / np.pi, rtol=1e-13)
    return energies, weights


def normalized_rows(lam, s, weights, jmax):
    """Same D=6 production kernel, advancing the recurrence once per spin."""
    nu = 1.5
    ell = np.arange(0, jmax + 1, 2)
    z = np.sqrt((s[None, :] - 3 * lam[:, None]) / (s[None, :] + lam[:, None]))
    kinematic = (lam[:, None] / (8 * np.pi * GN) *
                 (2 * s[None, :] + 3 * lam[:, None]) / s[None, :]**3 * weights)
    rows = np.empty((lam.size, ell.size, s.size))
    p_before_previous = np.ones_like(z)
    p_previous = z.copy()
    rows[:, 0, :] = kinematic * partial_wave_norm(0, 6)
    for j in range(2, jmax + 1):
        p = ((2 * (j + nu - 1) / (j + 2 * nu - 1)) * z * p_previous
             - ((j - 1) / (j + 2 * nu - 1)) * p_before_previous)
        p_before_previous, p_previous = p_previous, p
        if j % 2 == 0:
            rows[:, j // 2, :] = kinematic * p * partial_wave_norm(j, 6)
    return rows.reshape(lam.size, -1)


def chunked_dot(lam, s, weights, jmax, spectra):
    out = []
    for start in range(0, len(lam), 40):
        rows = normalized_rows(lam[start:start + 40], s, weights, jmax)
        out.append(rows @ spectra)
    return np.concatenate(out, axis=0)


def geometry(s, jmax):
    j = np.arange(0, jmax + 1, 2)[:, None]
    e = np.sqrt(s)
    b = 2 * (j + 1.5) / e
    rs = (3 * GN * e / (2 * np.pi))**(1 / 3)
    ratio = b / rs
    chi = GN * s / (np.pi * b**2)
    window = (e >= 4) & (j >= 20) & (b >= 2) & (chi < 30)
    u = np.clip(ratio - 2, 0, 1)
    handover = window * u**2 * (3 - 2 * u)
    return ratio.ravel(), (handover * (1 - np.cos(chi))).ravel(), (2 * (1 - handover)).ravel()


def original_source(reference):
    """Recover the original fixed source from its archived dense row residual."""
    with np.load(reference) as old:
        lam, dense = old["lambdaTrain"], old["lambdaDense"]
        s, weights = mu_grid(int(old["nmu"]))
        jmax = int(old["jmax"])
        rho = old["rhoResPhys"]
        y = float(old["Y"])
        np.testing.assert_allclose(geometry(s, jmax)[1], old["rhoEik"], atol=1e-11)
        np.testing.assert_allclose(geometry(s, jmax)[2], old["residualUpperPhys"], atol=1e-11)
        fast = normalized_rows(lam, s, weights, jmax)
        production = lam[:, None] * lambda_kernel_from_grid(6, lam, s.size, jmax, 2)[0] / (8*np.pi*GN)
        kernel_error = float(np.max(np.abs(fast - production)))
        np.testing.assert_allclose(fast, production, rtol=1e-7, atol=1e-10)
        lhs = chunked_dot(dense, s, weights, jmax, rho) - dense**2 * y
        rhs_dense = lhs - old["denseRaw"]
        carrier = 1 + 2 * dense * X - rhs_dense
        # The archived reference satisfies the training rows to 7.8e-8.
        # Recover those rows directly to avoid interpolating a sampled carrier
        # whose numerical integration has small bin-to-bin fluctuations.
        rhs = fast @ rho - lam**2 * y
        carrier_train = 1 + 2 * lam * X - rhs
        np.testing.assert_allclose(carrier_train[[0, -1]], [.9758662371240918, .11146754881279146],
                                   atol=1e-6, rtol=0)
        independent_error = float(np.max(np.abs(PchipInterpolator(dense, carrier)(lam) - carrier_train)))
        if independent_error > 2e-4:
            raise RuntimeError(f"Archive source recovery discrepancy {independent_error}")
        return lam, dense, rhs, rhs_dense, {
            "kernel_comparison_max": kernel_error,
            "dense_to_training_source_max_difference": independent_error,
            "archive_reported_training_residual_max": 7.78e-8,
            "carrier_at_smallest_dense_lambda": float(carrier[0]),
        }


def reference_solution(rows, lam, rhs, upper, slack_relative):
    """Maximize Y with the capped residual LP on the new spectral grid."""
    free = np.flatnonzero(upper > 0)
    a = rows[:, free]
    column_scale = np.max(np.abs(a), axis=0)
    yscale = 150.
    columns = [a / column_scale, -lam**2 * yscale]
    slack = slack_relative * (1 + np.abs(rhs) + lam**2 * 134)
    if slack_relative:
        columns.append(np.diag(slack))
    eq = np.column_stack(columns)
    row_scale = np.max(np.abs(eq), axis=1)
    eq /= row_scale[:, None]
    cost = np.zeros(eq.shape[1])
    ne = len(free)
    cost[ne] = -1
    bounds = np.zeros((eq.shape[1], 2))
    bounds[:ne, 1] = column_scale * upper[free]
    bounds[ne] = [-np.inf, np.inf]
    bounds[ne + 1:] = [-1., 1.]
    log(f"reference LP, {ne} free bins, {len(lam)} equality rows, relative slack {slack_relative}")
    start = time.monotonic()
    res = linprog(cost, A_eq=eq, b_eq=rhs / row_scale, bounds=bounds, method="highs-ipm",
                  options={"time_limit": 2400, "primal_feasibility_tolerance": 1e-9,
                           "dual_feasibility_tolerance": 1e-9})
    seconds = time.monotonic() - start
    if not res.success:
        raise RuntimeError(f"reference solve after {seconds:.1f}s: {res.message}")
    rho = np.zeros(upper.size)
    rho[free] = np.clip(res.x[:ne] / column_scale, 0, upper[free])
    y = float(yscale * res.x[ne])
    dual = -yscale * res.eqlin.marginals / row_scale
    dual /= dual @ (-lam**2)
    bound = float(dual @ rhs + np.maximum(-(dual @ a), 0) @ upper[free] + np.abs(dual) @ slack)
    residual = np.abs(rows @ rho - lam**2 * y - rhs)
    error = float(np.max(residual))
    if np.max(residual - slack) > 2e-6 or abs(bound - y) > 5e-3:
        raise RuntimeError(f"reference residual {error}, objective gap {bound - y}")
    return rho, y, {"seconds": seconds, "Y": y, "training_residual_max": error,
                    "allowed_training_residual_max": float(slack.max()),
                    "box_dual_bound": bound, "box_dual_gap": bound - y}


def selection(args):
    """Quadratic selection relative to the new reference, with the same Y loss."""
    import clarabel

    mode, saved, destination = args
    model = np.load(saved)
    rows, lam = model["rows"], model["lam"]
    ratio, eik, upper, ref = (model[name] for name in ("ratio", "eik", "upper", "rho"))
    yref = float(model["Y"])
    if mode == "fig9":
        weight = (ratio < 2).astype(float)
        free = np.flatnonzero((upper > 0) & (ratio < 2))
        slack = .01
    else:
        taper = np.clip((3 - ratio) / .5, 0, 1)
        weight = taper**2 * (3 - 2 * taper)
        if mode in {"wide_weighted", "wide_weighted_slack", "wide_weighted_annulus"}:
            # Preserve the energy measure of the original grid, whose cells
            # had uniform width in 1/s. Refining s then adds resolution.
            cell_weights = model["weights"]
            weight *= np.tile(cell_weights, ratio.size // cell_weights.size)
        free_radius = 10. if mode == "wide_weighted_annulus" else 3.5
        free = np.flatnonzero((upper > 0) & (ratio < free_radius))
        slack = .01 if mode in {"wide", "wide_weighted_slack"} else 1e-7
    w = weight[free]
    w /= w.sum()
    n = len(free)
    yscale = EPSILON * abs(yref)
    eq = sparse.csc_matrix(np.column_stack((rows[:, free], -lam**2 * yscale)))
    identity = sparse.eye(n + 1, format="csc")
    a = sparse.vstack([eq, -eq, identity, -identity], format="csc")
    b = np.r_[np.full(2 * len(lam), slack), upper[free] - ref[free], 0., ref[free], 1.]
    p = sparse.diags(np.r_[2 * w, 0.], format="csc")
    q = np.r_[2 * w * (eik[free] + ref[free] - 1), 0.]
    settings = clarabel.DefaultSettings()
    settings.verbose = False
    settings.max_iter = 180
    settings.time_limit = 1800
    settings.max_threads = 4
    settings.tol_gap_abs = 1e-9
    settings.tol_feas = 1e-9
    log(f"{mode} QP, {n} free bins, {np.count_nonzero(w)} objective bins")
    solver = clarabel.DefaultSolver(p, q, a, b, [clarabel.NonnegativeConeT(len(b))], settings)
    result = solver.solve()
    status = str(result.status)
    if status not in {"Solved", "AlmostSolved"}:
        raise RuntimeError(f"{mode} QP: {status}")
    rho = ref.copy()
    rho[free] = np.clip(ref[free] + np.asarray(result.x[:n]), 0, upper[free])
    y = yref + yscale * result.x[-1]
    dy = y - yref
    error = float(np.max(np.abs(rows @ (rho - ref) - lam**2 * dy)))
    acceptance = slack + (1e-6 if slack <= 1e-7 else 1e-7)
    if error > acceptance or dy < -yscale - 1e-7:
        raise RuntimeError(f"{mode} QP residual {error}, Y shift {dy}")
    info = {"mode":mode, "seconds": float(result.solve_time), "Y":y, "status":status,
            "training_row_shift_max":error, "target_row_shift_max":slack,
            "accepted_row_shift_max":acceptance,
            "free_bins":n, "objective_bins":int(np.count_nonzero(w)),
            "mean_absorption_proxy":float(w @ (1 - (rho[free] + eik[free] - 1)**2))}
    np.savez_compressed(destination / f"{mode}.npz", rho=rho, Y=y)
    (destination / f"{mode}.json").write_text(json.dumps(info, indent=2) + "\n")
    log(info)
    return info


def audit_dense(output, metadata, names):
    """Evaluate all models on the archived 1,601-row lambda grid."""
    model = np.load(output / "model.npz")
    lam, rhs = model["dense"], model["rhs_dense"]
    models = [model] + [np.load(output / f"{name}.npz") for name in names]
    spectra = np.column_stack([obj["rho"] for obj in models])
    y = np.array([float(obj["Y"]) for obj in models])
    lhs = chunked_dot(lam, model["s"], model["weights"], JMAX, spectra)
    yterm = lam[:, None]**2 * y
    errors = lhs - yterm - rhs[:, None]
    relative = np.abs(errors) / (1 + np.abs(rhs[:, None]) + np.abs(lhs) + np.abs(yterm))
    for k, name in enumerate(["reference", *names]):
        item = metadata[name]
        item["dense_residual_abs_max"] = float(np.max(np.abs(errors[:, k])))
        item["dense_residual_rel_max"] = float(np.max(relative[:, k]))
        item["dense_residual_rel_max_resolved"] = float(np.max(relative[lam >= model["lam"][0], k]))
    np.savez_compressed(output / "dense_audit.npz", lam=lam, errors=errors, relative=relative)


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("archive", type=Path)
    cli.add_argument("output", type=Path)
    cli.add_argument("--weighted-control", action="store_true")
    cli.add_argument("--preserve-low-spin", action="store_true",
                     help="Keep J <= 240 below s=200 as a high-energy-only refinement control.")
    cli.add_argument("--dense-training", type=int, default=0,
                     help="Use this many archived dense rows within the original lambda interval.")
    cli.add_argument("--reference-slack", type=float, default=0.)
    cli.add_argument("--reference-only", action="store_true")
    cli.add_argument("--selections", nargs="+", choices=[
        "fig9", "wide", "wide_tight", "wide_weighted", "wide_weighted_slack", "wide_weighted_annulus",
    ])
    args = cli.parse_args()
    out = args.output.resolve()
    out.mkdir(parents=True, exist_ok=True)
    saved = out / "model.npz"
    metadata_path = out / "summary.json"
    names = ["fig9", "wide", "wide_tight"]
    if args.weighted_control:
        names.append("wide_weighted")
    if args.selections:
        names = args.selections
    if args.reference_only:
        names = []
    started = time.monotonic()
    if not saved.exists():
        s, weights = density_grid()
        lam, dense, rhs, rhs_dense, source_check = original_source(args.archive)
        log(f"source recovery checked: {source_check}")
        if args.dense_training:
            in_range = np.flatnonzero((dense >= lam[0]) & (dense <= lam[-1]))
            pick = in_range[np.linspace(0, len(in_range)-1, args.dense_training).round().astype(int)]
            lam, rhs = dense[pick], rhs_dense[pick]
        ratio, eik, upper = geometry(s, JMAX)
        if args.preserve_low_spin:
            jet = np.repeat(np.arange(0, JMAX+1, 2), len(s))
            ss = np.tile(s, JMAX//2+1)
            upper[(ss < 200) & (jet > 240)] = 0
        rows = normalized_rows(lam, s, weights, JMAX)
        rho, y, refinfo = reference_solution(rows, lam, rhs, upper, args.reference_slack)
        log(refinfo)
        np.savez_compressed(out / "reference.npz", s=s, J=np.arange(0, JMAX + 1, 2),
                            rho=rho, ratio=ratio, eik=eik, upper=upper, Y=y)
        np.savez(saved, s=s, weights=weights, ratio=ratio, eik=eik, upper=upper,
                 rho=rho, Y=y, rows=rows, lam=lam, dense=dense, rhs=rhs, rhs_dense=rhs_dense)
        metadata = {"energy_nodes":len(s), "jmax":JMAX, "source":source_check, "reference":refinfo,
                    "lambda_rows":args.dense_training or 80,
                    "low_s_spin_cap":240 if args.preserve_low_spin else None}
        metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
    else:
        metadata = json.loads(metadata_path.read_text())
        log("reusing saved reference")
    if "dense_residual_rel_max" not in metadata["reference"]:
        audit_dense(out, metadata, [])
        metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
        log(f"reference dense audit: {metadata['reference']}")
    if metadata["reference"]["dense_residual_rel_max_resolved"] > .1:
        raise RuntimeError("Reference fails the dense sum-rule check")
    missing = [name for name in names if not (out / f"{name}.npz").exists()]
    if missing:
        with ProcessPoolExecutor(max_workers=3) as pool:
            for info in pool.map(selection, ((name, saved, out) for name in missing)):
                metadata[info["mode"]] = info
    audited = [name for name in metadata if (out / f"{name}.npz").exists() and name != "reference"]
    for name in names:
        metadata[name] = json.loads((out / f"{name}.json").read_text())
        if name not in audited:
            audited.append(name)
    log("evaluating dense validation grid")
    audit_dense(out, metadata, audited)
    metadata["seconds_this_invocation"] = time.monotonic() - started
    metadata_path.write_text(json.dumps(metadata, indent=2) + "\n")
    log("completed")


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/leaf_radius_bound_v23/README.md <==
# Whole-leaf bound on the 90% absorptive radius

For the D=6 finite model of v23 Fig. 11 at \(G_N=4\pi^2\), the largest radius
allowed by the density program over the whole \((X,Y)\) leaf is
\(B_*/R_S=0.9781704506547151\). The test uses the entire energy grid, all
residual bins with capacity, and the original \((600,240,80)\) discretization
with its prescribed eikonal contribution.

The absolute allowance is \(\Delta Y=0.6699392939016169\) below the local
upper boundary \(Y_{\max}(X)\). This equals \(0.5\%\) of \(|Y_{\max}(20)|\)
in the original fixed-\(X\) radius calculation. It stays constant over
the leaf.

The witness at \(X=-10.870821054912767\) has \(Y=82.10971479773735\) and a
certified upper bound on its loss of \(0.6681278656889162\). All 925 bins
inside the radius can reach at least 90% absorption according to the
proxy \(\mathcal A_0=1-(1-\rho)^2\). The maximum original row residual is
\(3.7\times10^{-13}\). At the next change of the discrete disk, the \(J=0\) bin at
\(\sigma=600/485=1.2371134020618557\) enters.

The exclusion first bounds the range of \(X\) achievable with the larger
disk. It then covers that interval with 27 intervals. A chord between
feasible upper-boundary points is a lower bound on \(Y_{\max}(X)\) between
those points by convexity of the original feasible leaf. On each interval
an all-bin dual bound limits how close the disk can come to that chord.
The smallest certified loss over this cover is \(0.6706225935188854\), above
the allowed \(0.6699392939016169\). The two trial radii, 0.978 and 0.979, are
on opposite sides of a single relevant grid breakpoint.

The bound applies to any unitary completion of this finite model because
\(\mathcal A=\mathcal A_0-(\operatorname{Im} S_J)^2\). The witness establishes
sharpness of the density-program bound.

## Reproduction

The scripts use NumPy, SciPy for the production kernel, and HiGHS via
highspy 1.13.1. The final solves ran on the Calgary workstation, using up
to 20 Linux cores across the parallel radius trials.

    export PYTHONPATH=../code OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1
    python3 audit.py inputs runs 0.978 0.979

The audit uses the stored density witness and evaluates the multipliers on
the original unscaled rows and the full density box. It checks both ends of
the leaf cover and the feasibility of the archived chord points. The output
is in verified_bound.json. To rerun the searches, seed a fresh output
directory with the files matching runs/upper_*.npz, and run:

    python3 survey.py inputs fresh_runs 0.978 --workers 10
    python3 survey.py inputs fresh_runs 0.979 --workers 10
    python3 audit.py inputs fresh_runs 0.978 0.979

A fresh survey can subdivide the leaf differently depending on the order in
which the saved upper-boundary witnesses become available.


==> anc/codesforarxiv/leaf_radius_bound_v23/audit.py <==
"""Independently replay all-bin dual bounds, verify interval coverage and check the witness."""

import argparse
import json
from pathlib import Path

import numpy as np

from leaf_lp import Leaf, dd_dot


def read_rows(file):
    return [json.loads(line) for line in file.read_text().splitlines()]


def dual_bound(problem, radius, result):
    mu = np.array(result["multipliers"])
    la = problem.lam
    x0, y0, ref = problem.x0, problem.y0, problem.r0
    lo, hi = np.zeros_like(ref), problem.cap.copy()
    if radius is not None:
        hit = problem.b < radius
        delta = np.sqrt(.1)
        lo[hit] = np.maximum(1-delta-problem.eik[hit], 0)
        hi[hit] = np.minimum(1+delta-problem.eik[hit], hi[hit])
    assert np.all(lo<=hi+1e-12)
    coeff = dd_dot(mu, problem.A)
    max_residual = np.maximum(-coeff*(lo-ref), -coeff*(hi-ref)).sum()
    coeff_x = dd_dot(mu, (2*la)[:, None])[0]
    coeff_y = dd_dot(mu, (la**2)[:, None])[0]

    kind = result["kind"]
    if kind=="y":
        slope = result["slope"]
        x_interval = result["left"], result["right"]
        base, x_rem, y_rem = y0-slope*x0, coeff_x-slope, 1+coeff_y
    else:
        sign = 1 if kind=="xmax" else -1
        x_interval = problem.outer_x
        base, x_rem, y_rem = sign*x0, sign+coeff_x, coeff_y
    dx0, dx1 = x_interval[0]-x0, x_interval[1]-x0
    i = int(np.argmin(abs(la-.25)))
    d1 = problem.A[i]*(lo-ref)
    d2 = problem.A[i]*(hi-ref)
    dy_lo = (np.minimum(d1, d2).sum()-2*la[i]*dx1)/la[i]**2
    dy_hi = (np.maximum(d1, d2).sum()-2*la[i]*dx0)/la[i]**2
    return (base + max_residual + max(x_rem*dx0, x_rem*dx1)
            + max(y_rem*dy_lo, y_rem*dy_hi) + 5e-7)


def witness(problem, file):
    with np.load(file) as z:
        rho, x, y = z["rhoResPhys"], float(z["X"]), float(z["Y"])
    residual = problem.A@(rho-problem.r0)-2*problem.lam*(x-problem.x0)-problem.lam**2*(y-problem.y0)
    violation = max(0., float(np.max(np.maximum(-rho, rho-problem.cap))))
    assert np.max(abs(residual)) < 2e-7, (file, np.max(abs(residual)))
    assert violation < 1e-9, (file, violation)
    return rho, x, y, float(np.max(abs(residual)))


def main():
    cli=argparse.ArgumentParser(description=__doc__)
    cli.add_argument("inputs",type=Path)
    cli.add_argument("runs",type=Path)
    cli.add_argument("admitted",type=float)
    cli.add_argument("excluded",type=float)
    args=cli.parse_args()
    p=Leaf(args.inputs)
    budget=.005*abs(p.y0)
    admitted=read_rows(args.runs/f"radius_{args.admitted:.9f}.jsonl")
    excluded=read_rows(args.runs/f"radius_{args.excluded:.9f}.jsonl")
    record=next(z for z in reversed(admitted) if z["stage"]=="admitted")
    spectrum_file=args.runs/Path(record["disk"]["witness_path"]).name
    rho,x,y,eq_error=witness(p,spectrum_file)
    assert abs(x-record["X"])<1e-8 and abs(y-record["disk"]["Y"])<1e-8
    mask=p.b<args.admitted
    A0=1-(1-rho[mask]-p.eik[mask])**2
    assert np.min(A0)>.9-1e-10
    loss_upper=dual_bound(p,None,record["upper"])-y
    assert loss_upper<budget

    anchors={}
    files=[args.inputs/"reference_solution.npz", *args.inputs.glob("t4_*.npz"), *args.runs.glob("upper_*.npz")]
    for file in files:
        _,x0,y0,_=witness(p,file)
        anchors[x0]=max(anchors.get(x0,-np.inf),y0)
    domain=next(z for z in excluded if z["stage"]=="domain")
    xlo=-dual_bound(p,args.excluded,domain["tips"][0])
    xhi=dual_bound(p,args.excluded,domain["tips"][1])
    eligible=[]
    for row in excluded:
        if row["stage"]!="chord" or "multipliers" not in row:
            continue
        x0,x1=row["knots"]
        y0,y1=anchors[x0],anchors[x1]
        slope=(y1-y0)/(x1-x0)
        assert np.isclose(slope,row["slope"],rtol=0,atol=1e-8)
        bound=dual_bound(p,args.excluded,row)
        minimum=y0-slope*x0-bound
        if minimum>budget:
            eligible.append((row["left"],row["right"],minimum))
    covered=xlo
    numerical_tolerance=1e-9
    for left,right,minimum in sorted(eligible):
        assert left<=covered+numerical_tolerance, (left,covered)
        covered=max(covered,right)
    assert covered>=xhi-numerical_tolerance, (covered,xhi)
    exact_upper=float(max(p.b[p.b<args.excluded]))
    exact_lower=float(min(p.b[p.b>=args.admitted]))
    output={
        "X_witness":x,"witness_Y":y,"unconstrained_upper":record["upper"]["Y"],
        "primal_max_original_row_residual":eq_error,"disc_threshold":.9,
        "number_of_witness_disk_bins":int(mask.sum()),"witness_min_proxy":float(np.min(A0)),
        "Y_loss_budget":budget,"witness_loss_upper":loss_upper,
        "feasible_space_X_range_for_exclusion_test":[xlo,xhi],
        "number_of_covering_intervals":len(eligible),
        "smallest_certified_loss_in_cover":min(z[2] for z in eligible),
        "finite_grid_radius_lower":exact_lower,"finite_grid_radius_upper":exact_upper,
    }
    print(json.dumps(output,indent=2))


if __name__=="__main__":
    main()


==> anc/codesforarxiv/leaf_radius_bound_v23/leaf_lp.py <==
"""Fixed-grid LPs for the leaf-wide absorptive radius at fixed absolute loss."""

import argparse
import json
import os
from tempfile import NamedTemporaryFile
from pathlib import Path
import time

import highspy as hs
import numpy as np

from lambda_sdr_chebyshev_grid_dual_k4null import lambda_kernel_from_grid


def _split(a):
    t = 134217729.0*a
    hi = t-(t-a)
    return hi, a-hi


def dd_dot(mu, rows):
    """Compensated dot products for the all-bin dual evaluation."""
    total = np.zeros(rows.shape[1])
    comp = np.zeros_like(total)
    for m, row in zip(mu, rows):
        product = m*row
        mh, ml = _split(m)
        ah, al = _split(row)
        product_error = ((mh*ah-product)+mh*al+ml*ah)+ml*al
        updated = total+product
        v = updated-total
        sum_error = (total-(updated-v))+(product-v)
        comp += product_error+sum_error
        total = updated
    return total+comp


class Leaf:
    def __init__(self, directory, verbose=False, seconds=240, solver="ipm"):
        with np.load(directory / "reference_solution.npz") as z:
            self.lam = lam = z["lambdaTrain"]
            self.x0, self.y0 = float(z["X"]), float(z["Y"])
            self.r0 = z["rhoResPhys"]
            self.eik, self.cap, self.b = z["rhoEik"], z["residualUpperPhys"], z["gridBOverRs"]
            self.sigma = z["gridSigma"]
            kernel = lambda_kernel_from_grid(6, lam, int(z["nmu"]), int(z["jmax"]), 2)[0]
            self.A = kernel * (lam[:, None] / (8*np.pi * (4*np.pi**2)))
        self.free = free = self.cap > 1e-12
        mat = self.A[:, free]
        self.cs = np.max(abs(mat), axis=0)
        self.xs, self.ys = 20., abs(self.y0)
        E = np.column_stack((mat/self.cs, -2*lam*self.xs, -lam**2*self.ys))
        self.row_scale = np.max(abs(E), axis=1)
        self.E = np.ascontiguousarray(E/self.row_scale[:,None])
        self.seconds, self.verbose, self.solver = seconds, verbose, solver
        self.physical_columns = np.flatnonzero(free)
        # A broad ground-truth X interval obtained by eliminating Y from two
        # rows and then applying only the original density box.
        pair_bounds = []
        for t, v in ((.02,.15), (.15,.22), (.22,.31), (.11,.30)):
            i, j = [int(np.argmin(abs(lam-target))) for target in (t,v)]
            row = (self.A[i]/lam[i]**2-self.A[j]/lam[j]**2)/(2/lam[i]-2/lam[j])
            low = -row*self.r0
            high = row*(self.cap-self.r0)
            pair_bounds.append((self.x0+np.minimum(low,high).sum(),
                                self.x0+np.maximum(low,high).sum()))
        self.outer_x = max(a for a,_ in pair_bounds)-1e-5, min(b for _,b in pair_bounds)+1e-5
        self.reference_files = sorted(directory.glob("t4_*.npz")) + sorted(
            (directory.parent/"runs").glob("upper_*.npz"))

    def build(self, selected):
        which = np.r_[selected, self.E.shape[1]-2, self.E.shape[1]-1]
        sparse_rows = np.ascontiguousarray(self.E[:,which])
        n = len(which)
        cols = np.arange(n,dtype=np.int32)
        h = hs.Highs()
        for k, v in {
            "output_flag": self.verbose, "solver": self.solver, "time_limit": float(self.seconds),
            "threads": 1, "parallel": "off", "primal_feasibility_tolerance": 1e-9,
            "dual_feasibility_tolerance": 1e-9, "ipm_optimality_tolerance": 1e-10,
            "small_matrix_value": 1e-12, "presolve": "off",
        }.items():
            if h.setOptionValue(k, v) != hs.HighsStatus.kOk:
                raise ValueError(f"HiGHS rejected option {k}={v}")
        starts = n*np.arange(len(self.lam)+1, dtype=np.int32)
        indices = np.tile(cols, len(self.lam))
        nrow = len(self.lam)
        if h.addCols(n, np.zeros(n), np.full(n, -hs.kHighsInf), np.full(n, hs.kHighsInf),
                     0, np.empty(0,dtype=np.int32), np.empty(0,dtype=np.int32),
                     np.empty(0)) != hs.HighsStatus.kOk:
            raise RuntimeError("Failed to initialize LP columns")
        status = h.addRows(nrow, np.zeros(nrow), np.zeros(nrow), indices.size,
                           starts, indices, sparse_rows.ravel())
        if status == hs.HighsStatus.kError:
            raise RuntimeError("Failed to initialize LP rows")
        return h,cols

    def seed(self, radius):
        """Allow every disk bin and bins occupied in saved leaf witnesses."""
        useful = self.r0[self.free] > 1e-9
        for file in self.reference_files:
            with np.load(file) as z:
                useful |= z["rhoResPhys"][self.free] > 1e-9
        if radius is not None:
            useful |= self.b[self.free] < radius
        # A set of additional columns with large effects on the constraints.
        useful[np.argsort(self.cs*self.cap[self.free])[-1200:]] = True
        return useful

    def solve(self, radius, left, right, slope=0., save=None, kind="y", reduced=False, stop_upper=None):
        columns = self.seed(radius) if reduced else np.ones(len(self.cs),dtype=bool)
        best = None
        for iteration in range(12):
            result, q = self.solve_once(radius, left, right, slope, save, kind, columns)
            result["iteration"] = iteration
            if self.verbose:
                print(json.dumps(result),flush=True)
            if best is None or result.get("dual_upper",np.inf) < best.get("dual_upper",np.inf):
                best = result
            if not reduced or np.all(columns) or q is None and result["status"] == "disk boxes disjoint from cap":
                return result
            if "dual_upper" in result and (result["duality_gap"] <= 2e-5 or
                    stop_upper is not None and result["dual_upper"] < stop_upper):
                return result
            pending = np.flatnonzero(~columns)
            if q is not None:
                active_rho = self.r0[self.free]
                gain = np.maximum(-q[self.free]*(self.cap[self.free]-active_rho), q[self.free]*active_rho)
                gain[columns] = -1
                new = pending[np.argsort(gain[pending])[-min(len(pending),3500):]]
            else:
                magnitude = self.cs[pending] * self.cap[self.free][pending]
                new = pending[np.argsort(magnitude)[-min(len(pending),4000):]]
            columns[new] = True
        return best

    def solve_once(self, radius, left, right, slope, save, kind, columns):
        bounds_lo = np.zeros_like(self.r0)
        bounds_hi = self.cap.copy()
        if radius is not None:
            mask = self.b < radius
            half = np.sqrt(.1)
            bounds_lo[mask] = np.maximum(1-half-self.eik[mask], 0)
            bounds_hi[mask] = np.minimum(1+half-self.eik[mask], bounds_hi[mask])
        if np.any(bounds_lo>bounds_hi+1e-12):
            return {"status": "disk boxes disjoint from cap", "radius": radius}, None
        selected = np.flatnonzero(columns)
        physical = self.physical_columns[selected]
        scale_columns = self.cs[selected]
        h, cols = self.build(selected)
        n = len(cols)
        lo = np.r_[(bounds_lo-self.r0)[physical]*scale_columns,
                   (left-self.x0)/self.xs, -hs.kHighsInf]
        hi = np.r_[(bounds_hi-self.r0)[physical]*scale_columns,
                   (right-self.x0)/self.xs, hs.kHighsInf]
        c = np.zeros(n)
        if kind == "y":
            c[-2:] = -slope*self.xs, self.ys
            offset = self.y0-slope*self.x0
        else:
            sign = 1 if kind == "xmax" else -1
            c[-2] = sign*self.xs
            offset = sign*self.x0
        scale = np.max(abs(c))
        h.changeColsBounds(n, cols, lo, hi)
        h.changeColsCost(n, cols, -c/scale)
        start = time.monotonic()
        h.run()
        status = h.getModelStatus()
        sol = h.getSolution()
        result = {"status": h.modelStatusToString(status), "seconds": time.monotonic()-start,
                  "radius": radius, "left": left, "right": right, "slope": slope,
                  "kind": kind, "columns": int(len(selected))}
        if not sol.value_valid or status not in (hs.HighsModelStatus.kOptimal, hs.HighsModelStatus.kTimeLimit):
            return result, None
        v = np.asarray(sol.col_value)
        rho = self.r0.copy()
        rho[physical] = np.clip(rho[physical]+v[:-2]/scale_columns,
                                bounds_lo[physical], bounds_hi[physical])
        X = self.x0+self.xs*v[-2]
        Y = self.y0+self.ys*v[-1]
        residual = self.A@(rho-self.r0)-2*self.lam*(X-self.x0)-self.lam**2*(Y-self.y0)
        val = Y-slope*X if kind == "y" else X if kind == "xmax" else -X
        result.update({"X": X, "Y": Y, "value": val, "residual": float(max(abs(residual))),
                       "box_violation_scaled": float(max(np.max(lo-v),np.max(v-hi)))})
        r = None
        if sol.dual_valid:
            # Normalize the multiplier on the free objective variable. Any
            # multiplier gives a box bound when evaluated on all physical rows.
            multipliers = -np.asarray(sol.row_dual)*scale/self.row_scale
            lm = self.lam
            mu = multipliers.copy()
            if kind == "y":
                mu /= -dd_dot(mu,(lm**2)[:,None])[0]
            else:
                mu /= -dd_dot(mu,(2*lm)[:,None])[0]*sign
            r = dd_dot(mu,self.A)
            x_dual = dd_dot(mu,(2*lm)[:,None])[0]
            density_term = np.sum(np.maximum(-r*(bounds_lo-self.r0), -r*(bounds_hi-self.r0)))
            slope_term = -slope + x_dual
            if kind == "y":
                upper_bound = self.y0-slope*self.x0 + density_term + max(slope_term*(left-self.x0),
                                                                          slope_term*(right-self.x0))
            else:
                # For a tip, the objective multiplier on Y must vanish. Use
                # a physical box bound on Y from one row and the ranges on X.
                iy = int(np.argmin(abs(self.lam - .25)))
                ar = self.A[iy]
                xl, xh = (x-self.x0 for x in self.outer_x)
                dl = np.minimum(ar*(bounds_lo-self.r0), ar*(bounds_hi-self.r0)).sum()
                dh = np.maximum(ar*(bounds_lo-self.r0), ar*(bounds_hi-self.r0)).sum()
                y_lower = (dl-2*self.lam[iy]*xh)/self.lam[iy]**2
                y_upper = (dh-2*self.lam[iy]*xl)/self.lam[iy]**2
                mu_y = dd_dot(mu,(lm**2)[:,None])[0]
                leftover_x = sign + x_dual
                upper_bound = (offset + density_term + max(mu_y*y_lower, mu_y*y_upper)
                               + max(leftover_x*xl,leftover_x*xh))
            roundoff_margin = 5e-7
            result.update({"dual_upper": float(upper_bound+roundoff_margin),
                           "duality_gap": float(upper_bound+roundoff_margin-val),
                           "support_intercept": float(self.y0+density_term-self.x0*x_dual+roundoff_margin),
                           "support_slope": float(x_dual), "multipliers": mu.tolist()})
        if save and result["residual"] < 1e-6:
            with NamedTemporaryFile(dir=Path(save).parent, suffix=".npz", delete=False) as handle:
                temp = Path(handle.name)
            try:
                np.savez_compressed(temp, X=X, Y=Y, rhoResPhys=rho)
                os.replace(temp, save)
            finally:
                temp.unlink(missing_ok=True)
        return result, r


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("directory", type=Path)
    p.add_argument("left", type=float)
    p.add_argument("right", type=float)
    p.add_argument("--radius", type=float)
    p.add_argument("--slope", type=float, default=0.)
    p.add_argument("--kind", choices=("y", "xmin", "xmax"), default="y")
    p.add_argument("--solver", choices=("ipm", "simplex", "choose"), default="ipm")
    p.add_argument("--seconds", type=float, default=240.)
    p.add_argument("--reduced", action="store_true")
    p.add_argument("--stop-upper", type=float)
    p.add_argument("--verbose", action="store_true")
    p.add_argument("--save", type=Path)
    a = p.parse_args()
    result = Leaf(a.directory, a.verbose, a.seconds, a.solver).solve(
        a.radius, a.left, a.right, a.slope, save=a.save, kind=a.kind,
        reduced=a.reduced, stop_upper=a.stop_upper)
    print(json.dumps(result), flush=True)


if __name__ == "__main__":
    main()


==> anc/codesforarxiv/leaf_radius_bound_v23/runs/radius_0.978000000.jsonl <==
{"stage": "domain", "range": [-11.39923032090765, 25.283623306567343], "tips": [{"status": "Optimal", "seconds": 0.9252477929985616, "radius": 0.978, "left": -15.0, "right": 30.0, "slope": 0.0, "kind": "xmin", "columns": 4377, "X": -11.39922982086794, "Y": 80.7609997037327, "value": 11.39922982086794, "residual": 4.511946372076636e-13, "box_violation_scaled": 0.0, "dual_upper": 11.39923032090765, "duality_gap": 5.000397091947661e-07, "support_intercept": -122.58862845945114, "support_slope": 1.0, "multipliers": [6.63002986514733, 2.9659911683907776, 1.9898470414026996, 1.3724031635097595, 1.0405957540976485, 0.8412223332439374, 0.714658649283255, 0.624878834636287, 0.5572453989600921, 0.5067900031714307, 0.4699666155270458, 0.4415702701949509, 0.41727009019196637, 0.39781789280415997, 0.3830923873184328, 0.37106307012692447, 0.3594588647761698, 0.3486403064238993, 0.3394003254614258, 0.33206832793405144, 0.32728448823517226, 0.3225435221042825, 0.316947712710246, 0.3105867605727988, 0.3034486650411976, 0.29641930924838067, 0.2888109246593162, 0.2804738042774133, 0.2715588294859745, 0.26258621650678265, 0.25365445677248366, 0.24371415688832151, 0.23358820660800259, 0.22359890680077657, 0.21337921024251152, 0.20294348932797443, 0.19207065832364115, 0.18151452654691003, 0.17115224028801515, 0.16058883572618718, 0.14940651183274878, 0.1384622788528533, 0.1278123971126972, 0.11838289443434533, 0.11000376648424302, 0.10208257961928874, 0.09429478318173973, 0.08632306082378627, 0.07877245322446066, 0.07142640383355846, 0.06483915717448212, 0.058509504850269026, 0.05239043887820835, 0.04604333665605093, 0.04026835734560028, 0.034802327832411786, 0.030030449958117118, 0.024726078506371155, 0.019368352508117304, 0.014057472133352534, 0.008818643010925853, 0.003907602616435375, -0.00099299443724135, -0.005548660840536649, -0.01156422971305441, -0.01766027009704703, -0.025917276192655627, -0.034866396509867136, -0.04530443870138207, -0.05526240137961283, -0.06393338226109037, -0.06994082036117634, -0.07180803015957175, -0.07024995193188359, -0.06314389675511958, -0.05655975988977972, -0.04246481656204328, -0.03707252958779249, -0.009947156797715835, -0.20151539509426786], "iteration": 0}, {"status": "Optimal", "seconds": 0.7139641029934864, "radius": 0.978, "left": -15.0, "right": 30.0, "slope": 0.0, "kind": "xmax", "columns": 4377, "X": 25.283622806544273, "Y": -192.24146369310523, "value": 25.283622806544273, "residual": 1.1937117960769683e-12, "box_violation_scaled": 0.0, "dual_upper": 25.283623306567343, "duality_gap": 5.000230700602515e-07, "support_intercept": -108.70423547375844, "support_slope": -1.0, "multipliers": [19.88458706916728, 8.903306042279777, 5.998709300534815, 4.132267946307241, 3.055343580005683, 2.374819461384618, 1.910296071736073, 1.5752797408760577, 1.3210884148953403, 1.121036278037945, 0.9524843773006549, 0.8121566422810853, 0.6883912813770123, 0.5863489004962011, 0.49790819823968296, 0.4138343472508609, 0.33636210645832104, 0.2673551430636929, 0.20914981090124485, 0.15259375768586123, 0.1020753540989994, 0.05159854498054053, 0.0016857625923713143, -0.04595068518349228, -0.08529671815116065, -0.12113201495159508, -0.15489744073037698, -0.18550204720900254, -0.21161281281405542, -0.2320799589176421, -0.2516921601237364, -0.2691499027418042, -0.2832040223142196, -0.2940970992406594, -0.30735885116973544, -0.31613759316869616, -0.3248124885169692, -0.32841117173080225, -0.3336483187832213, -0.3381575969413046, -0.3384559485118212, -0.3358919525855875, -0.32989024308563253, -0.32214420502040036, -0.3140974338390972, -0.30514798516931657, -0.2956187806621166, -0.2855569461174007, -0.27363097412134935, -0.25963712685603635, -0.24548784323745967, -0.2326624156022138, -0.2189932505364202, -0.2041964919518729, -0.18856427682073668, -0.17224214694196704, -0.15572260171882996, -0.13970346655098181, -0.12232335729610164, -0.10567944917518497, -0.0892379187327557, -0.07139081144025763, -0.052565175675900154, -0.032487676709742515, -0.008791513982752923, 0.017091785203997904, 0.04820965625474824, 0.0822076603474943, 0.11745748157004174, 0.15216998700829362, 0.18100088733659372, 0.20096480167035427, 0.20720033632563573, 0.2053602500650512, 0.1859048867418382, 0.16816905918900207, 0.12025399740667618, 0.11936665996762158, 0.021929211095927013, 0.6067730425530137], "iteration": 0}]}
{"status": "Optimal", "seconds": 1.345571605997975, "radius": 0.978, "left": -10.877445589884495, "right": -10.876429773062782, "slope": -0.4054855657330274, "kind": "y", "columns": 4377, "X": -10.876429773062782, "Y": 82.10994527786164, "value": 77.69970999817573, "residual": 2.0250467969162855e-13, "box_violation_scaled": 0.0, "dual_upper": 77.69978984947346, "duality_gap": 7.985129772691835e-05, "support_intercept": 88.74464729072571, "support_slope": 0.6099999999998192, "multipliers": [99.19259483052984, 42.8890660834281, 27.84283283004761, 18.61536208152141, 13.650912638335454, 10.64968482176109, 8.659600473729382, 7.203616444704768, 6.150089861780759, 5.374315713990935, 4.765550666339627, 4.311304856128372, 3.9734373527304414, 3.7081590849651556, 3.498724921022607, 3.331693027330201, 3.1744689562391217, 3.032780641908933, 2.9101166126293796, 2.7806547885439588, 2.6691714057507046, 2.570900476687572, 2.4697405995709323, 2.3793346138065337, 2.302044122707309, 2.224946124515721, 2.13726776102235, 2.048209842350882, 1.9539214034550343, 1.8584290763412519, 1.7695934262250381, 1.674681450110704, 1.579471023136129, 1.4924345608626102, 1.401978226231047, 1.3084590734567445, 1.2082095698195476, 1.110459650960951, 1.0133542359345582, 0.9229512713912664, 0.8377486143183629, 0.7609317887478343, 0.6808553775321861, 0.6107827050520658, 0.5453559569631176, 0.47562782568511247, 0.4092598561993, 0.3427718882658677, 0.2819854776411412, 0.2196737722150707, 0.1692637072448661, 0.12313109325240848, 0.0841199433256017, 0.04941354922511874, 0.02478534116611237, 0.0028022463551394226, -0.01880451001490919, -0.04138397648942546, -0.06328379613873028, -0.08421833111727678, -0.11486099192857326, -0.14742213937254742, -0.18449692893763955, -0.21875170674945907, -0.26985953247249783, -0.3270459175044128, -0.4165012711047652, -0.5233795298514419, -0.656795581965781, -0.7875027769980847, -0.9112081707374432, -0.9938127903258525, -1.032469052958572, -1.0126871043161996, -0.9184031667007844, -0.8279360834361633, -0.6168700387857705, -0.5598458357735006, -0.13885782765997268, -3.0426473916957018], "iteration": 0, "stage": "chord", "knots": [-10.877445589884495, -10.876429773062782], "intercept": 78.3706192618337, "witness_path": "runs/spectrum_B0.978000000_-10.87744559_-10.87642977.npz", "iteration_outer": 0, "certified_min_loss": 0.6708294123602343}
{"status": "Optimal", "seconds": 1.25007544500113, "radius": 0.978, "left": -11.023236158848995, "right": -10.919908783335295, "slope": 1.4267978848945102, "kind": "y", "columns": 4377, "X": -10.919908783335295, "Y": 82.05375449675589, "value": 97.63425725205967, "residual": 1.2079226507921703e-13, "box_violation_scaled": 0.0, "dual_upper": 97.6342577520663, "duality_gap": 5.000066352067734e-07, "support_intercept": 100.39920175276588, "support_slope": 1.6800000000000046, "multipliers": [106.18828950842492, 46.06027678810707, 29.99786360479857, 20.08817999440077, 14.747536801087508, 11.537339489825493, 9.429618576905618, 7.890181568182902, 6.764064092451667, 5.927161721692742, 5.269203262711185, 4.777064121097987, 4.409609259967416, 4.118336923627024, 3.885039135542144, 3.6983527413587955, 3.5329790900164966, 3.3965541802059644, 3.2772373321529344, 3.141436500214476, 3.024496106401235, 2.928553112952679, 2.8295393876614274, 2.7310966142942905, 2.6386186887344807, 2.549129030767558, 2.4520623177169814, 2.3519881346885825, 2.2425851378667985, 2.1333671859858456, 2.0339332484286006, 1.9284157888160056, 1.8236591142922327, 1.7297362624465717, 1.631480348864825, 1.5274236832631292, 1.4166337487507654, 1.3123871820915696, 1.207969120296136, 1.104909120098938, 1.0027239280760933, 0.9108910289135854, 0.8196122909774717, 0.7391405786347333, 0.6597620838438896, 0.5745473117955309, 0.49604380754285754, 0.4226095206404267, 0.3575813703061504, 0.2902045516134553, 0.23468038874527394, 0.18354806542225063, 0.1400137980080766, 0.10070794868592234, 0.07188035966321658, 0.04501438592808085, 0.01833369190774636, -0.011157103705074846, -0.040785388113598574, -0.0690734444915484, -0.10663336537439905, -0.14463257864288345, -0.18643557357338922, -0.224052634945331, -0.28062413083862925, -0.3442494166095583, -0.44284231688342857, -0.5604125282915765, -0.705656962696653, -0.8477270333234196, -0.9812876294411421, -1.0699084013672853, -1.110158505441239, -1.088415066044986, -0.9860418516404699, -0.8878913653459715, -0.6623992548265489, -0.5981086933877697, -0.15060933135995275, -3.254533116825701], "iteration": 0, "stage": "chord", "knots": [-11.023236158848995, -10.919908783335295], "intercept": 98.3298345192784, "witness_path": "runs/spectrum_B0.978000000_-11.02323616_-10.91990878.npz", "iteration_outer": 0, "certified_min_loss": 0.6955767672121027}
{"status": "Optimal", "seconds": 1.4632344119891059, "radius": 0.978, "left": -10.873282444310352, "right": -10.871482899654211, "slope": -0.5788280408417241, "kind": "y", "columns": 4377, "X": -10.871482899654211, "Y": 82.11010468229455, "value": 75.81738553444339, "residual": 7.105427357601002e-14, "box_violation_scaled": 0.0, "dual_upper": 75.81738603444707, "duality_gap": 5.000036793489926e-07, "support_intercept": 76.02268357888417, "support_slope": -0.5599439984040885, "multipliers": [91.64455010733145, 39.44601876075579, 25.454264486609723, 16.907583861042095, 12.309723309807705, 9.544230492647172, 7.738919374560911, 6.444766713260724, 5.521174849732739, 4.836231867208628, 4.286813282777099, 3.861845191609165, 3.5266888309715805, 3.2515702025026156, 3.033555744035569, 2.8684264663578527, 2.722332866785214, 2.596275483831748, 2.499511636206616, 2.4021527205449975, 2.3130616346862016, 2.221744346955259, 2.117934619191836, 2.0225322985462757, 1.9412615941350486, 1.8631851032070803, 1.7824107002637006, 1.7081251908684523, 1.6346398811366651, 1.5586771655088023, 1.4846717972007653, 1.4014720581130244, 1.3137091477523961, 1.229353721483171, 1.1421878956447384, 1.0571457923281518, 0.9713803926758267, 0.890911606446649, 0.8143998426710427, 0.7453815300148675, 0.6791572048895085, 0.6148739656454699, 0.5401523522401915, 0.47066114740499293, 0.40719898606523935, 0.34325735857701695, 0.2856035180984874, 0.2296884779351004, 0.18215703053066137, 0.13658946084155743, 0.10264838050121208, 0.07017619408667433, 0.04035573237366324, 0.010935720536187916, -0.012126978053261614, -0.03407504896062325, -0.057226978919906725, -0.0800540500089325, -0.10068243731420547, -0.11818856738918765, -0.14184066113237737, -0.1651926842601791, -0.1915520632567894, -0.21629583688664672, -0.2564456103472244, -0.3032104368680097, -0.38092370348804144, -0.4756514939379803, -0.5966435937994174, -0.7158274594343222, -0.8298857403569845, -0.9069988326510608, -0.945046249613814, -0.9281446078928383, -0.8434581453775742, -0.7619477713151642, -0.5667122838489754, -0.5183713681405293, -0.12567133070581055, -2.8140950022078184], "iteration": 0, "stage": "chord", "knots": [-10.873282444310352, -10.871482899654211], "intercept": 76.48552721917258, "witness_path": "runs/spectrum_B0.978000000_-10.87328244_-10.87148290.npz", "iteration_outer": 0, "certified_min_loss": 0.6681411847255134}
{"status": "Optimal", "seconds": 1.6001962890004506, "radius": 0.978, "left": -10.879969928741545, "right": -10.878170384087635, "slope": -0.21929649925703382, "kind": "y", "columns": 4377, "X": -10.878170384087635, "Y": 82.1087637743336, "value": 79.72321909078164, "residual": 6.608047442568932e-13, "box_violation_scaled": 0.0, "dual_upper": 79.72321959084348, "duality_gap": 5.000618443773419e-07, "support_intercept": 90.10421950670852, "support_slope": 0.7350000000007955, "multipliers": [99.86605694225224, 43.294482433071906, 28.16494514698386, 18.82251460649491, 13.778285951337638, 10.74079818942765, 8.743903710126123, 7.285704289047085, 6.221510054833369, 5.434499637722798, 4.820054041562941, 4.3644812026776005, 4.027284626409855, 3.7609175743178485, 3.5464070045330662, 3.3720713070196133, 3.2139048063572657, 3.0795590139228017, 2.959275204220046, 2.8229273037769387, 2.705225989422774, 2.6093171779236863, 2.5132597263704084, 2.4207816764366594, 2.3366973866067795, 2.257485994608691, 2.172404149058118, 2.084890972810688, 1.9883249993630994, 1.8910335041233641, 1.801787648656736, 1.7056379535000377, 1.6090601414834993, 1.5217060272040377, 1.4296955236608628, 1.332158830821796, 1.228762271909098, 1.1324255041625408, 1.0372845611369443, 0.9449379383588128, 0.8548332593254726, 0.775539596789775, 0.6973334394330771, 0.6292926714642815, 0.5617115047134328, 0.48750804989913354, 0.4181910890358758, 0.3521159921899003, 0.29262508877663496, 0.22998889454659302, 0.1780181455103494, 0.13020081631303881, 0.0899792560548759, 0.05445562061987974, 0.029595616705178473, 0.007383959467058417, -0.014055619662809122, -0.03768214817883288, -0.061276986989082356, -0.0837062969901279, -0.11513215444315188, -0.14737408114486902, -0.1836454168571766, -0.21653267890851421, -0.2677205777099329, -0.32604252688796526, -0.4177022231656737, -0.5275606196103906, -0.6637503394727631, -0.7971228922092495, -0.9226292623833338, -1.0059600813885172, -1.0438838725966118, -1.0234638758488017, -0.9272580027469584, -0.8350157813164547, -0.6228913395700045, -0.5626272965916551, -0.1415264671408253, -3.061081953952427], "iteration": 0, "stage": "chord", "knots": [-10.879969928741545, -10.878170384087635], "intercept": 80.39597917749126, "witness_path": "runs/spectrum_B0.978000000_-10.87996993_-10.87817038.npz", "iteration_outer": 0, "certified_min_loss": 0.6727595866477714}
{"status": "Optimal", "seconds": 1.7045378360053292, "radius": 0.978, "left": -10.876429773062782, "right": -10.873282444310352, "slope": -0.49773878465383764, "kind": "y", "columns": 4377, "X": -10.873282444310352, "Y": 82.11091280490203, "value": 76.69885841587309, "residual": 1.3589129821411916e-12, "box_violation_scaled": 0.0, "dual_upper": 76.6988589159065, "duality_gap": 5.000334084570568e-07, "support_intercept": 78.9801661958132, "support_slope": -0.2879302662426901, "multipliers": [93.47441898174309, 40.34504354362325, 26.075007784536858, 17.300953951386056, 12.591714982502538, 9.783303999910508, 7.94631881049442, 6.61424134199362, 5.6648224370912255, 4.974108170222887, 4.418730668338219, 3.978875646104873, 3.633153878517303, 3.357231178499522, 3.139097260301295, 2.966889674671066, 2.8147442364700748, 2.691297383456428, 2.595646594410833, 2.4932063721618802, 2.4000625421167765, 2.309706735741203, 2.206324427593133, 2.1066393606999925, 2.0211249944064478, 1.943171538663312, 1.8621513310500126, 1.7840383484229656, 1.705587309654223, 1.6287860031039283, 1.5551402464864734, 1.468210164622134, 1.374969305952656, 1.2885048084772603, 1.201066484311923, 1.1131999747910044, 1.022284575342462, 0.939026287141092, 0.8614175688710691, 0.7903342819864354, 0.7198023915057257, 0.6515990218377522, 0.5753523550984206, 0.5049692951156713, 0.4381158621712405, 0.36978832762114094, 0.30942700400022666, 0.2530713468351532, 0.204472734037177, 0.15556030456131836, 0.11843825565511178, 0.08481985391737797, 0.05522602376549482, 0.02502166933391244, -0.00033980178724551133, -0.025386323502332095, -0.049778967303696825, -0.07286595110178748, -0.09339964778401937, -0.11169965374754928, -0.13764510171007027, -0.1635707703007675, -0.1919611291455548, -0.21677030266552866, -0.25733081256262447, -0.3048484897640692, -0.38469141907750387, -0.48298749990705536, -0.6081316623719755, -0.7317978660833157, -0.8496065993232004, -0.9289520661235247, -0.9671486658315511, -0.9497958126110626, -0.8623709555834417, -0.7781824797541483, -0.5797688356170088, -0.5272324387017594, -0.1301534979403445, -2.867767147615151], "iteration": 0, "stage": "chord", "knots": [-10.876429773062782, -10.873282444310352], "intercept": 77.36723360490252, "witness_path": "runs/spectrum_B0.978000000_-10.87642977_-10.87328244.npz", "iteration_outer": 0, "certified_min_loss": 0.6683746889960247}
{"status": "Optimal", "seconds": 1.8981589220056776, "radius": 0.978, "left": -10.878170384087635, "right": -10.877445589884495, "slope": -0.35516352622678077, "kind": "y", "columns": 4377, "X": -10.877445589884495, "Y": 82.10928222070083, "value": 78.24601028865752, "residual": 3.680611371237319e-12, "box_violation_scaled": 0.0, "dual_upper": 78.2460107888173, "duality_gap": 5.001597855880391e-07, "support_intercept": 89.61472017789566, "support_slope": 0.6900000000013552, "multipliers": [99.62630324668817, 43.13847496974302, 28.046432086298523, 18.756255020972983, 13.736846548120988, 10.702910751878708, 8.708182316432584, 7.258208186091493, 6.200845259016429, 5.412536622471613, 4.796103008369779, 4.344418386464804, 4.0111783930554585, 3.743695792091825, 3.527292015760332, 3.3557314505363385, 3.200465234504759, 3.0638734853560448, 2.9415985958288884, 2.8073712933743376, 2.6921713104257794, 2.5951895590807035, 2.4973598875239964, 2.4065877721417728, 2.3250173364222055, 2.2449702412356705, 2.158343491988406, 2.071972874442241, 1.9776282953185926, 1.8796132644238692, 1.7886811619288703, 1.6937169498515636, 1.5995966723072272, 1.5123642216085873, 1.4191849724059813, 1.3224158655368066, 1.2212698435129434, 1.1252572408122525, 1.0290139123839939, 0.9367393791067891, 0.8484499786383892, 0.7702701185808843, 0.6912905229978212, 0.6225658314222662, 0.556234342830753, 0.4837270043332408, 0.4148013142475619, 0.3478781849268469, 0.288267221505454, 0.22687392398938613, 0.1759550623108628, 0.12795951251667612, 0.08701506000307573, 0.051577303085411925, 0.027705879875159316, 0.006657280493093792, -0.014765348428021343, -0.03879934324255485, -0.06271811256507663, -0.08493315938600128, -0.11562017093715594, -0.14718786350900587, -0.18313617006513194, -0.21653109948012142, -0.26804034389443343, -0.3264673385775106, -0.41773920587946173, -0.5266298564804509, -0.6617464039722761, -0.7938817459097555, -0.9184694683035352, -1.0013542716678765, -1.0395529231595402, -1.01930963874453, -0.9238956685626323, -0.8324133604955063, -0.6205159713349071, -0.5619091356922931, -0.14026548848827683, -3.054894533276179], "iteration": 0, "stage": "chord", "knots": [-10.878170384087635, -10.877445589884495], "intercept": 78.91799450853492, "witness_path": "runs/spectrum_B0.978000000_-10.87817038_-10.87744559.npz", "iteration_outer": 0, "certified_min_loss": 0.6719837197176162}
{"status": "Optimal", "seconds": 1.9780543230008334, "radius": 0.978, "left": -11.39923032090765, "right": -11.023236158848995, "slope": 2.523577441686645, "kind": "y", "columns": 4377, "X": -11.065220090285251, "Y": 81.72840808123553, "value": 109.65234788837725, "residual": 1.0729195309977513e-12, "box_violation_scaled": 0.0, "dual_upper": 109.6523483884088, "duality_gap": 5.000315468350891e-07, "support_intercept": 109.6523483884088, "support_slope": 2.523577441686646, "multipliers": [111.90604927881623, 48.561967014775846, 31.65629967411847, 21.23409070840061, 15.625817454841219, 12.259668392320798, 10.051743526356981, 8.438605049313516, 7.255931925655942, 6.373035555435179, 5.6746049115315165, 5.148128233610801, 4.75201221956586, 4.43703532638559, 4.185812541018518, 3.9873392139074144, 3.8151676942533292, 3.676887697201526, 3.558684486116072, 3.4237273477019476, 3.3078377425723775, 3.2121618541373533, 3.1106604611321034, 3.0068743356236545, 2.9067356166420617, 2.8078082386761727, 2.6997401033626254, 2.588174289095446, 2.467103492965704, 2.3471507149283832, 2.2386755942876064, 2.1249740206607846, 2.0132156952388627, 1.9138399154527532, 1.810484163904286, 1.7010986461379722, 1.5841694047411208, 1.4732601406798636, 1.3608511937281937, 1.2483922585577436, 1.135465402919268, 1.0323897801511386, 0.9293300306357714, 0.837635771732364, 0.7476226811850738, 0.6525342392647526, 0.5658782184831016, 0.48601919223052714, 0.41627423005614544, 0.3449349954706005, 0.2865238774105742, 0.23268831599179493, 0.18639188139584628, 0.1438202336668879, 0.11147569536988995, 0.08039176957112697, 0.048895917603361795, 0.013972519144965289, -0.021273744360957914, -0.05503387965309234, -0.09831305383712416, -0.14167922317651205, -0.18862752989395934, -0.23064128263887265, -0.29217762833666, -0.36066985961127795, -0.46558058544438563, -0.5901539195809035, -0.743600839108619, -0.8935416351781319, -1.0343846585841527, -1.1277845060106697, -1.1701299726044254, -1.1471833566262597, -1.0392242651597816, -0.9357239237520206, -0.6981399527781683, -0.6301989508881647, -0.15882909441844234, -3.429485427749006], "iteration": 0, "stage": "chord", "knots": [-11.696996872159879, -11.023236158848995], "intercept": 110.41989458799584, "witness_path": "runs/spectrum_B0.978000000_-11.69699687_-11.02323616.npz", "iteration_outer": 0, "certified_min_loss": 0.767546199587045}
{"status": "Optimal", "seconds": 1.9453031540033408, "radius": 0.978, "left": -10.870757505517531, "right": -10.86809559698672, "slope": -0.6517948763804275, "kind": "y", "columns": 4377, "X": -10.87035061308032, "Y": 82.10941615067355, "value": 75.02417731660896, "residual": 6.135536523288465e-12, "box_violation_scaled": 0.0, "dual_upper": 75.02417781666385, "duality_gap": 5.000548952693862e-07, "support_intercept": 75.02417781666291, "support_slope": -0.6517948763805133, "multipliers": [90.96513821741235, 39.14813281065459, 25.25811044356477, 16.77500731483072, 12.210828314803116, 9.464501944910069, 7.6715701855688225, 6.386675104605403, 5.469724586596255, 4.78940798233841, 4.243770877126838, 3.8220518450266345, 3.489427941465064, 3.2161286971703853, 2.999490510015752, 2.835502755516315, 2.6903361497847924, 2.5647944308971007, 2.468317218279364, 2.3713956183129095, 2.282726218574916, 2.1917834389540407, 2.0885535622317155, 1.9939259336882007, 1.9134302557020457, 1.836059071560983, 1.7560606210931855, 1.6826497381983978, 1.610087508846963, 1.5349571957600179, 1.4617236326107228, 1.3794300681552312, 1.2926179397286859, 1.209097460345902, 1.1227447688306929, 1.0385818657638808, 0.9537919936561772, 0.8742286048202771, 0.7985705295693303, 0.730430598631092, 0.6651828981778399, 0.6018856673735501, 0.5281748959406487, 0.4596436496550033, 0.3971428324193856, 0.33414860147267417, 0.2773084564895114, 0.22209961754826046, 0.1752018238079511, 0.13028836970857, 0.09689578172702452, 0.06489935093697526, 0.03549789338636131, 0.006523518643231848, -0.01608343205285811, -0.0375506532594313, -0.060247210821862573, -0.08264542584151538, -0.10285698538839394, -0.11993389520369943, -0.14308785322207437, -0.16596210306617876, -0.19186273383028773, -0.21622930941933605, -0.25590833345879865, -0.3021588998495154, -0.3791199987681805, -0.4729518305280348, -0.5928638816554156, -0.7109918637749889, -0.8240640645826848, -0.9005040398292063, -0.9382082249504438, -0.9213798669150487, -0.8372917612326434, -0.7563709063783994, -0.5625357553413444, -0.5146000092860278, -0.12471145743369765, -2.793342398468366], "iteration": 0, "stage": "chord", "knots": [-10.870757505517531, -10.86809559698672], "intercept": 75.692298667111, "witness_path": "runs/spectrum_B0.978000000_-10.87075751_-10.86809560.npz", "iteration_outer": 0, "certified_min_loss": 0.6681208504471527}
{"status": "Optimal", "seconds": 1.1670142079965444, "radius": 0.978, "left": -10.86809559698672, "right": -10.86719417678799, "slope": -0.6883483664828631, "kind": "y", "columns": 4377, "X": -10.86809559698672, "Y": 82.1077899942932, "value": 74.62675414332779, "residual": 1.4068746168049984e-12, "box_violation_scaled": 0.0, "dual_upper": 74.62675464337013, "duality_gap": 5.000423470846727e-07, "support_intercept": 73.62927541524623, "support_slope": -0.7801288646596057, "multipliers": [90.01586435411522, 38.731926749770345, 24.984044138988075, 16.58977144850738, 12.072652290518127, 9.353105268742752, 7.577469941701968, 6.305509546139375, 5.397838311862235, 4.723985680362808, 4.183632055468775, 3.7664526065592243, 3.437367050349388, 3.166609848403452, 2.951894586608825, 2.7895017675682268, 2.6456303570682707, 2.520809123700891, 2.424732397326364, 2.3284218145955116, 2.2403415945019245, 2.149922077426868, 2.0475023682207096, 1.953957138978319, 1.8745443274181193, 1.7981585974674459, 1.7192443072724872, 1.6470554519249352, 1.5757829498639575, 1.5018156690673816, 1.4296604715909906, 1.348633013751803, 1.2631493172419235, 1.180795425135632, 1.0955788444095114, 1.0126443594013481, 0.9292174937731555, 0.8509191256047277, 0.7764538234216211, 0.7095411668674146, 0.6456580057752941, 0.5837384253032323, 0.511440001599601, 0.44425000877876825, 0.38309238091616, 0.32142185181319, 0.2657186016473507, 0.211496466600852, 0.16548401336864021, 0.12148448917506087, 0.088858254384917, 0.05752654906057771, 0.02871052386646695, 0.0003587929951484327, -0.021611387029499548, -0.04240676534214619, -0.06446707688525376, -0.0862660944861729, -0.10589526256440708, -0.12237246611756893, -0.14483042923203515, -0.16703713456089067, -0.19229680259476364, -0.2161363573195498, -0.25515765056438316, -0.30068969302447907, -0.3765998637051962, -0.46917986255080385, -0.5875828702705005, -0.7042355726116929, -0.8159300229062656, -0.891429519435742, -0.9286541412382256, -0.9119281751177725, -0.8286760932172393, -0.7485789142217403, -0.5567003123591986, -0.5093306690745044, -0.12337032311189831, -2.7643468736296133], "iteration": 0, "stage": "chord", "knots": [-10.86809559698672, -10.86719417678799], "intercept": 75.29503184227423, "witness_path": "runs/spectrum_B0.978000000_-10.86809560_-10.86719418.npz", "iteration_outer": 0, "certified_min_loss": 0.668277198904093}
{"status": "Optimal", "seconds": 2.8545456529973308, "radius": 0.978, "left": -10.871482899654211, "right": -10.870757505517531, "slope": -0.6116060495824962, "kind": "y", "columns": 4377, "X": -10.870821054912767, "Y": 82.10971479773735, "value": 75.46105487662393, "residual": 3.694822225952521e-13, "box_violation_scaled": 0.0, "dual_upper": 75.46105537662751, "duality_gap": 5.000035798730096e-07, "support_intercept": 75.46105537662766, "support_slope": -0.6116060495824838, "multipliers": [91.26241100689927, 39.27847110566654, 25.343936524083453, 16.83301542498666, 12.254099254732104, 9.49938671538446, 7.701038438392633, 6.412092756078703, 5.492236355289001, 4.80989550563857, 4.262603835787536, 3.839463196449931, 3.5057312307513304, 3.231635925286409, 3.0143955584739217, 2.849908337037645, 2.7043361304547617, 2.5785687856995785, 2.481966157571523, 2.3848532126333244, 2.2959993065586435, 2.204892663061211, 2.10140907582971, 2.0064424851854463, 1.9256076988175468, 1.8479279117175418, 1.7675899476675154, 1.6937963769371644, 1.6208302590362558, 1.5453357329710238, 1.471764470881917, 1.3890744148942449, 1.3018462772681434, 1.2179604716493102, 1.1312519978615887, 1.0467044057563701, 0.9614876971524837, 0.881528156863078, 0.8054965550752365, 0.7369722932352122, 0.6712972762367606, 0.6075686230692695, 0.5334155634998792, 0.464464292831021, 0.4015428449755806, 0.3381340860872224, 0.28093791328865025, 0.22542008003580327, 0.1782450347562669, 0.13304537612339098, 0.09941279845047372, 0.0672082035086868, 0.03762341308135417, 0.008454052374257708, -0.014352308206479, -0.03602992244977681, -0.05892572560200337, -0.08151158414711769, -0.10190552430233055, -0.11917023699364428, -0.1425421514544736, -0.16562544827014267, -0.19172680170287754, -0.21625841813992164, -0.2561434158993736, -0.3026189938718846, -0.37990919946983537, -0.47413305283363744, -0.5945176731111088, -0.7131076510271285, -0.8266113055524018, -0.9033457993146906, -0.9412001635653806, -0.9243397406712243, -0.8399898273754873, -0.7588110317601932, -0.56436317152126, -0.5162501457993356, -0.1251314444983331, -2.8024225816303616], "iteration": 0, "stage": "chord", "knots": [-10.871482899654211, -10.870757505517531], "intercept": 76.12918165766257, "witness_path": "runs/spectrum_B0.978000000_-10.87148290_-10.87075751.npz", "iteration_outer": 0, "certified_min_loss": 0.6681262810350574}
{"status": "Optimal", "seconds": 1.067526226004702, "radius": 0.978, "left": -10.848869641910035, "right": -10.848158697084571, "slope": -0.9541623869404, "kind": "y", "columns": 4377, "X": -10.848869641910035, "Y": 82.08695278837317, "value": 71.73536943524304, "residual": 6.568967592102126e-12, "box_violation_scaled": 0.0, "dual_upper": 71.73536993536885, "duality_gap": 5.00125807434415e-07, "support_intercept": 67.93056891296123, "support_slope": -1.3048718293056563, "multipliers": [86.21519190961094, 37.06693307770156, 23.888284941463315, 15.849017022974818, 11.519889016221793, 8.907474102501522, 7.200881536130707, 5.98024552195082, 5.109218493631975, 4.460834685564465, 3.94117690226019, 3.5415918388236944, 3.226136187912017, 2.965152994045481, 2.757778310872024, 2.6013967123403794, 2.4624097212024725, 2.3403162553490136, 2.2457393983009215, 2.151765981253926, 2.0659653989505733, 1.9776323239769324, 1.8784505803850255, 1.7891831434360062, 1.7140556687765534, 1.6416258642298265, 1.5670885193483284, 1.4998164637378961, 1.433753528926056, 1.3645693042664346, 1.2969119402355818, 1.2211453523556235, 1.1411977317190234, 1.063792271361426, 0.9834395660347497, 0.905723865375159, 0.828033851503113, 0.7550976999324374, 0.6857166249124741, 0.623996022389927, 0.565804568336045, 0.5096143050862552, 0.4431929561090839, 0.381588495639865, 0.3259948516098156, 0.26980094561232926, 0.21884361301867422, 0.16878327754692563, 0.12651087519242873, 0.08633388469946057, 0.056924240286605386, 0.028403034511872344, 0.002072241974610512, -0.02368023854647307, -0.043037367339450634, -0.06111291815695987, -0.08060463606259739, -0.09999327843258604, -0.11729796441483964, -0.13141123935625726, -0.15114209367739306, -0.17074012587916426, -0.1934934447228909, -0.21526563460047504, -0.25169553143619333, -0.29439634460188946, -0.36615291451229004, -0.45378540689664215, -0.5662093053147276, -0.6770159560615581, -0.7832445869990324, -0.8550155635188311, -0.8903428375020257, -0.8740459817272379, -0.794152259124979, -0.7173575468139382, -0.5333295175603262, -0.4882081196172858, -0.11801214173278357, -2.6482225263114696], "iteration": 0, "stage": "chord", "knots": [-10.848869641910035, -10.848158697084571], "intercept": 72.40850785599245, "witness_path": "runs/spectrum_B0.978000000_-10.84886964_-10.84815870.npz", "iteration_outer": 0, "certified_min_loss": 0.6731379206236028}
{"status": "Optimal", "seconds": 1.3638112949993229, "radius": 0.978, "left": -10.86719417678799, "right": -10.849958241740815, "slope": -0.8311971199983984, "kind": "y", "columns": 4377, "X": -10.86694980671528, "Y": 82.10686258008087, "value": 73.07428519757198, "residual": 5.943689984633238e-12, "box_violation_scaled": 0.0, "dual_upper": 73.07428569771842, "duality_gap": 5.001464415954615e-07, "support_intercept": 73.07428569771939, "support_slope": -0.8311971199983086, "multipliers": [89.63811750220468, 38.56630486127588, 24.87498426870495, 16.516060090648644, 12.017667570123876, 9.308776919308619, 7.5400244034737485, 6.273211138663156, 5.3692324322454965, 4.697952024989307, 4.159700868162449, 3.744327866626459, 3.4166503335877128, 3.146904692729281, 2.9329546253042897, 2.771196482824854, 2.627840472518053, 2.5033059436988796, 2.4073885837981015, 2.3113211446366964, 2.2234753782050976, 2.133264084246604, 2.0311667669756686, 1.938052259533123, 1.8590703556349855, 1.783076769843037, 1.7045939021762908, 1.6328913312285327, 1.5621320534861238, 1.4886275809403922, 1.4169015001207128, 1.336377867161348, 1.2514227967967377, 1.1695331275954062, 1.0847686421823155, 1.002322984548476, 0.919438503408656, 0.84164352799595, 0.7676528688943224, 0.7012285845994467, 0.637888417958599, 0.5765170492352262, 0.5047806445010191, 0.4381243799244959, 0.3775012506647731, 0.3163574654471329, 0.2611066225956774, 0.20727712901483483, 0.16161698146473116, 0.11798113960961361, 0.08565986160836456, 0.05459267210968908, 0.02600960943886639, -0.0020943512405347, -0.023811139558498354, -0.04433916978570421, -0.06614629840402796, -0.08770687592491438, -0.10710429155887932, -0.12334285254748449, -0.14552385671992668, -0.16746492444190006, -0.1924695326297048, -0.21609936868385388, -0.25485892953367284, -0.3001050480311243, -0.3755970202864416, -0.46767887421054005, -0.5854813846108303, -0.7015470252733201, -0.8126932239500793, -0.8878184734960304, -0.9248522615057798, -0.9081670404484322, -0.8252476395261268, -0.7454782278701956, -0.5543782003631011, -0.5072338277482297, -0.1228366422643799, -2.7528086140867196], "iteration": 0, "stage": "chord", "knots": [-10.86719417678799, -10.849958241740815], "intercept": 73.74266669990878, "witness_path": "runs/spectrum_B0.978000000_-10.86719418_-10.84995824.npz", "iteration_outer": 0, "certified_min_loss": 0.6683810021903582}
{"status": "Optimal", "seconds": 1.3045467379997717, "radius": 0.978, "left": -10.849958241740815, "right": -10.848869641910035, "slope": -0.9457409370732138, "kind": "y", "columns": 4377, "X": -10.849958241740815, "Y": 82.0883650583512, "value": 71.827115383602, "residual": 3.241140689169697e-11, "box_violation_scaled": 0.0, "dual_upper": 71.82711588367346, "duality_gap": 5.000714509151294e-07, "support_intercept": 68.06792926295537, "support_slope": -1.2922110834979381, "multipliers": [86.30606002706156, 37.106725822336266, 23.914466824956403, 15.866718053534267, 11.53309983555973, 8.918124568719202, 7.2098834469487825, 5.988025222140128, 5.116127397238716, 4.467139016154492, 3.9469912653286943, 3.546991639801237, 3.2312157538610595, 2.9700031454024884, 2.762456732960015, 2.605935346584514, 2.466834746222882, 2.3446777023234158, 2.2500661143697185, 2.156037921858191, 2.070183698853905, 1.9818008107823373, 1.8825417308988623, 1.7931726041339944, 1.7179431808466825, 1.6454187099204656, 1.570776332961974, 1.5033864627775135, 1.4371985083914376, 1.3678985643728037, 1.30013181651098, 1.2242373915075533, 1.144155141478077, 1.0666284486587478, 0.9861561292665235, 0.9083125195020701, 0.8304823757205533, 0.7574148974191565, 0.6879090416009397, 0.6260613404879454, 0.5677314454504349, 0.5114019132890746, 0.4448377364151403, 0.3830974778141872, 0.3273688220539319, 0.2710421405252647, 0.21996928653752934, 0.16980721650393593, 0.1274433763415638, 0.08717323687287809, 0.05768513828455419, 0.029095189886431394, 0.002703451459098137, -0.023112244501999585, -0.04253254107940372, -0.06067344226464922, -0.08022678616297232, -0.09967316023880061, -0.11703337603493705, -0.1312027497566, -0.15099817007037908, -0.17065795158849376, -0.1934705137875788, -0.21529170343992216, -0.251783099199906, -0.2945511400249462, -0.36640644647423504, -0.45415650948073, -0.5667227418362671, -0.6776685314196421, -0.7840273028597247, -0.8558870251487526, -0.8912594401931159, -0.8749520921100234, -0.794977945275505, -0.7181042943303523, -0.5338882579495666, -0.4887136034302416, -0.11813992624027138, -2.650999301103027], "iteration": 0, "stage": "chord", "knots": [-10.849958241740815, -10.848869641910035], "intercept": 72.49987106779744, "witness_path": "runs/spectrum_B0.978000000_-10.84995824_-10.84886964.npz", "iteration_outer": 0, "certified_min_loss": 0.6727551841239858}
{"status": "Optimal", "seconds": 3.230414255987853, "radius": 0.978, "left": -10.919908783335295, "right": -10.879969928741545, "slope": 0.8159155099191749, "kind": "y", "columns": 4377, "X": -10.879969928741545, "Y": 82.10736735374803, "value": 90.98450356606247, "residual": 1.715960706860642e-12, "box_violation_scaled": 0.0, "dual_upper": 90.98450406611575, "duality_gap": 5.000532752319486e-07, "support_intercept": 91.0289431953733, "support_slope": 0.8200000000003624, "multipliers": [100.42206603074187, 43.537692603438884, 28.326096350923883, 18.933777367701847, 13.863495102309804, 10.81084788486711, 8.804258845242677, 7.3389917306525, 6.269449690560207, 5.478165998677482, 4.860019129179253, 4.401358701268083, 4.061622179189368, 3.7931712838530762, 3.5770946204056564, 3.4017343049761597, 3.2429703192741144, 3.108455210943527, 2.988250992945258, 2.8519324094700864, 2.7342725689355905, 2.638334349319067, 2.5419939517037577, 2.4489735360549565, 2.3641383028967002, 2.2840140904341433, 2.197870161195875, 2.109241252710523, 2.0115287140526497, 1.9131617414247755, 1.822982531295014, 1.7259601181324118, 1.6286040361266798, 1.54060606700352, 1.4479761386330487, 1.3497952840167382, 1.2456808862080395, 1.1485871152582583, 1.0525768424975326, 0.9592431653407657, 0.8680395055570622, 0.7876135535517278, 0.7082330540164943, 0.6390765268189788, 0.5704351219426512, 0.49523877251036086, 0.42508684790316237, 0.35833496314351987, 0.2983256780874288, 0.23524081575788172, 0.1829272953458749, 0.13479149802997684, 0.09425648010549463, 0.058384006536963, 0.03316547499550306, 0.010541492056314232, -0.01135596370283259, -0.0354903739315928, -0.0596042255448338, -0.08253454599186319, -0.11448433932739532, -0.1472170001749358, -0.18396008406629433, -0.21725001463124186, -0.26889987560251366, -0.3276784756605993, -0.41993986237323383, -0.5304699722802774, -0.6674508804360552, -0.8015844525704693, -0.9277962174935998, -1.011590113289365, -1.0497168003772586, -1.0291792695158444, -0.9324299922486536, -0.8396674625409831, -0.6263669156157469, -0.5657482401792384, -0.1423255735759558, -3.0780955873429745], "iteration": 0, "stage": "chord", "knots": [-10.919908783335295, -10.879969928741545], "intercept": 91.65905470720051, "witness_path": "runs/spectrum_B0.978000000_-10.91990878_-10.87996993.npz", "iteration_outer": 0, "certified_min_loss": 0.6745506410847639}
{"status": "Optimal", "seconds": 1.281704577995697, "radius": 0.978, "left": -10.848158697084571, "right": -10.847434353172623, "slope": -0.9628990451424898, "kind": "y", "columns": 4377, "X": -10.848158697084571, "Y": 82.08601977967749, "value": 71.64033812870056, "residual": 3.907985046680551e-14, "box_violation_scaled": 0.0, "dual_upper": 71.6403386287022, "duality_gap": 5.000016329859136e-07, "support_intercept": 67.79313393565143, "support_slope": -1.317540307358234, "multipliers": [86.12426829438425, 37.02711602907567, 23.862087067040527, 15.83130518179865, 11.506670128863613, 8.896817131688524, 7.19187412736681, 5.972461070419237, 5.1023053707219646, 4.454526504919839, 3.9353589882848747, 3.5361887400856875, 3.221053519753185, 2.9602998805297513, 2.7530970315104915, 2.5968553062969755, 2.4579819938413956, 2.3359521448447946, 2.2414100398606314, 2.147491431721124, 2.0617445228813644, 1.973461291385704, 1.8743569312827617, 1.7851912462698587, 1.7101657824987837, 1.6378307020930583, 1.5633984533930936, 1.496244284344635, 1.430306445537499, 1.3612380109526185, 1.2936900975589596, 1.2180514248791872, 1.1382385158479318, 1.0609543619391837, 0.9807213436678266, 0.9031336302240869, 0.8255838318764611, 0.7527790872573078, 0.6835228692348086, 0.6219294429269786, 0.5638765144267358, 0.5078256051626897, 0.4415471713101113, 0.38007859190792087, 0.3246200420849213, 0.26855899272588196, 0.21771725205818943, 0.1677587132405818, 0.1255778045157524, 0.08549401989222644, 0.05616287758328362, 0.02771045641780476, 0.001440646981102293, -0.024248579498271118, -0.04354250191761207, -0.061552662447506575, -0.08098271673384015, -0.10031359216067957, -0.11756271442508837, -0.1316198563143616, -0.15128610518743243, -0.17082235034111753, -0.1935163896456782, -0.21523954983927093, -0.2516079102183081, -0.2942414546882874, -0.3658992277645072, -0.45341407771411335, -0.5656955552484734, -0.6763629821627124, -0.7824613931014648, -0.8541435696426009, -0.8894256749913234, -0.8731393179331367, -0.7933260686834829, -0.7166103432185956, -0.5327704359201806, -0.487702327076935, -0.11788427918312996, -2.645444055612158], "iteration": 0, "stage": "chord", "knots": [-10.848158697084571, -10.847434353172623], "intercept": 72.31373120133401, "witness_path": "runs/spectrum_B0.978000000_-10.84815870_-10.84743435.npz", "iteration_outer": 0, "certified_min_loss": 0.673392572631812}
{"status": "Optimal", "seconds": 1.2448330089973751, "radius": 0.978, "left": -10.847434353172623, "right": -10.713339765964179, "slope": -1.3909839746630126, "kind": "y", "columns": 4377, "X": -10.844013771109118, "Y": 82.08040956631734, "value": 66.99656018967954, "residual": 6.039613253960852e-14, "box_violation_scaled": 0.0, "dual_upper": 66.9965606896841, "duality_gap": 5.000045604219849e-07, "support_intercept": 66.99656068968412, "support_slope": -1.3909839746630102, "multipliers": [85.5971518040161, 36.79628245842581, 23.710208686394438, 15.728623348599378, 11.430035543727996, 8.835034886639273, 7.139654979661633, 5.927331839857439, 5.062227540969643, 4.417955740069567, 3.901630473783234, 3.5048650573666302, 3.1915874871388823, 2.9321646576109237, 2.7259579921470696, 2.5705271622693298, 2.432312885485122, 2.310651845912139, 2.216311210934997, 2.122710349567954, 2.03727460494996, 1.949280333781799, 1.85062459314248, 1.7620488002095887, 1.6876147299343964, 1.6158287992260798, 1.5420058304986175, 1.4755350916391603, 1.4103224786748678, 1.3419253202338564, 1.275011931061565, 1.200114828219713, 1.1210828902218362, 1.044501992970681, 0.9649628431920525, 0.8881171171349688, 0.8113801978991627, 0.7393372659432348, 0.6708048882375144, 0.6099487476551294, 0.5526989010408393, 0.4974558763295685, 0.4320059721816519, 0.3713251435629652, 0.3166497828538187, 0.26135895066021003, 0.211187337472767, 0.161818950023095, 0.12016846237295441, 0.08062502530446894, 0.05174898760547453, 0.0236953352469787, -0.002220933546110672, -0.027543453942237055, -0.046470946581646196, -0.0641020163479437, -0.08317458465406247, -0.10217056454211298, -0.11909756418825783, -0.1328292828576778, -0.152120991028654, -0.17129903472116806, -0.19364940945549822, -0.21508832710429132, -0.2510999387558686, -0.293343502701072, -0.3644285154648995, -0.4512613504824745, -0.5627171636130345, -0.672577460563141, -0.7779209399455678, -0.849088311484921, -0.8841085582101409, -0.8678830659413688, -0.788536349283956, -0.7122785386066024, -0.5295292411089614, -0.4847700680575731, -0.11714301459751529, -2.6293362741125743], "iteration": 0, "stage": "chord", "knots": [-10.847434353172623, -10.713339765964179], "intercept": 67.6701080307776, "witness_path": "runs/spectrum_B0.978000000_-10.84743435_-10.71333977.npz", "iteration_outer": 0, "certified_min_loss": 0.6735473410934958}
{"status": "Optimal", "seconds": 1.3000433910056017, "radius": 0.978, "left": -10.713339765964179, "right": -10.441223858044676, "slope": -2.0534802345134406, "kind": "y", "columns": 4377, "X": -10.706499140994378, "Y": 81.82939052293364, "value": 59.84380615606655, "residual": 8.135714324453147e-13, "box_violation_scaled": 0.0, "dual_upper": 59.84380665607314, "duality_gap": 5.000065925742092e-07, "support_intercept": 59.84380665607331, "support_slope": -2.0534802345134233, "multipliers": [81.48216882083646, 34.892945700633156, 22.406198211164256, 14.84342635891536, 10.76035816465723, 8.269149518590027, 6.638845167959272, 5.490649739089109, 4.678062240120589, 4.065107768413139, 3.576402995181278, 3.2108817411050943, 2.9242658665256016, 2.6839262276796667, 2.490911752384021, 2.3463139057359443, 2.214631181932638, 2.0915606995394196, 1.9957129080680522, 1.9032074149082359, 1.8161444193967937, 1.7243385681668297, 1.6260537963524182, 1.5437685420543708, 1.4758242347819308, 1.4081723346684167, 1.3425965341286712, 1.2892127089238463, 1.2367171718434093, 1.1750930925245158, 1.112612335394784, 1.0455530772940915, 0.9752075930254517, 0.9023501178881143, 0.8229889262057889, 0.7484595331389167, 0.6781900408868183, 0.6123020881513432, 0.5492062310003406, 0.4947513260687624, 0.447053574678307, 0.40269795108855494, 0.34682647894622876, 0.29413842254666667, 0.24817366288031362, 0.20152723759939803, 0.15833062467245063, 0.11345059833789016, 0.07501829961904566, 0.03885217079545071, 0.012296090927905859, -0.014564887142566053, -0.03960358515702631, -0.06268796694326986, -0.0781704408990895, -0.09133546322818516, -0.10707520659697875, -0.12259362499676325, -0.135790609345577, -0.14489507416279632, -0.15814577410936242, -0.17152809350451298, -0.18910180935068938, -0.20820409594538936, -0.24118674905406484, -0.2801044211233322, -0.34612547324288023, -0.4265749793128479, -0.5310081868623192, -0.6338782567509942, -0.7333298331225667, -0.8010747912063788, -0.835829594668972, -0.8210320561290926, -0.7471811007049969, -0.6761192708710165, -0.501587503432723, -0.462881775687383, -0.10913763734080685, -2.505617443347871], "iteration": 0, "stage": "chord", "knots": [-10.713339765964179, -10.441223858044676], "intercept": 60.57256050531947, "witness_path": "runs/spectrum_B0.978000000_-10.71333977_-10.44122386.npz", "iteration_outer": 0, "certified_min_loss": 0.7287538492463312}
{"status": "Optimal", "seconds": 1.1377848819975043, "radius": 0.978, "left": -9.76668464956514, "right": -8.0, "slope": -3.8633458876497135, "kind": "y", "columns": 4377, "X": -9.16678893898878, "Y": 76.9561913997243, "value": 41.54171504932912, "residual": 3.943512183468556e-13, "box_violation_scaled": 0.0, "dual_upper": 41.54171554933399, "duality_gap": 5.000048730607887e-07, "support_intercept": 41.541715549333716, "support_slope": -3.863345887649742, "multipliers": [68.82197719323457, 29.113296068079222, 18.491378479913575, 12.215054514745184, 8.871913708143744, 6.780819482577407, 5.364666732165205, 4.377756911420356, 3.706233935871505, 3.1942352273509584, 2.762894041595313, 2.4346767646997636, 2.1883712736552092, 1.9877057163155776, 1.815637131527378, 1.676864665296864, 1.5616840743897522, 1.4586902659083913, 1.3747349562571916, 1.2874092973573787, 1.2083876066175392, 1.1358215125715156, 1.0577447784534741, 0.9863119272060713, 0.9252491560452722, 0.8695561035990164, 0.8227559340648886, 0.7843919799492929, 0.7430080814008561, 0.6939400960431314, 0.6464358688765369, 0.5976765362383349, 0.5478012172244411, 0.4965079349557374, 0.43811053371826353, 0.3819156069855339, 0.32964282632104885, 0.2850342989391803, 0.24517120372029066, 0.20969426250444653, 0.17603260981121127, 0.14587613148544348, 0.10997834617750486, 0.07786243647754293, 0.04891590827161485, 0.016410183493038844, -0.012533888617497305, -0.039791784919165865, -0.060417034698706164, -0.08279834395987654, -0.09977372502267114, -0.11686105925571588, -0.1295464585112758, -0.13831926078939277, -0.14322909609632908, -0.14944329056422548, -0.16067098625369602, -0.16909839100633547, -0.1733144279288144, -0.1724906676490889, -0.17575483137579923, -0.1824187941347623, -0.19539471193641345, -0.2124011406547836, -0.23779050660717657, -0.266232064261192, -0.31499576581079824, -0.3741188057280055, -0.45438050016482007, -0.5341433942251383, -0.6139595638041601, -0.6689761396652417, -0.69938573385532, -0.6867598541196217, -0.6266023882293328, -0.5685855951781759, -0.419299633937357, -0.3938566994744615, -0.08827130901008948, -2.123869048238035], "iteration": 0, "stage": "chord", "knots": [-9.76668464956514, -8.0], "intercept": 42.37608531839164, "witness_path": "runs/spectrum_B0.978000000_-9.76668465_-8.00000000.npz", "iteration_outer": 0, "certified_min_loss": 0.8343697690576448}
{"status": "Optimal", "seconds": 1.3914083760028007, "radius": 0.978, "left": -10.441223858044676, "right": -9.76668464956514, "slope": -2.824507460401364, "kind": "y", "columns": 4377, "X": -10.302171077289259, "Y": 80.82267093454925, "value": 51.72411186841458, "residual": 1.6274981362585095e-11, "box_violation_scaled": 0.0, "dual_upper": 51.7241123684222, "duality_gap": 5.000076157557487e-07, "support_intercept": 51.72411236842284, "support_slope": -2.824507460401299, "multipliers": [75.75861935239877, 32.38618286871514, 20.765638623719557, 13.735019649596587, 9.94432697806223, 7.6235690089240755, 6.0970054450320985, 5.0219309305219415, 4.2625343466148795, 3.6903431561151083, 3.2296967393808877, 2.8828495886229435, 2.6117786993528678, 2.385513844869002, 2.203298654980709, 2.0636780218502166, 1.9373253332315614, 1.820686225180433, 1.730710151704767, 1.6426609573523234, 1.5588129225411538, 1.4723054948956176, 1.3816204950138973, 1.3066118249353498, 1.243676335772037, 1.1806700403178845, 1.120939210781555, 1.073590877801258, 1.027139646707945, 0.9711508960815493, 0.9147286284896401, 0.8554475282267894, 0.7937904084382118, 0.7296557735929993, 0.6585131444815546, 0.5925223273046637, 0.5312717498888851, 0.4744824269993652, 0.41949392729100404, 0.37176653658584186, 0.3308013800554735, 0.2937984648330256, 0.24653051175355167, 0.20169560239720036, 0.16231283436932065, 0.1223849642812943, 0.08611162896681465, 0.048580440646583685, 0.01673641972284054, -0.013861921284644085, -0.035584294036564844, -0.05754491155806571, -0.07736039180191528, -0.09537243993148219, -0.10704909330660421, -0.11691107192633245, -0.12954453890843487, -0.1417641189109644, -0.1514117593152726, -0.157223639778864, -0.1672662342147555, -0.17782488945289368, -0.1926279874247857, -0.20939393664183237, -0.23845267690472272, -0.27305836736227485, -0.3326287454196306, -0.4055570007777625, -0.5005785659781331, -0.5946510807058186, -0.6856596057747016, -0.7478639773503589, -0.7792206401451973, -0.7647775882409918, -0.6955864159973151, -0.6291953503659296, -0.4664538403260371, -0.4303779210092889, -0.10197480373763247, -2.3309069582117745], "iteration": 0, "stage": "chord", "knots": [-10.441223858044676, -9.76668464956514], "intercept": 52.52209263917649, "witness_path": "runs/spectrum_B0.978000000_-10.44122386_-9.76668465.npz", "iteration_outer": 0, "certified_min_loss": 0.7979802707542945}
{"status": "Optimal", "seconds": 1.1666788199945586, "radius": 0.978, "left": -1.4177000000000035, "right": 4.2546, "slope": -6.844250933401518, "kind": "y", "columns": 4377, "X": 1.035056752545561, "Y": 18.982811956378782, "value": 26.06700010111228, "residual": 8.100187187665142e-13, "box_violation_scaled": 0.0, "dual_upper": 26.06700060112948, "duality_gap": 5.000171974245404e-07, "support_intercept": 26.06700060112931, "support_slope": -6.844250933401476, "multipliers": [45.431011859176934, 19.073721908522625, 12.037776893973213, 7.873715337643087, 5.629073077477604, 4.198564299313803, 3.2290361843539883, 2.5538505032600285, 2.0832648663916666, 1.7161351545902732, 1.407795551324056, 1.1678617122772377, 0.9855608512717785, 0.8351733863364222, 0.7060120313474486, 0.5976800674931577, 0.5057631464229457, 0.4283997401080429, 0.3650614702535912, 0.296556243858073, 0.23518209234269577, 0.1815435171140659, 0.12819183533884262, 0.08301571851477285, 0.04633014044188143, 0.013147776864042317, -0.01712878867998333, -0.03911883879398682, -0.05946737639168817, -0.08281796211559006, -0.10551509871468648, -0.12714609488128983, -0.1489707204400093, -0.17007420857344227, -0.1948038628513658, -0.21489576011323494, -0.23290970295044003, -0.24699544504221493, -0.2601747496679447, -0.2686542416476633, -0.27493586357211786, -0.2775488555402236, -0.283458327578301, -0.2861426324633741, -0.288687517480568, -0.29443103598855613, -0.29752057985125363, -0.2987468529720569, -0.2960464205526139, -0.2958159898824804, -0.29255486952098425, -0.28947366964422583, -0.283274515833543, -0.275891024753622, -0.2660297280277565, -0.25755083224470826, -0.25236134743678523, -0.24684342612851365, -0.2390827311808741, -0.22796183032633896, -0.2199951988246552, -0.21397883017459504, -0.2129513981335906, -0.2153403708564099, -0.22515829633007364, -0.23763606510705101, -0.26293065008942057, -0.2951738585255835, -0.3408605738097391, -0.3863291247997164, -0.43305476428918016, -0.4628100928133714, -0.47748500607430233, -0.4654464662617105, -0.422123413687694, -0.3804055527842887, -0.28093865480173735, -0.260201450621997, -0.06090975542209153, -1.4059008242225985], "iteration": 0, "stage": "chord", "knots": [-1.4177000000000035, 4.2546], "intercept": 27.306064561011063, "witness_path": "runs/spectrum_B0.978000000_-1.41770000_4.25460000.npz", "iteration_outer": 0, "certified_min_loss": 1.2390639598815838}
{"status": "Optimal", "seconds": 1.283141722989967, "radius": 0.978, "left": -5.263510267776965, "right": -1.4177000000000035, "slope": -5.914009014535908, "kind": "y", "columns": 4377, "X": -3.702173967411216, "Y": 49.33505519369646, "value": 27.440364977046364, "residual": 1.4210854715202004e-13, "box_violation_scaled": 0.0, "dual_upper": 27.440365477048832, "duality_gap": 5.000024678736281e-07, "support_intercept": 27.440365477048843, "support_slope": -5.914009014535903, "multipliers": [53.72907349700742, 22.40776675591558, 14.068293289114932, 9.210840176644206, 6.632002369731091, 5.013048018210535, 3.925152232995338, 3.1528008691979323, 2.595379050285103, 2.1632695720913104, 1.8235560648145275, 1.5686142989732426, 1.3660501746626494, 1.1950398438162622, 1.0514502126127938, 0.9304510851288403, 0.8282838426401526, 0.7423571053992276, 0.6750281433662346, 0.6024621340134055, 0.534411911846664, 0.47626201886544606, 0.41534545463481554, 0.3582332519053817, 0.31113598741912957, 0.2721782420047469, 0.24146177285044074, 0.2163027949871205, 0.18696994005956705, 0.15496495868671667, 0.12489860971085842, 0.09533221866290127, 0.06595908750893975, 0.03709480481785409, 0.002981091744077045, -0.029345544272306966, -0.06071891854027185, -0.08443386521846401, -0.1030544664672351, -0.11759664514380562, -0.13232641867013836, -0.14376070947875727, -0.1581441500950461, -0.1702090980786235, -0.18208236124453098, -0.19695018343157125, -0.20769348951204525, -0.2157091615455431, -0.21900905435783746, -0.2259695392181666, -0.22827546866418436, -0.23105559656740204, -0.23264418024323144, -0.23268219655320693, -0.22901763445877302, -0.22337049203793682, -0.22001175684555158, -0.21554649496865733, -0.21248322028339917, -0.20779446349795327, -0.20606128426608564, -0.2058438915634595, -0.20957795321725614, -0.21653816930380654, -0.22969237398694092, -0.2455010964078458, -0.2764900123033529, -0.3147110455133441, -0.36997223000486273, -0.42538008392082816, -0.4832422004156773, -0.5221093668892101, -0.544917072427329, -0.5340116982141306, -0.4878866822973061, -0.4424274646476619, -0.32479742550680624, -0.3084100833364932, -0.06726529502751445, -1.6659444417061993], "iteration": 0, "stage": "chord", "knots": [-5.263510267776965, -1.4177000000000035], "intercept": 28.624868529386838, "witness_path": "runs/spectrum_B0.978000000_-5.26351027_-1.41770000.npz", "iteration_outer": 0, "certified_min_loss": 1.1845030523380053}
{"status": "Optimal", "seconds": 1.2957438890007325, "radius": 0.978, "left": 4.2546, "right": 8.0, "slope": -7.5267709331990655, "kind": "y", "columns": 4377, "X": 5.817919760907458, "Y": -15.459056010896902, "value": 28.331093337185806, "residual": 2.0587975768648903e-12, "box_violation_scaled": 0.0, "dual_upper": 28.332233099259092, "duality_gap": 0.0011397620732864766, "support_intercept": 28.332233099258772, "support_slope": -7.526770933199026, "multipliers": [38.54842484639088, 16.4885122838143, 10.481010953550332, 6.799931232003145, 4.819505207056876, 3.5810045198124945, 2.7548515637988764, 2.1677074654934487, 1.7318518251849935, 1.3877964252240327, 1.1095592199130049, 0.8941510011283297, 0.7176146728621597, 0.5652708246482594, 0.43841684021226385, 0.3381463755866938, 0.2570944344512051, 0.1910586601074122, 0.1317889007909699, 0.07220736302386929, 0.02247663526294857, -0.022455899109246186, -0.06476017773427425, -0.10271679672912676, -0.13877913182467266, -0.1710738327016689, -0.20053801135049257, -0.22322897172402673, -0.24341700590759766, -0.26113672327834503, -0.2757490833844039, -0.29300016836671433, -0.31041582672615925, -0.3248741427597564, -0.33898231451985833, -0.34958460721855145, -0.3580687294346534, -0.36244012024511457, -0.36701640549346576, -0.37083114375292064, -0.3742514530203122, -0.3742774805908351, -0.37538266810536397, -0.3742248156443848, -0.37288048762474485, -0.3733397087393025, -0.3720984389279585, -0.3685644662166713, -0.3600341042647731, -0.3511908309716525, -0.3396636104041747, -0.3290278648300545, -0.3177750234457664, -0.30702532652853376, -0.29394296829709987, -0.2816376834528211, -0.26991815283975445, -0.2615728415198892, -0.25375791333696773, -0.24382926946877542, -0.2361620604644841, -0.22918174410386974, -0.2256171710229826, -0.22237550375072931, -0.22768864413277878, -0.2352978788383145, -0.2553097716678614, -0.2825338481988653, -0.32081717990521186, -0.3602462079859356, -0.3983401510837645, -0.42206379182545256, -0.4287816697690438, -0.4153140658633748, -0.3722942102036257, -0.33228906885893145, -0.24770325624887832, -0.2201729362604798, -0.0572693072962442, -1.185405288481864], "iteration": 0, "stage": "chord", "knots": [4.2546, 8.0], "intercept": 30.209914152149707, "witness_path": "runs/spectrum_B0.978000000_4.25460000_8.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.8776810528906154}
{"status": "Optimal", "seconds": 1.0123346990003483, "radius": 0.978, "left": 12.0, "right": 16.0, "slope": -8.646820467665844, "kind": "y", "columns": 4377, "X": 13.735631676979075, "Y": -79.08343571472852, "value": 39.68610540609346, "residual": 3.156586103614245e-12, "box_violation_scaled": 0.0, "dual_upper": 39.832760198362806, "duality_gap": 0.14665479226934508, "support_intercept": 39.832760198364014, "support_slope": -8.646820467665943, "multipliers": [22.131150818344647, 10.006509347454069, 6.727109705319228, 4.491811272708416, 3.199497985929423, 2.3994082208715475, 1.8676872147143868, 1.4751306560906101, 1.1577238082430525, 0.8957867366608098, 0.6911207309894318, 0.5250530326241932, 0.38579992422040266, 0.2594677757689812, 0.14446328967808636, 0.050831715844810034, -0.03630586798896821, -0.11331578354065817, -0.17145336447823745, -0.22464644217935875, -0.2806296776090241, -0.34101626712176, -0.3910563150770167, -0.4258841421595345, -0.45211428137209275, -0.47361833938731884, -0.49548380316751595, -0.5168090211016471, -0.5297610376936267, -0.5341543910545447, -0.5408322299359141, -0.5530654311569264, -0.5662345671011448, -0.5725343617949076, -0.5708959322200248, -0.5691992844506142, -0.5717153762502284, -0.5717985972818499, -0.5676139950893921, -0.5551852306620011, -0.5393546775710727, -0.5256490748631458, -0.5156335707169037, -0.5085169340522812, -0.5000432075799744, -0.48594324013841794, -0.47121779508382616, -0.45856752882077306, -0.4461230755246278, -0.4323658263899248, -0.4187781563457944, -0.4072699178880803, -0.3955215784294512, -0.3835232227513065, -0.3679147395064319, -0.353803176475825, -0.3411898762005566, -0.331267008901974, -0.32146819620762146, -0.3125709422007587, -0.3037434834636214, -0.29391753904001494, -0.2848154066650474, -0.2759455099809525, -0.2749679083981961, -0.275847509406495, -0.28420720297917124, -0.29586233804025625, -0.31163906000933983, -0.3240506848031093, -0.33244175001222365, -0.3283645849900112, -0.3137799964045408, -0.29013372226181794, -0.24969877262624007, -0.2161279323475233, -0.15726524717484233, -0.13750373400250376, -0.03369301293537843, -0.6757516301927482], "iteration": 0, "stage": "chord", "knots": [12.0, 16.0], "intercept": 41.76550844991232, "witness_path": "runs/spectrum_B0.978000000_12.00000000_16.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.932748251549512}
{"status": "Optimal", "seconds": 0.9324202229909133, "radius": 0.978, "left": -8.0, "right": -5.263510267776965, "slope": -4.9441211341495785, "kind": "y", "columns": 4377, "X": -6.942442115454771, "Y": 67.04190220483886, "value": 32.717627419208824, "residual": 1.404032445861958e-11, "box_violation_scaled": 0.0, "dual_upper": 32.71779083801992, "duality_gap": 0.0001634188110983814, "support_intercept": 32.71779083801687, "support_slope": -4.94412113414996, "multipliers": [61.053217764749924, 25.56852937676749, 16.131993569179457, 10.627447975553258, 7.68672863970939, 5.835303093185816, 4.601090659829943, 3.7378593582951707, 3.1242097014810644, 2.6474310082677643, 2.2663315573693636, 1.9787142739968577, 1.752334769717841, 1.5682748130232094, 1.4168642574215118, 1.2879319731275078, 1.175454668394048, 1.0781575662358343, 1.0038515760599969, 0.9263111608317447, 0.8550638183454261, 0.7926020036503177, 0.7225358164922776, 0.6542205312445245, 0.5976565615032445, 0.5523550158807714, 0.5181208433451995, 0.4884249218809678, 0.45155443700524517, 0.408910244852054, 0.36855596790586814, 0.33013880248073746, 0.2931861825608642, 0.2561305570897188, 0.21112922855429234, 0.16582726490594019, 0.12169325127155439, 0.08718257197623581, 0.060593863720244445, 0.03884353655767322, 0.015739380893294314, -0.005509418775236179, -0.031132174008616505, -0.0536878799904812, -0.0742005244125061, -0.09709223561251701, -0.1149143265566022, -0.13076028331305142, -0.14246431614364632, -0.15848117312280574, -0.1684808926115692, -0.17749807542641774, -0.1837919039104166, -0.188226207761249, -0.18907327694147366, -0.188459197359743, -0.19113424236025872, -0.19222962779070363, -0.19378733958621241, -0.1924704036704876, -0.19356588129471666, -0.19585073403572975, -0.2028866782018977, -0.21431299531438597, -0.23332687095184199, -0.2554970587699241, -0.2952825156845403, -0.342910270978785, -0.4093196013356061, -0.4752592099293186, -0.5427897526547155, -0.5891075839487611, -0.616111185570566, -0.6048284097876404, -0.5529024014127889, -0.5018531166618048, -0.3692734094827869, -0.34956115138381827, -0.0770289981089159, -1.8901233314745707], "iteration": 0, "stage": "chord", "knots": [-8.0, -5.263510267776965], "intercept": 33.72988334639272, "witness_path": "runs/spectrum_B0.978000000_-8.00000000_-5.26351027.npz", "iteration_outer": 0, "certified_min_loss": 1.0120925083727954}
{"status": "Optimal", "seconds": 1.0253071780025493, "radius": 0.978, "left": 8.0, "right": 12.0, "slope": -7.998020962158748, "kind": "y", "columns": 4377, "X": 9.868990630833336, "Y": -46.93929023101428, "value": 31.993103709739017, "residual": 9.091394304050482e-12, "box_violation_scaled": 0.0, "dual_upper": 31.998299043407332, "duality_gap": 0.005195333668314817, "support_intercept": 31.99829904340602, "support_slope": -7.9980209621586384, "multipliers": [31.892855837844206, 13.773351692671946, 8.8293000723737, 5.77760309710511, 4.1238882307808655, 3.080893635868628, 2.390513016846003, 1.8937322806719599, 1.509685958499521, 1.1962004723764201, 0.9392684049912562, 0.7335550970299167, 0.5707064703443513, 0.4393400900679203, 0.32575282810523115, 0.22302537328436403, 0.13227956596315749, 0.05915091141554885, -0.003222969850532538, -0.06174065116289107, -0.11274622359857, -0.16128393459005477, -0.2016893477463882, -0.23540135353027156, -0.26869979755740425, -0.29911353691070647, -0.32890915842070456, -0.3555387339302608, -0.38050465615663376, -0.40272364455400306, -0.4185504759323775, -0.429920811108868, -0.43537196748690543, -0.4373871926542164, -0.4391404090660292, -0.43875723677429057, -0.4393784643527038, -0.4393657758273717, -0.4405055673753488, -0.440445543252676, -0.4390666080195001, -0.434753361065654, -0.4305980469381989, -0.4263500451235951, -0.42185792258650406, -0.4159035998817571, -0.40726090721667557, -0.3973453876885379, -0.3870391454251356, -0.37927403340431576, -0.370297653498905, -0.35995667471569903, -0.3463538456038326, -0.3328447905968232, -0.3187065896190436, -0.30646791133639967, -0.29456948495139174, -0.28696706939338806, -0.2803843464938333, -0.27269876956547934, -0.26621907806567024, -0.25981145901431374, -0.25504527781870123, -0.2500447236820677, -0.2527771831590157, -0.25680195422164637, -0.2707558952729613, -0.2891156431655678, -0.31616294925619054, -0.34327749808375607, -0.36829437866382775, -0.3817407582794367, -0.38011638015813287, -0.3637868282588716, -0.3221825350458316, -0.2851352138932714, -0.21201243925132218, -0.18566223760765643, -0.04892609019866617, -0.9789712294897595], "iteration": 0, "stage": "chord", "knots": [8.0, 12.0], "intercept": 33.979914383827165, "witness_path": "runs/spectrum_B0.978000000_8.00000000_12.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.9816153404198324}
{"status": "Optimal", "seconds": 1.2786363939958392, "radius": 0.978, "left": 16.0, "right": 20.0, "slope": -9.351059936895545, "kind": "y", "columns": 4377, "X": 17.711343202711863, "Y": -114.95699467158146, "value": 50.662837179904685, "residual": 1.8207657603852567e-14, "box_violation_scaled": 0.0, "dual_upper": 52.34430901127777, "duality_gap": 1.6814718313730879, "support_intercept": 52.34430901127777, "support_slope": -9.351059936895545, "multipliers": [10.43254659125926, 5.167076911513173, 3.7523482371578885, 2.712284546866769, 2.0348234642380727, 1.5829157208609757, 1.2582864625988717, 1.0131086783571004, 0.8101743880681458, 0.6319793790092848, 0.4746345534533787, 0.3471241889740062, 0.234805709716388, 0.12626812093051404, 0.02728856426223263, -0.05289517401621053, -0.11832684772298677, -0.1833621072186069, -0.249465425654328, -0.31020740460485036, -0.36237382767800225, -0.4065520738958465, -0.4477484750174272, -0.48842325417750154, -0.5262910615213032, -0.5590669380906943, -0.5880067650387646, -0.6124421691051652, -0.6336646221903893, -0.653308831366081, -0.6705648192479188, -0.6828449761029055, -0.6912643954559857, -0.6985247710922364, -0.7039988168019892, -0.7046356786130329, -0.7030005704760808, -0.7000904187300793, -0.6961838664898377, -0.691217647912384, -0.6854479669144912, -0.6764442032799458, -0.6628854528907857, -0.6479752807899135, -0.6336420616110499, -0.6203590244840541, -0.6051698401003606, -0.58767427943411, -0.5678237665898386, -0.5483235333985749, -0.5304981873106054, -0.5139431686723834, -0.4961940592416004, -0.4765416764054807, -0.4574553622656191, -0.43976441119377147, -0.424287081936552, -0.40875618036220834, -0.39315601507374337, -0.37647884106757656, -0.3597427629732717, -0.3440032180823213, -0.329541327857998, -0.3169393003790864, -0.305571125771484, -0.2965803557542872, -0.2883827762483105, -0.2809733528758112, -0.27220842333878603, -0.2611870218861228, -0.24596085729950187, -0.2272619293385993, -0.2025893102297234, -0.17687041544265883, -0.14701100836597775, -0.12098481724843159, -0.08707289892222968, -0.07422917249840566, -0.022037802139048736, -0.3056837657606131], "iteration": 0, "stage": "chord", "knots": [16.0, 20.0], "intercept": 53.03333995758754, "witness_path": "runs/spectrum_B0.978000000_16.00000000_20.00000000.npz", "iteration_outer": 0, "certified_min_loss": 0.6890309463097708}
{"status": "Optimal", "seconds": 2.490502626009402, "radius": 0.978, "left": 20.0, "right": 23.0, "slope": -10.047567288744034, "kind": "y", "columns": 7877, "X": 21.22230381038279, "Y": -148.8632501444284, "value": 64.36927541256159, "residual": 9.616751839303106e-13, "box_violation_scaled": 0.0, "dual_upper": 64.37715296179307, "duality_gap": 0.00787754923148043, "support_intercept": 64.3771529617951, "support_slope": -10.047567288744137, "multipliers": [3.5595716122968892, 2.189047138415554, 1.9097523680865451, 1.6549254805968825, 1.4211595200432923, 1.21738616053978, 1.0493568908569555, 0.9023693713688415, 0.7675331874552341, 0.6392715094580944, 0.5186745434042122, 0.40597932460470776, 0.2989105640149458, 0.1962004827081067, 0.09836086133087443, 0.006841250000894203, -0.07922414121148615, -0.16326409883847914, -0.24356321249330992, -0.317155608758141, -0.3848544859979501, -0.4482273986817644, -0.5073300284721458, -0.5616345730911164, -0.6108734055157463, -0.6560769583474658, -0.696924910955042, -0.7325591516551239, -0.7637940362874577, -0.791229530782564, -0.8147391842128712, -0.8340181113092219, -0.8493852883341194, -0.861385818180651, -0.8697648415639786, -0.874636853600759, -0.8765210992552311, -0.8758247762412088, -0.8722200352160675, -0.8656490301933486, -0.8563776448741234, -0.8450136470577102, -0.8313195882767614, -0.8155614905001072, -0.7983210403050697, -0.7800122500412817, -0.7598925154005413, -0.7378954455255676, -0.7140721939233133, -0.6892047519981157, -0.6640549921252612, -0.6382829615198576, -0.6113843975986042, -0.5837055665162085, -0.5558068406777182, -0.5279707250462914, -0.49989493810675745, -0.47198921725018766, -0.4439304261465705, -0.41592141020303947, -0.3883172485384981, -0.36143227817677204, -0.3354550966017972, -0.3103225949988257, -0.28574452269096484, -0.2615602914558605, -0.23743907775960568, -0.2134358527241627, -0.18923734774589232, -0.16568592414179426, -0.14301504885331576, -0.12136123546465824, -0.10070852661072897, -0.08207323457147622, -0.06503281566732157, -0.051002076954692235, -0.03625878067677741, -0.028357730912186168, -0.00817823225296167, -0.09529914713116264], "iteration": 1, "stage": "chord", "knots": [20.0, 23.0], "intercept": 66.96348699455731, "witness_path": "runs/spectrum_B0.978000000_20.00000000_23.00000000.npz", "iteration_outer": 0, "certified_min_loss": 2.586334032764242}
{"status": "Optimal", "seconds": 15.708391916006804, "radius": 0.978, "left": 23.0, "right": 25.283623306567343, "slope": -10.946981995391292, "kind": "y", "columns": 18377, "X": 24.686023974170407, "Y": -185.10896695800173, "value": 85.12849302503949, "residual": 2.433608869978343e-13, "box_violation_scaled": 0.0, "dual_upper": 85.13665075667504, "duality_gap": 0.008157731635549226, "support_intercept": 85.13665075667254, "support_slope": -10.946981995391193, "multipliers": [1.4041198325552948, 1.3945687530054105, 1.571676790464501, 1.6593544111550322, 1.626538451468938, 1.528884133971252, 1.4161965257880589, 1.2966337471926135, 1.1647780479296401, 1.0262645129361714, 0.8856845754978838, 0.7450657855501762, 0.606775021340094, 0.47079265948020305, 0.3385854013014628, 0.21169027626341122, 0.08977112385804736, -0.027673361501651707, -0.14089147753805698, -0.24884109000508314, -0.3509054913883084, -0.44723916685078585, -0.5370066238635284, -0.6194639332736988, -0.6959253426057604, -0.7672811835974878, -0.8332986621952214, -0.8930645051189983, -0.9465335021099311, -0.9940661160852128, -1.0354482453150364, -1.0709154214369327, -1.1008383995232338, -1.1251696149561123, -1.1432959543831338, -1.1555663066532367, -1.1628727904028369, -1.1659467956724132, -1.164772411976542, -1.1590970332928818, -1.1491705625305564, -1.1348773455273151, -1.1163130419372105, -1.093931626507776, -1.0681483815412218, -1.039384160053508, -1.0077628703224246, -0.9734751519503653, -0.9365165864449042, -0.8971997653498601, -0.855479570271999, -0.8115259877007546, -0.7656333893132988, -0.7180577331226428, -0.668815792016264, -0.6184547171007001, -0.5675645905787605, -0.5162730554043083, -0.46465110921525915, -0.41326986798573784, -0.36278814548877775, -0.31360763292509825, -0.26593691421124094, -0.22002989827971928, -0.17705233384440158, -0.13806315735557306, -0.10397454012748696, -0.07565542100432603, -0.05279976859534226, -0.03471719830224381, -0.020729075942794047, -0.01040260664456741, -0.002453065981530898, 0.003153502158682401, 0.005528544449072602, 0.00645237870076373, 0.007503911574113042, 0.006089986194689186, 0.002716819351044653, 0.01904561485430399], "iteration": 4, "stage": "chord", "knots": [23.0, 25.575177239162024], "intercept": 87.65002524744426, "witness_path": "runs/spectrum_B0.978000000_23.00000000_25.57517724.npz", "iteration_outer": 0, "certified_min_loss": 2.5133744907692233}
{"stage": "compare", "disk_radius": 0.978, "X": -10.871482899654211, "disk": {"status": "Optimal", "seconds": 1.4632344119891059, "radius": 0.978, "left": -10.873282444310352, "right": -10.871482899654211, "slope": -0.5788280408417241, "kind": "y", "columns": 4377, "X": -10.871482899654211, "Y": 82.11010468229455, "value": 75.81738553444339, "residual": 7.105427357601002e-14, "box_violation_scaled": 0.0, "dual_upper": 75.81738603444707, "duality_gap": 5.000036793489926e-07, "support_intercept": 76.02268357888417, "support_slope": -0.5599439984040885, "multipliers": [91.64455010733145, 39.44601876075579, 25.454264486609723, 16.907583861042095, 12.309723309807705, 9.544230492647172, 7.738919374560911, 6.444766713260724, 5.521174849732739, 4.836231867208628, 4.286813282777099, 3.861845191609165, 3.5266888309715805, 3.2515702025026156, 3.033555744035569, 2.8684264663578527, 2.722332866785214, 2.596275483831748, 2.499511636206616, 2.4021527205449975, 2.3130616346862016, 2.221744346955259, 2.117934619191836, 2.0225322985462757, 1.9412615941350486, 1.8631851032070803, 1.7824107002637006, 1.7081251908684523, 1.6346398811366651, 1.5586771655088023, 1.4846717972007653, 1.4014720581130244, 1.3137091477523961, 1.229353721483171, 1.1421878956447384, 1.0571457923281518, 0.9713803926758267, 0.890911606446649, 0.8143998426710427, 0.7453815300148675, 0.6791572048895085, 0.6148739656454699, 0.5401523522401915, 0.47066114740499293, 0.40719898606523935, 0.34325735857701695, 0.2856035180984874, 0.2296884779351004, 0.18215703053066137, 0.13658946084155743, 0.10264838050121208, 0.07017619408667433, 0.04035573237366324, 0.010935720536187916, -0.012126978053261614, -0.03407504896062325, -0.057226978919906725, -0.0800540500089325, -0.10068243731420547, -0.11818856738918765, -0.14184066113237737, -0.1651926842601791, -0.1915520632567894, -0.21629583688664672, -0.2564456103472244, -0.3032104368680097, -0.38092370348804144, -0.4756514939379803, -0.5966435937994174, -0.7158274594343222, -0.8298857403569845, -0.9069988326510608, -0.945046249613814, -0.9281446078928383, -0.8434581453775742, -0.7619477713151642, -0.5667122838489754, -0.5183713681405293, -0.12567133070581055, -2.8140950022078184], "iteration": 0, "stage": "chord", "knots": [-10.873282444310352, -10.871482899654211], "intercept": 76.48552721917258, "witness_path": "runs/spectrum_B0.978000000_-10.87328244_-10.87148290.npz", "iteration_outer": 0, "certified_min_loss": 0.6681411847255134}, "upper": {"status": "Optimal", "seconds": 0.5933216929988703, "radius": null, "left": -10.871482899654211, "right": -10.871482899654211, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.871482899654211, "Y": 82.77824636702374, "value": 82.77824636702374, "residual": 2.4158453015843406e-13, "box_violation_scaled": 0.0, "dual_upper": 82.77824686704383, "duality_gap": 5.000200928861886e-07, "support_intercept": 76.16738585856801, "support_slope": -0.6080919290859673, "multipliers": [91.28840460979657, 39.289867916935705, 25.351441176795998, 16.838087667814253, 12.257882875931537, 9.502437047943507, 7.703615149368108, 6.414315281516664, 5.49420478965089, 4.811686939506822, 4.264250594134044, 3.8409856491276626, 3.507156794216903, 3.232991880970379, 3.0156988594243845, 2.851167964482724, 2.7055602920661133, 2.5797732185338775, 2.483159624046867, 2.3860299478596785, 2.297159908504658, 2.206038936707454, 2.102533164968565, 2.007536935400635, 1.9266724973159415, 1.848965725899643, 1.7685980747031553, 1.6947710416596897, 1.6217696076489234, 1.5462432347142079, 1.4726424441490216, 1.389917718848731, 1.3026532052808455, 1.2187354554497418, 1.1319958719755627, 1.0474146425697277, 0.9621606112815535, 0.8821664314156478, 0.8061021683781816, 0.7375443005526476, 0.6718319188953883, 0.6080655420565926, 0.5338738087095877, 0.4648858110095429, 0.4019275831123239, 0.33848257780213586, 0.28125527384655846, 0.22571042205759204, 0.17851113383857387, 0.13328644941486098, 0.09963288698750229, 0.06741009012295102, 0.03780926902501265, 0.008622858698344015, -0.014200938329787789, -0.03589694938955334, -0.05881017462295817, -0.08141244076247119, -0.10182232832087335, -0.11910346253936825, -0.14249443516264151, -0.16559601109482983, -0.1917149157657031, -0.21626096341346682, -0.2561639715639724, -0.30265922460240197, -0.3799782073657945, -0.47423633919072106, -0.5946622810252896, -0.7132926559624247, -0.8268340369025658, -0.9035942834338188, -0.9414617793830224, -0.9245985527307848, -0.8402257469156693, -0.7590243968988665, -0.5645229612245353, -0.5163944341230499, -0.1251681682688885, -2.803216554988955], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.873282444310352, -10.871482899654211], "certified_loss_upper": 0.6681421847492857}
{"stage": "compare", "disk_radius": 0.978, "X": -10.86809559698672, "disk": {"status": "Optimal", "seconds": 1.1670142079965444, "radius": 0.978, "left": -10.86809559698672, "right": -10.86719417678799, "slope": -0.6883483664828631, "kind": "y", "columns": 4377, "X": -10.86809559698672, "Y": 82.1077899942932, "value": 74.62675414332779, "residual": 1.4068746168049984e-12, "box_violation_scaled": 0.0, "dual_upper": 74.62675464337013, "duality_gap": 5.000423470846727e-07, "support_intercept": 73.62927541524623, "support_slope": -0.7801288646596057, "multipliers": [90.01586435411522, 38.731926749770345, 24.984044138988075, 16.58977144850738, 12.072652290518127, 9.353105268742752, 7.577469941701968, 6.305509546139375, 5.397838311862235, 4.723985680362808, 4.183632055468775, 3.7664526065592243, 3.437367050349388, 3.166609848403452, 2.951894586608825, 2.7895017675682268, 2.6456303570682707, 2.520809123700891, 2.424732397326364, 2.3284218145955116, 2.2403415945019245, 2.149922077426868, 2.0475023682207096, 1.953957138978319, 1.8745443274181193, 1.7981585974674459, 1.7192443072724872, 1.6470554519249352, 1.5757829498639575, 1.5018156690673816, 1.4296604715909906, 1.348633013751803, 1.2631493172419235, 1.180795425135632, 1.0955788444095114, 1.0126443594013481, 0.9292174937731555, 0.8509191256047277, 0.7764538234216211, 0.7095411668674146, 0.6456580057752941, 0.5837384253032323, 0.511440001599601, 0.44425000877876825, 0.38309238091616, 0.32142185181319, 0.2657186016473507, 0.211496466600852, 0.16548401336864021, 0.12148448917506087, 0.088858254384917, 0.05752654906057771, 0.02871052386646695, 0.0003587929951484327, -0.021611387029499548, -0.04240676534214619, -0.06446707688525376, -0.0862660944861729, -0.10589526256440708, -0.12237246611756893, -0.14483042923203515, -0.16703713456089067, -0.19229680259476364, -0.2161363573195498, -0.25515765056438316, -0.30068969302447907, -0.3765998637051962, -0.46917986255080385, -0.5875828702705005, -0.7042355726116929, -0.8159300229062656, -0.891429519435742, -0.9286541412382256, -0.9119281751177725, -0.8286760932172393, -0.7485789142217403, -0.5567003123591986, -0.5093306690745044, -0.12337032311189831, -2.7643468736296133], "iteration": 0, "stage": "chord", "knots": [-10.86809559698672, -10.86719417678799], "intercept": 75.29503184227423, "witness_path": "runs/spectrum_B0.978000000_-10.86809560_-10.86719418.npz", "iteration_outer": 0, "certified_min_loss": 0.668277198904093}, "upper": {"status": "Optimal", "seconds": 0.6574126870109467, "radius": null, "left": -10.86809559698672, "right": -10.86809559698672, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.86809559698672, "Y": 82.77606769323964, "value": 82.77606769323964, "residual": 2.2666313270747196e-12, "box_violation_scaled": 0.0, "dual_upper": 82.77606819326934, "duality_gap": 5.000296994239761e-07, "support_intercept": 75.3651073941747, "support_slope": -0.6819005899386275, "multipliers": [90.74244922057113, 39.05049553880567, 25.19381756374675, 16.731553059221707, 12.178413770069907, 9.43836953467162, 7.649495324271197, 6.367634575439204, 5.4528608732886354, 4.774060644455291, 4.229662984409411, 3.8090088875935333, 3.477215040601315, 3.2045121308831575, 2.9883250404453383, 2.8247114399427877, 2.6798486724816653, 2.5544759713780443, 2.4580927083323423, 2.36131444618874, 2.272783261411795, 2.1819632333055083, 2.0789234127810685, 1.9845497029769963, 1.9043080533096834, 1.8271680456485384, 1.7474239270010832, 1.6742997180621186, 1.6020400442663865, 1.5271825654878308, 1.454201974805316, 1.372205424758804, 1.2857049315723164, 1.20245812048041, 1.1163719477999745, 1.0324972178245515, 0.9480270917534529, 0.8687604625764105, 0.7933821984970362, 0.7255301723547074, 0.6606025775301729, 0.597628528036346, 0.5242490775182365, 0.45603247422766063, 0.3938467541462243, 0.33116304881164327, 0.27458960660217563, 0.21961223731408439, 0.1729221345116071, 0.12822307811490405, 0.09501026800443885, 0.06316977435629942, 0.033905652663679293, 0.005077343181453153, -0.017380228257398215, -0.03868984265119257, -0.061237144033359725, -0.0834947940684416, -0.10356973112312222, -0.12050595658616302, -0.14349664200884163, -0.16621429339430016, -0.1919645614892083, -0.21620750389828094, -0.2557322316790231, -0.3018142404248823, -0.3785288033759751, -0.472066969181516, -0.5916250156562941, -0.7094069136896143, -0.8221559096822036, -0.8983752591711337, -0.9359669441171999, -0.9191626060745437, -0.8352706221904923, -0.7545429924508334, -0.5611668258943352, -0.5133638812007961, -0.1243968423678533, -2.786540373693665], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.86809559698672, -10.86719417678799], "certified_loss_upper": 0.6682781989761395}
{"stage": "compare", "disk_radius": 0.978, "X": -10.87035061308032, "disk": {"status": "Optimal", "seconds": 1.9453031540033408, "radius": 0.978, "left": -10.870757505517531, "right": -10.86809559698672, "slope": -0.6517948763804275, "kind": "y", "columns": 4377, "X": -10.87035061308032, "Y": 82.10941615067355, "value": 75.02417731660896, "residual": 6.135536523288465e-12, "box_violation_scaled": 0.0, "dual_upper": 75.02417781666385, "duality_gap": 5.000548952693862e-07, "support_intercept": 75.02417781666291, "support_slope": -0.6517948763805133, "multipliers": [90.96513821741235, 39.14813281065459, 25.25811044356477, 16.77500731483072, 12.210828314803116, 9.464501944910069, 7.6715701855688225, 6.386675104605403, 5.469724586596255, 4.78940798233841, 4.243770877126838, 3.8220518450266345, 3.489427941465064, 3.2161286971703853, 2.999490510015752, 2.835502755516315, 2.6903361497847924, 2.5647944308971007, 2.468317218279364, 2.3713956183129095, 2.282726218574916, 2.1917834389540407, 2.0885535622317155, 1.9939259336882007, 1.9134302557020457, 1.836059071560983, 1.7560606210931855, 1.6826497381983978, 1.610087508846963, 1.5349571957600179, 1.4617236326107228, 1.3794300681552312, 1.2926179397286859, 1.209097460345902, 1.1227447688306929, 1.0385818657638808, 0.9537919936561772, 0.8742286048202771, 0.7985705295693303, 0.730430598631092, 0.6651828981778399, 0.6018856673735501, 0.5281748959406487, 0.4596436496550033, 0.3971428324193856, 0.33414860147267417, 0.2773084564895114, 0.22209961754826046, 0.1752018238079511, 0.13028836970857, 0.09689578172702452, 0.06489935093697526, 0.03549789338636131, 0.006523518643231848, -0.01608343205285811, -0.0375506532594313, -0.060247210821862573, -0.08264542584151538, -0.10285698538839394, -0.11993389520369943, -0.14308785322207437, -0.16596210306617876, -0.19186273383028773, -0.21622930941933605, -0.25590833345879865, -0.3021588998495154, -0.3791199987681805, -0.4729518305280348, -0.5928638816554156, -0.7109918637749889, -0.8240640645826848, -0.9005040398292063, -0.9382082249504438, -0.9213798669150487, -0.8372917612326434, -0.7563709063783994, -0.5625357553413444, -0.5146000092860278, -0.12471145743369765, -2.793342398468366], "iteration": 0, "stage": "chord", "knots": [-10.870757505517531, -10.86809559698672], "intercept": 75.692298667111, "witness_path": "runs/spectrum_B0.978000000_-10.87075751_-10.86809560.npz", "iteration_outer": 0, "certified_min_loss": 0.6681208504471527}, "upper": {"status": "Optimal", "seconds": 0.60205893201055, "radius": null, "left": -10.87035061308032, "right": -10.87035061308032, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.87035061308032, "Y": 82.77754824167147, "value": 82.77754824167147, "residual": 2.7000623958883807e-13, "box_violation_scaled": 0.0, "dual_upper": 82.77754874168446, "duality_gap": 5.00012987458831e-07, "support_intercept": 75.89655187028792, "support_slope": -0.633005973433517, "multipliers": [91.10411787959356, 39.20906799490957, 25.298235473817797, 16.80212701042305, 12.231058153653617, 9.48081111885514, 7.685347053114193, 6.398558252907274, 5.480249189406024, 4.798986218855703, 4.252575578870119, 3.830191923220706, 3.4970499833255264, 3.2233785680056615, 3.0064588524647293, 2.8422375893933514, 2.6968813589484575, 2.5712341564486323, 2.4746983101239763, 2.377687253412439, 2.2889315941023454, 2.197912205572355, 2.0945637152330665, 1.999777616625538, 1.9191234001873314, 1.8416079393474167, 1.761450760976953, 1.6878609655464634, 1.6151099119997139, 1.5398093236650483, 1.466417880994345, 1.383938950567741, 1.2969323313594987, 1.2132410562698202, 1.1267220309998582, 1.0423792798181974, 0.9573898550027381, 0.8776412591901404, 0.8018085544601498, 0.7334889428342367, 0.6680414652348968, 0.6045425377463728, 0.5306249897079809, 0.4618973754708932, 0.3991999068640082, 0.3360118776447008, 0.2790052841073843, 0.22365198550708312, 0.17662457235168483, 0.13157731317680788, 0.09807252627950701, 0.06597877550668046, 0.03649160697859674, 0.00742607325833634, -0.015274104665129408, -0.036839687893239756, -0.05962939587416272, -0.08211533716925483, -0.10241216249778458, -0.1195768730890498, -0.14283272914416478, -0.16580471170751657, -0.1917991834489209, -0.21624291820804992, -0.25601823817274516, -0.3023740009852512, -0.379488962405402, -0.4735040703735506, -0.593637054942512, -0.7119810272956878, -0.8252549394393102, -0.9018326066807832, -0.9396070028851544, -0.9227636540277444, -0.8385531492056263, -0.757511703025452, -0.5633901008861514, -0.5153714738256913, -0.12490780793073052, -2.797587525615392], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.870757505517531, -10.86809559698672], "certified_loss_upper": 0.6681325910109024}
{"stage": "compare", "disk_radius": 0.978, "X": -10.86694980671528, "disk": {"status": "Optimal", "seconds": 1.3638112949993229, "radius": 0.978, "left": -10.86719417678799, "right": -10.849958241740815, "slope": -0.8311971199983984, "kind": "y", "columns": 4377, "X": -10.86694980671528, "Y": 82.10686258008087, "value": 73.07428519757198, "residual": 5.943689984633238e-12, "box_violation_scaled": 0.0, "dual_upper": 73.07428569771842, "duality_gap": 5.001464415954615e-07, "support_intercept": 73.07428569771939, "support_slope": -0.8311971199983086, "multipliers": [89.63811750220468, 38.56630486127588, 24.87498426870495, 16.516060090648644, 12.017667570123876, 9.308776919308619, 7.5400244034737485, 6.273211138663156, 5.3692324322454965, 4.697952024989307, 4.159700868162449, 3.744327866626459, 3.4166503335877128, 3.146904692729281, 2.9329546253042897, 2.771196482824854, 2.627840472518053, 2.5033059436988796, 2.4073885837981015, 2.3113211446366964, 2.2234753782050976, 2.133264084246604, 2.0311667669756686, 1.938052259533123, 1.8590703556349855, 1.783076769843037, 1.7045939021762908, 1.6328913312285327, 1.5621320534861238, 1.4886275809403922, 1.4169015001207128, 1.336377867161348, 1.2514227967967377, 1.1695331275954062, 1.0847686421823155, 1.002322984548476, 0.919438503408656, 0.84164352799595, 0.7676528688943224, 0.7012285845994467, 0.637888417958599, 0.5765170492352262, 0.5047806445010191, 0.4381243799244959, 0.3775012506647731, 0.3163574654471329, 0.2611066225956774, 0.20727712901483483, 0.16161698146473116, 0.11798113960961361, 0.08565986160836456, 0.05459267210968908, 0.02600960943886639, -0.0020943512405347, -0.023811139558498354, -0.04433916978570421, -0.06614629840402796, -0.08770687592491438, -0.10710429155887932, -0.12334285254748449, -0.14552385671992668, -0.16746492444190006, -0.1924695326297048, -0.21609936868385388, -0.25485892953367284, -0.3001050480311243, -0.3755970202864416, -0.46767887421054005, -0.5854813846108303, -0.7015470252733201, -0.8126932239500793, -0.8878184734960304, -0.9248522615057798, -0.9081670404484322, -0.8252476395261268, -0.7454782278701956, -0.5543782003631011, -0.5072338277482297, -0.1228366422643799, -2.7528086140867196], "iteration": 0, "stage": "chord", "knots": [-10.86719417678799, -10.849958241740815], "intercept": 73.74266669990878, "witness_path": "runs/spectrum_B0.978000000_-10.86719418_-10.84995824.npz", "iteration_outer": 0, "certified_min_loss": 0.6683810021903582}, "upper": {"status": "Optimal", "seconds": 0.6464308660069946, "radius": null, "left": -10.86694980671528, "right": -10.86694980671528, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.86694980671528, "Y": 82.77527612216929, "value": 82.77527612216929, "residual": 3.538502824085299e-12, "box_violation_scaled": 0.0, "dual_upper": 82.77527662220501, "duality_gap": 5.000357248263754e-07, "support_intercept": 75.09882908917326, "support_slope": -0.706403146197294, "multipliers": [90.56120622673605, 38.97103013314007, 25.141490622519854, 16.696186339138936, 12.152032093228373, 9.417100786173158, 7.631528949613649, 6.352137794849564, 5.439135768109098, 4.7615696928887195, 4.218180797357582, 3.7983934342408325, 3.4672751569452953, 3.1950575943650876, 2.9792376442793116, 2.8159285616734135, 2.671313083303324, 2.546077943087835, 2.449771144092836, 2.353109542265973, 2.2646908483995314, 2.1739707257863023, 2.0710855889591273, 1.9769185395312274, 1.896883639423749, 1.819931782591522, 1.7403946605316254, 1.6675037709071514, 1.595490342206534, 1.5208549188992515, 1.4480802184594754, 1.366325403661514, 1.2800785453682604, 1.1970544684924198, 1.1111852112157303, 1.0275450206915917, 0.9433351307747229, 0.8643100295100103, 0.7891594992484756, 0.7215417941898649, 0.6568747281819317, 0.5941637107597538, 0.5210539170200346, 0.453093396618206, 0.39116412904423853, 0.3287331554997595, 0.27237677838285546, 0.217587798530528, 0.17106673205284256, 0.12654217049919347, 0.09347567869949593, 0.06176209978106603, 0.03260975354054836, 0.003900324231476548, -0.018435669833821916, -0.039617010584481346, -0.06204283476646118, -0.08418608121638496, -0.10414982341252992, -0.12097154813771928, -0.14382934862166438, -0.16641954704597978, -0.19204743738816052, -0.21618975674270885, -0.2555889052769938, -0.30153372766061387, -0.3780476389465815, -0.47134679475062563, -0.5906167225301878, -0.7081169482911935, -0.8206028930829417, -0.8966426788169352, -0.9341428016813605, -0.9173580131252501, -0.8336256496206098, -0.7530552826955509, -0.5600526762277745, -0.5123578164289758, -0.12414078222327539, -2.7810043151018817], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.86719417678799, -10.849958241740815], "certified_loss_upper": 0.6684140421241409}
{"stage": "compare", "disk_radius": 0.978, "X": -10.873282444310352, "disk": {"status": "Optimal", "seconds": 1.7045378360053292, "radius": 0.978, "left": -10.876429773062782, "right": -10.873282444310352, "slope": -0.49773878465383764, "kind": "y", "columns": 4377, "X": -10.873282444310352, "Y": 82.11091280490203, "value": 76.69885841587309, "residual": 1.3589129821411916e-12, "box_violation_scaled": 0.0, "dual_upper": 76.6988589159065, "duality_gap": 5.000334084570568e-07, "support_intercept": 78.9801661958132, "support_slope": -0.2879302662426901, "multipliers": [93.47441898174309, 40.34504354362325, 26.075007784536858, 17.300953951386056, 12.591714982502538, 9.783303999910508, 7.94631881049442, 6.61424134199362, 5.6648224370912255, 4.974108170222887, 4.418730668338219, 3.978875646104873, 3.633153878517303, 3.357231178499522, 3.139097260301295, 2.966889674671066, 2.8147442364700748, 2.691297383456428, 2.595646594410833, 2.4932063721618802, 2.4000625421167765, 2.309706735741203, 2.206324427593133, 2.1066393606999925, 2.0211249944064478, 1.943171538663312, 1.8621513310500126, 1.7840383484229656, 1.705587309654223, 1.6287860031039283, 1.5551402464864734, 1.468210164622134, 1.374969305952656, 1.2885048084772603, 1.201066484311923, 1.1131999747910044, 1.022284575342462, 0.939026287141092, 0.8614175688710691, 0.7903342819864354, 0.7198023915057257, 0.6515990218377522, 0.5753523550984206, 0.5049692951156713, 0.4381158621712405, 0.36978832762114094, 0.30942700400022666, 0.2530713468351532, 0.204472734037177, 0.15556030456131836, 0.11843825565511178, 0.08481985391737797, 0.05522602376549482, 0.02502166933391244, -0.00033980178724551133, -0.025386323502332095, -0.049778967303696825, -0.07286595110178748, -0.09339964778401937, -0.11169965374754928, -0.13764510171007027, -0.1635707703007675, -0.1919611291455548, -0.21677030266552866, -0.25733081256262447, -0.3048484897640692, -0.38469141907750387, -0.48298749990705536, -0.6081316623719755, -0.7317978660833157, -0.8496065993232004, -0.9289520661235247, -0.9671486658315511, -0.9497958126110626, -0.8623709555834417, -0.7781824797541483, -0.5797688356170088, -0.5272324387017594, -0.1301534979403445, -2.867767147615151], "iteration": 0, "stage": "chord", "knots": [-10.876429773062782, -10.873282444310352], "intercept": 77.36723360490252, "witness_path": "runs/spectrum_B0.978000000_-10.87642977_-10.87328244.npz", "iteration_outer": 0, "certified_min_loss": 0.6683746889960247}, "upper": {"status": "Optimal", "seconds": 0.8772448570089182, "radius": null, "left": -10.873282444310352, "right": -10.873282444310352, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.873282444310352, "Y": 82.77928799393146, "value": 82.77928799393146, "residual": 3.197442310920451e-14, "box_violation_scaled": 0.0, "dual_upper": 82.77928849393533, "duality_gap": 5.000038640901039e-07, "support_intercept": 76.82175699945628, "support_slope": -0.5479055220897378, "multipliers": [91.7335975299999, 39.48506131582044, 25.479973503854243, 16.924960065256442, 12.322685026463494, 9.554680150335813, 7.747746526070691, 6.452380515865949, 5.527918201420191, 4.842368860569148, 4.292454654879529, 3.867060724332921, 3.531572446079569, 3.2562153592184533, 3.038020519142343, 2.8727416272188098, 2.7265265307831124, 2.6004015620904504, 2.5036001465194815, 2.4061839138761907, 2.3170375595333548, 2.2256711867290755, 2.1217854605307735, 2.026281604518755, 1.9449093209230954, 1.8667403886479912, 1.7858642851491977, 1.7114641424427601, 1.6378578487699549, 1.5617860339329204, 1.4876795086381722, 1.4043610013676822, 1.3164734763476846, 1.2320086173912264, 1.1447362177388356, 1.0595788816478564, 0.9736856240409537, 0.8930981714977289, 0.8164745186546063, 0.7473410805064933, 0.6809887536322171, 0.6165762827524938, 0.541722182895038, 0.4721051606663681, 0.4085170003331903, 0.3444512018941745, 0.2866907140525087, 0.2306831153112316, 0.18306861780609837, 0.13741531616333139, 0.1034023474253615, 0.07086780588723603, 0.04099242720753652, 0.011514007745778486, -0.011608423645235105, -0.033619517334166335, -0.05683113087978514, -0.0797144101801122, -0.10039742920050528, -0.11795981521983052, -0.1416771973440952, -0.16509184004048885, -0.19151134507847645, -0.21630455633684564, -0.25651602877963486, -0.3033482570336047, -0.3811601068493142, -0.4760053265256162, -0.5971389834572112, -0.7164612389372348, -0.830648760891036, -0.9078500755718892, -0.9459424783691819, -0.9290312316894335, -0.8442663452686593, -0.7626787056076731, -0.5672596824229155, -0.5188656629714349, -0.12579713692579358, -2.816814951480851], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.876429773062782, -10.873282444310352], "certified_loss_upper": 0.6683756890332972}
{"stage": "compare", "disk_radius": 0.978, "X": -10.870821054912767, "disk": {"status": "Optimal", "seconds": 2.8545456529973308, "radius": 0.978, "left": -10.871482899654211, "right": -10.870757505517531, "slope": -0.6116060495824962, "kind": "y", "columns": 4377, "X": -10.870821054912767, "Y": 82.10971479773735, "value": 75.46105487662393, "residual": 3.694822225952521e-13, "box_violation_scaled": 0.0, "dual_upper": 75.46105537662751, "duality_gap": 5.000035798730096e-07, "support_intercept": 75.46105537662766, "support_slope": -0.6116060495824838, "multipliers": [91.26241100689927, 39.27847110566654, 25.343936524083453, 16.83301542498666, 12.254099254732104, 9.49938671538446, 7.701038438392633, 6.412092756078703, 5.492236355289001, 4.80989550563857, 4.262603835787536, 3.839463196449931, 3.5057312307513304, 3.231635925286409, 3.0143955584739217, 2.849908337037645, 2.7043361304547617, 2.5785687856995785, 2.481966157571523, 2.3848532126333244, 2.2959993065586435, 2.204892663061211, 2.10140907582971, 2.0064424851854463, 1.9256076988175468, 1.8479279117175418, 1.7675899476675154, 1.6937963769371644, 1.6208302590362558, 1.5453357329710238, 1.471764470881917, 1.3890744148942449, 1.3018462772681434, 1.2179604716493102, 1.1312519978615887, 1.0467044057563701, 0.9614876971524837, 0.881528156863078, 0.8054965550752365, 0.7369722932352122, 0.6712972762367606, 0.6075686230692695, 0.5334155634998792, 0.464464292831021, 0.4015428449755806, 0.3381340860872224, 0.28093791328865025, 0.22542008003580327, 0.1782450347562669, 0.13304537612339098, 0.09941279845047372, 0.0672082035086868, 0.03762341308135417, 0.008454052374257708, -0.014352308206479, -0.03602992244977681, -0.05892572560200337, -0.08151158414711769, -0.10190552430233055, -0.11917023699364428, -0.1425421514544736, -0.16562544827014267, -0.19172680170287754, -0.21625841813992164, -0.2561434158993736, -0.3026189938718846, -0.37990919946983537, -0.47413305283363744, -0.5945176731111088, -0.7131076510271285, -0.8266113055524018, -0.9033457993146906, -0.9412001635653806, -0.9243397406712243, -0.8399898273754873, -0.7588110317601932, -0.56436317152126, -0.5162501457993356, -0.1251314444983331, -2.8024225816303616], "iteration": 0, "stage": "chord", "knots": [-10.871482899654211, -10.870757505517531], "intercept": 76.12918165766257, "witness_path": "runs/spectrum_B0.978000000_-10.87148290_-10.87075751.npz", "iteration_outer": 0, "certified_min_loss": 0.6681262810350574}, "upper": {"status": "Optimal", "seconds": 0.855309614998987, "radius": null, "left": -10.870821054912767, "right": -10.870821054912767, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.870821054912767, "Y": 82.7778421633972, "value": 82.7778421633972, "residual": 1.70174985214544e-12, "box_violation_scaled": 0.0, "dual_upper": 82.77784266342627, "duality_gap": 5.000290741463687e-07, "support_intercept": 76.02917695416633, "support_slope": -0.620805519212375, "multipliers": [91.19436343826331, 39.248635868915535, 25.32429040671505, 16.81973701187673, 12.244194270453375, 9.491401376865028, 7.694292974028019, 6.406274499220988, 5.487083272875506, 4.80520578549506, 4.258292855691957, 3.835477630990088, 3.5019993075487426, 3.22808622542225, 3.0109837012609217, 2.8466108108772272, 2.7011314488135842, 2.5754157512001905, 2.4788418314446448, 2.381772686532283, 2.2929610150769024, 2.2018918810118673, 2.0984663696644392, 2.0035773695315946, 1.9228202071642237, 1.845211061181731, 1.7649508138857628, 1.6912448427749, 1.6183711774677232, 1.5429600219965043, 1.469466061265059, 1.386866764630229, 1.2997338540746946, 1.2159316738706465, 1.1293046408145357, 1.0448451063822268, 0.9597261032746081, 0.8798572444881342, 0.803911145215417, 0.7354748590805645, 0.6698976574755199, 0.606267759551662, 0.5322159424656658, 0.4633608179669797, 0.4005356550515084, 0.33722178416289783, 0.2801071083245802, 0.22466000577189707, 0.17754842507240948, 0.13241428040860603, 0.09883663784114223, 0.06667969294677442, 0.037136868540405814, 0.008012141319011321, -0.014748573115431691, -0.036378027103505, -0.05922822171653853, -0.08177112749992883, -0.10212331960290469, -0.11934504305246654, -0.14266706593876177, -0.1657025106152035, -0.19175791739348066, -0.21625175496238908, -0.2560896040669394, -0.3025136755008964, -0.37972854655438915, -0.4738626637637909, -0.5941391100606466, -0.7126233343037449, -0.8260282264256135, -0.902695303093567, -0.9405152904207574, -0.9236622073720694, -0.839372223449385, -0.7582524720599837, -0.5639448647253684, -0.515872419406109, -0.12503530687978862, -2.8003440718918293], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.871482899654211, -10.870757505517531], "certified_loss_upper": 0.6681278656889162}
{"stage": "admitted", "disk_radius": 0.978, "X": -10.870821054912767, "disk": {"status": "Optimal", "seconds": 2.8545456529973308, "radius": 0.978, "left": -10.871482899654211, "right": -10.870757505517531, "slope": -0.6116060495824962, "kind": "y", "columns": 4377, "X": -10.870821054912767, "Y": 82.10971479773735, "value": 75.46105487662393, "residual": 3.694822225952521e-13, "box_violation_scaled": 0.0, "dual_upper": 75.46105537662751, "duality_gap": 5.000035798730096e-07, "support_intercept": 75.46105537662766, "support_slope": -0.6116060495824838, "multipliers": [91.26241100689927, 39.27847110566654, 25.343936524083453, 16.83301542498666, 12.254099254732104, 9.49938671538446, 7.701038438392633, 6.412092756078703, 5.492236355289001, 4.80989550563857, 4.262603835787536, 3.839463196449931, 3.5057312307513304, 3.231635925286409, 3.0143955584739217, 2.849908337037645, 2.7043361304547617, 2.5785687856995785, 2.481966157571523, 2.3848532126333244, 2.2959993065586435, 2.204892663061211, 2.10140907582971, 2.0064424851854463, 1.9256076988175468, 1.8479279117175418, 1.7675899476675154, 1.6937963769371644, 1.6208302590362558, 1.5453357329710238, 1.471764470881917, 1.3890744148942449, 1.3018462772681434, 1.2179604716493102, 1.1312519978615887, 1.0467044057563701, 0.9614876971524837, 0.881528156863078, 0.8054965550752365, 0.7369722932352122, 0.6712972762367606, 0.6075686230692695, 0.5334155634998792, 0.464464292831021, 0.4015428449755806, 0.3381340860872224, 0.28093791328865025, 0.22542008003580327, 0.1782450347562669, 0.13304537612339098, 0.09941279845047372, 0.0672082035086868, 0.03762341308135417, 0.008454052374257708, -0.014352308206479, -0.03602992244977681, -0.05892572560200337, -0.08151158414711769, -0.10190552430233055, -0.11917023699364428, -0.1425421514544736, -0.16562544827014267, -0.19172680170287754, -0.21625841813992164, -0.2561434158993736, -0.3026189938718846, -0.37990919946983537, -0.47413305283363744, -0.5945176731111088, -0.7131076510271285, -0.8266113055524018, -0.9033457993146906, -0.9412001635653806, -0.9243397406712243, -0.8399898273754873, -0.7588110317601932, -0.56436317152126, -0.5162501457993356, -0.1251314444983331, -2.8024225816303616], "iteration": 0, "stage": "chord", "knots": [-10.871482899654211, -10.870757505517531], "intercept": 76.12918165766257, "witness_path": "runs/spectrum_B0.978000000_-10.87148290_-10.87075751.npz", "iteration_outer": 0, "certified_min_loss": 0.6681262810350574}, "upper": {"status": "Optimal", "seconds": 0.855309614998987, "radius": null, "left": -10.870821054912767, "right": -10.870821054912767, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.870821054912767, "Y": 82.7778421633972, "value": 82.7778421633972, "residual": 1.70174985214544e-12, "box_violation_scaled": 0.0, "dual_upper": 82.77784266342627, "duality_gap": 5.000290741463687e-07, "support_intercept": 76.02917695416633, "support_slope": -0.620805519212375, "multipliers": [91.19436343826331, 39.248635868915535, 25.32429040671505, 16.81973701187673, 12.244194270453375, 9.491401376865028, 7.694292974028019, 6.406274499220988, 5.487083272875506, 4.80520578549506, 4.258292855691957, 3.835477630990088, 3.5019993075487426, 3.22808622542225, 3.0109837012609217, 2.8466108108772272, 2.7011314488135842, 2.5754157512001905, 2.4788418314446448, 2.381772686532283, 2.2929610150769024, 2.2018918810118673, 2.0984663696644392, 2.0035773695315946, 1.9228202071642237, 1.845211061181731, 1.7649508138857628, 1.6912448427749, 1.6183711774677232, 1.5429600219965043, 1.469466061265059, 1.386866764630229, 1.2997338540746946, 1.2159316738706465, 1.1293046408145357, 1.0448451063822268, 0.9597261032746081, 0.8798572444881342, 0.803911145215417, 0.7354748590805645, 0.6698976574755199, 0.606267759551662, 0.5322159424656658, 0.4633608179669797, 0.4005356550515084, 0.33722178416289783, 0.2801071083245802, 0.22466000577189707, 0.17754842507240948, 0.13241428040860603, 0.09883663784114223, 0.06667969294677442, 0.037136868540405814, 0.008012141319011321, -0.014748573115431691, -0.036378027103505, -0.05922822171653853, -0.08177112749992883, -0.10212331960290469, -0.11934504305246654, -0.14266706593876177, -0.1657025106152035, -0.19175791739348066, -0.21625175496238908, -0.2560896040669394, -0.3025136755008964, -0.37972854655438915, -0.4738626637637909, -0.5941391100606466, -0.7126233343037449, -0.8260282264256135, -0.902695303093567, -0.9405152904207574, -0.9236622073720694, -0.839372223449385, -0.7582524720599837, -0.5639448647253684, -0.515872419406109, -0.12503530687978862, -2.8003440718918293], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.871482899654211, -10.870757505517531], "certified_loss_upper": 0.6681278656889162}


==> anc/codesforarxiv/leaf_radius_bound_v23/runs/radius_0.979000000.jsonl <==
{"stage": "domain", "range": [-11.398324958006567, 25.28271794372959], "tips": [{"status": "Optimal", "seconds": 1.0498306980007328, "radius": 0.979, "left": -15.0, "right": 30.0, "slope": 0.0, "kind": "xmin", "columns": 4377, "X": -11.398324457980191, "Y": 80.76319520873608, "value": 11.398324457980191, "residual": 7.567280135845067e-13, "box_violation_scaled": 0.0, "dual_upper": 11.398324958006567, "duality_gap": 5.000263758603296e-07, "support_intercept": -122.58953382234122, "support_slope": 1.0, "multipliers": [6.630029865162115, 2.965991168395855, 1.9898470414055103, 1.3724031635124014, 1.0405957540987036, 0.841222333243893, 0.7146586492833223, 0.6248788346361456, 0.5572453989599194, 0.5067900031713428, 0.4699666155270267, 0.44157027019507816, 0.41727009019236644, 0.3978178928043288, 0.38309238731820194, 0.3710630701268286, 0.35945886477579914, 0.3486403064236186, 0.3394003254612023, 0.3320683279336991, 0.3272844882348363, 0.32254352210401005, 0.31694771271006095, 0.31058676057276535, 0.30344866504137546, 0.2964193092486543, 0.2888109246594533, 0.2804738042773998, 0.27155882948592214, 0.2625862165069092, 0.25365445677275056, 0.24371415688849932, 0.23358820660799504, 0.22359890680072733, 0.21337921024255382, 0.20294348932811226, 0.19207065832377646, 0.18151452654697606, 0.17115224028797948, 0.16058883572606794, 0.14940651183254483, 0.13846227885264242, 0.12781239711253575, 0.11838289443425083, 0.1100037664841391, 0.10208257961913984, 0.0942947831815984, 0.0863230608237423, 0.07877245322452975, 0.07142640383368051, 0.06483915717462051, 0.05850950485039173, 0.05239043887828229, 0.04604333665607091, 0.04026835734561214, 0.034802327832411224, 0.030030449958116188, 0.024726078506355793, 0.01936835250810853, 0.014057472133380884, 0.008818643010969815, 0.003907602616484054, -0.0009929944371890747, -0.0055486608404111005, -0.011564229712893535, -0.01766027009687063, -0.02591727619249494, -0.03486639650975171, -0.045304438701299125, -0.055262401379551546, -0.06393338226107406, -0.06994082036117061, -0.07180803015959913, -0.07024995193194514, -0.06314389675520116, -0.056559759889840695, -0.04246481656213837, -0.037072529587800045, -0.009947156797788511, -0.2015153950947211], "iteration": 0}, {"status": "Optimal", "seconds": 1.1048292460036464, "radius": 0.979, "left": -15.0, "right": 30.0, "slope": 0.0, "kind": "xmax", "columns": 4377, "X": 25.282717443656473, "Y": -192.24365919810566, "value": 25.282717443656473, "residual": 1.8678392166293634e-12, "box_violation_scaled": 0.0, "dual_upper": 25.28271794372959, "duality_gap": 5.000731171378447e-07, "support_intercept": -108.70514083664347, "support_slope": -1.0, "multipliers": [19.884587069235373, 8.903306042288376, 5.998709300531369, 4.13226794631066, 3.055343580013523, 2.3748194613888596, 1.9102960717302766, 1.575279740865539, 1.3210884148908162, 1.1210362780395426, 0.9524843773020947, 0.8121566422783699, 0.6883912813725053, 0.5863489004961152, 0.49790819824586896, 0.41383434725732493, 0.33636210645856796, 0.26735514305823677, 0.209149810897943, 0.15259375768772, 0.10207535410183911, 0.051598544981200846, 0.0016857625911987058, -0.04595068518512716, -0.08529671815155498, -0.12113201495109868, -0.15489744073181055, -0.1855020472094319, -0.21161281281002536, -0.23207995891388544, -0.2516921601239603, -0.2691499027444448, -0.2832040223171589, -0.29409709924216937, -0.30735885116870687, -0.3161375931675525, -0.3248124885180304, -0.32841117173134676, -0.33364831878156903, -0.33815759694011466, -0.33845594851272903, -0.33589195258666277, -0.32989024308541054, -0.32214420501873364, -0.3140974338365504, -0.3051479851681017, -0.2956187806640988, -0.28555694612092397, -0.27363097412308945, -0.25963712685556084, -0.24548784323622902, -0.2326624156014243, -0.21899325053658708, -0.20419649195234715, -0.18856427682042198, -0.17224214694069184, -0.15572260171714272, -0.1397034665497078, -0.12232335729610441, -0.1056794491762913, -0.08923791873423052, -0.07139081144146424, -0.05256517567643494, -0.03248767670959437, -0.008791513982236899, 0.01709178520452967, 0.048209656254871044, 0.08220766034709684, 0.11745748156926727, 0.15216998700746434, 0.1810008873358545, 0.2009648016698244, 0.20720033632535598, 0.2053602500649729, 0.18590488674187172, 0.16816905918920805, 0.12025399740687613, 0.11936665996756643, 0.021929211096158894, 0.6067730425553925], "iteration": 0}]}
{"status": "Optimal", "seconds": 1.1803304759960156, "radius": 0.979, "left": -10.919908783335295, "right": -10.876429773062782, "slope": 0.7250113870440782, "kind": "y", "columns": 4377, "X": -10.878881362548697, "Y": 82.1067105394971, "value": 89.9940234056465, "residual": 4.973799150320701e-14, "box_violation_scaled": 0.0, "dual_upper": 89.99402390564956, "duality_gap": 5.000030540713851e-07, "support_intercept": 89.99402390564953, "support_slope": 0.7250113870440754, "multipliers": [99.80479999091729, 43.260958510551596, 28.14076054396872, 18.80791831502633, 13.768408749992355, 10.732251719709636, 8.7362104207002, 7.279514271304003, 6.216529430986812, 5.429578196379706, 4.815050464649521, 4.360119752312804, 4.023534520460945, 3.757088291522463, 3.5423809388512804, 3.368450455616687, 3.210701937759443, 3.0760918421422425, 2.955572993205446, 2.819534336489478, 2.702186922875245, 2.6061566094608306, 2.509888370362078, 2.41765853128693, 2.333929272891063, 2.254635746901299, 2.1693847226236946, 2.082059390056279, 1.9858272690724021, 1.8884831604023438, 1.7990546451546456, 1.7030989976942272, 1.6068802142732064, 1.5195748330092023, 1.427445307051959, 1.3300469021411594, 1.2269877093076729, 1.1307358406612162, 1.0354940543768696, 0.9432014892809728, 0.8533803410910816, 0.7742753937432483, 0.6960094069654414, 0.6279164796356074, 0.5605359063253168, 0.48659267761284236, 0.4173625262783752, 0.35121005986151965, 0.29173506609096356, 0.22929441805713288, 0.17749026305043933, 0.12967582127020924, 0.08938230331571577, 0.053890780487843605, 0.029178132745290346, 0.007136197194143285, -0.014284177215417802, -0.03794652584985006, -0.06156574829643903, -0.08394824494047758, -0.11525531213365135, -0.14738699998403076, -0.18359377192695317, -0.2165277859690682, -0.26773355309659735, -0.32604368333989214, -0.4176177254120295, -0.527309598918254, -0.6633120206426545, -0.796477497197074, -0.9218218226617376, -1.0050661254700302, -1.0430121589621417, -1.0226195218072787, -0.9265445612853416, -0.8344284011636646, -0.6223957646316843, -0.5623668922417534, -0.1413189513893934, -3.059359121543422], "iteration": 0, "stage": "chord", "knots": [-10.919908783335295, -10.876429773062782], "intercept": 90.66638997737536, "witness_path": "runs/spectrum_B0.979000000_-10.91990878_-10.87642977.npz", "iteration_outer": 0, "certified_min_loss": 0.6723660717258042}
{"status": "Optimal", "seconds": 1.2192744929925539, "radius": 0.979, "left": -11.398324958006567, "right": -11.023236158848995, "slope": 2.523577441686645, "kind": "y", "columns": 4377, "X": -11.064314727397555, "Y": 81.73060358623854, "value": 109.65225864002034, "residual": 3.197442310920451e-13, "box_violation_scaled": 0.0, "dual_upper": 109.6522591400257, "duality_gap": 5.000053704407037e-07, "support_intercept": 109.65225914002563, "support_slope": 2.5235774416866397, "multipliers": [111.90604927811302, 48.5619670145204, 31.656299673992738, 21.234090708325287, 15.625817454786315, 12.259668392290209, 10.051743526360555, 8.438605049353589, 7.255931925715385, 6.373035555495677, 5.674604911585228, 5.148128233653406, 4.752012219587534, 4.437035326373828, 4.185812540978523, 3.9873392138572146, 3.8151676942095203, 3.67688769717139, 3.5586844861016123, 3.4237273477041095, 3.307837742588821, 3.2121618541617876, 3.1106604611584494, 3.0068743356479106, 2.9067356166600673, 2.8078082386853627, 2.699740103363498, 2.5881742890904818, 2.467103492956964, 2.347150714917347, 2.2386755942755396, 2.1249740206490704, 2.0132156952283697, 1.9138399154442542, 1.8104841638990088, 1.701098646137428, 1.5841694047467394, 1.473260140691738, 1.360851193743799, 1.2483922585741407, 1.1354654029342583, 1.0323897801620738, 0.929330030640571, 0.8376357717296433, 0.7476226811749949, 0.6525342392486349, 0.5658782184627955, 0.4860191922105514, 0.4162742300419243, 0.3449349954652558, 0.2865238774142384, 0.23268831600180623, 0.1863918814089389, 0.14382023368098457, 0.11147569538377429, 0.08039176958352051, 0.048895917612430055, 0.01397251914882754, -0.021273744362650185, -0.05503387965928164, -0.09831305384570492, -0.14167922318553294, -0.1886275299025108, -0.23064128264679112, -0.292177628344132, -0.36066985961854464, -0.46558058545130143, -0.5901539195872412, -0.7436008391138268, -0.8935416351820308, -1.0343846585861391, -1.1277845060109482, -1.1701299726028447, -1.1471833566234755, -1.0392242651563735, -0.9357239237481277, -0.698139952775214, -0.6301989508844693, -0.1588290944183365, -3.429485427726959], "iteration": 0, "stage": "chord", "knots": [-11.696996872159879, -11.023236158848995], "intercept": 110.41989458799584, "witness_path": "runs/spectrum_B0.979000000_-11.69699687_-11.02323616.npz", "iteration_outer": 0, "certified_min_loss": 0.7676354479701359}
{"status": "Optimal", "seconds": 1.4384908479987644, "radius": 0.979, "left": -10.876429773062782, "right": -10.86809559698672, "slope": -0.5743637086368938, "kind": "y", "columns": 4377, "X": -10.872193930140138, "Y": 82.10779853251674, "value": 75.86320490578193, "residual": 1.880451350189105e-11, "box_violation_scaled": 0.0, "dual_upper": 75.86320540581447, "duality_gap": 5.000325415949192e-07, "support_intercept": 75.86320540581634, "support_slope": -0.5743637086367221, "multipliers": [91.5378889319709, 39.39925351265398, 25.423470175946093, 16.886770609988087, 12.29419774052107, 9.531713872471508, 7.7283461954278, 6.435646885767853, 5.513097650011373, 4.828880964672469, 4.280056036350898, 3.8555980164060997, 3.520839227328032, 3.246006224792581, 3.0282078277686293, 2.863257758323023, 2.7173096879388203, 2.591333259327646, 2.4946144106529653, 2.3973241493646666, 2.308299264197744, 2.2170407706703674, 2.113322073983504, 2.018041372591402, 1.9368923399203768, 1.8589265754219086, 1.7782739896085162, 1.70412578821748, 1.6307853932792782, 1.5549533568921132, 1.4810691546187411, 1.3980116762893509, 1.310398029608941, 1.226173682028802, 1.139135510514849, 1.0542314332343286, 0.9686191820802296, 0.888292534591639, 0.8119147917621932, 0.7430343766445582, 0.6769633722572459, 0.6128349269120974, 0.5382720060380177, 0.46893150552788576, 0.405620266031705, 0.34182737074690744, 0.2843012726805353, 0.2284970993581473, 0.18106512952659637, 0.13560024973865598, 0.10174527745894071, 0.06934778013054285, 0.0395930980666692, 0.010243046994802723, -0.012748103530193478, -0.03462068562887092, -0.057701126471241725, -0.08046087125176565, -0.10102382057910383, -0.11846256717444788, -0.1420364583707414, -0.16531347566116092, -0.1916008355710139, -0.2162853927142035, -0.25636126301446927, -0.3030453556089492, -0.3806405390864184, -0.4752276725816556, -0.5960502151098331, -0.7150683171196857, -0.8289717928844805, -0.9059792122322192, -0.9439727450749641, -0.9270826081921215, -0.8424900819827031, -0.76107225680365, -0.5660566087771477, -0.5177793008339253, -0.12552063977253347, -2.8108370417002515], "iteration": 0, "stage": "chord", "knots": [-10.876429773062782, -10.86809559698672], "intercept": 76.53382800033454, "witness_path": "runs/spectrum_B0.979000000_-10.87642977_-10.86809560.npz", "iteration_outer": 0, "certified_min_loss": 0.6706225945200686}
{"status": "Optimal", "seconds": 1.8339409869950032, "radius": 0.979, "left": -11.023236158848995, "right": -10.919908783335295, "slope": 1.4267978848945102, "kind": "y", "columns": 4377, "X": -10.919908783335295, "Y": 82.05307452625732, "value": 97.6335772815611, "residual": 1.0302869668521453e-13, "box_violation_scaled": 0.0, "dual_upper": 97.63357778156418, "duality_gap": 5.000030824930946e-07, "support_intercept": 100.28932269443033, "support_slope": 1.6699999999999975, "multipliers": [106.12078302384458, 46.03074324169237, 29.97828893800937, 20.07465980645328, 14.737179534200944, 11.528825595964959, 9.422288783840566, 7.883721700751245, 6.7582700710315455, 5.921907189562895, 5.264421711356026, 4.772682281594056, 4.405559850456523, 4.11456187419628, 3.88147132420769, 3.694921163812981, 3.5296264136063438, 3.3932234696119763, 3.2738945010817266, 3.1380851910063097, 3.0211338644841397, 2.925188807962969, 2.8262049426414255, 2.727825039029522, 2.635436719312063, 2.54605727674542, 2.4491191348088295, 2.349179459957437, 2.239913408655235, 2.130821927094499, 2.0314950602992017, 1.92607511491411, 1.8214025257287163, 1.7275459470455705, 1.6293524624860574, 1.5253610569091498, 1.4146458882720236, 1.3104800344559846, 1.2061579555173658, 1.1032100622606538, 1.0011523415896515, 0.909452438021137, 0.8183128051157571, 0.73797352097715, 0.6587206069241247, 0.5736227017398361, 0.49521611510012004, 0.4218587401111667, 0.3568876529982332, 0.28955917412082327, 0.23407067658722766, 0.18297170308278907, 0.13947118813287887, 0.10020465446486795, 0.07141894299619729, 0.04460273656297065, 0.017978543307703834, -0.011448721899325226, -0.04101143924258044, -0.0692357026328206, -0.10672889813064057, -0.1446654866921305, -0.18640838923227768, -0.2239740821799393, -0.2804873932398856, -0.3440555279047127, -0.4425740356609547, -0.5600616744606709, -0.7052093040113055, -0.8471864495898505, -0.9806610380969213, -1.069225345049806, -1.109450653281712, -1.0877213793685794, -0.9854140646446155, -0.8873267023035526, -0.6619773425381443, -0.5977298242707013, -0.15051231816605992, -3.252467524397861], "iteration": 0, "stage": "chord", "knots": [-11.023236158848995, -10.919908783335295], "intercept": 98.3298345192784, "witness_path": "runs/spectrum_B0.979000000_-11.02323616_-10.91990878.npz", "iteration_outer": 0, "certified_min_loss": 0.6962567377142221}
{"status": "Optimal", "seconds": 1.675080753993825, "radius": 0.979, "left": -10.86809559698672, "right": -10.86719417678799, "slope": -0.6883483670188718, "kind": "y", "columns": 4377, "X": -10.86809559698672, "Y": 82.10486646380201, "value": 74.62383060701121, "residual": 2.000177801164682e-12, "box_violation_scaled": 0.0, "dual_upper": 74.6238311070407, "duality_gap": 5.000294862611554e-07, "support_intercept": 73.22440617264475, "support_slope": -0.817112870597949, "multipliers": [89.74229730814695, 38.611982161169784, 24.90506217957298, 16.536389141378184, 12.032831951685894, 9.321002352024534, 7.55035160752159, 6.282118801970191, 5.377121723519436, 4.705131915715491, 4.166300913696392, 3.7504297073103325, 3.4223638518285044, 3.152339229818549, 2.9381781273988894, 2.77624494580238, 2.6327467919014995, 2.50813319204189, 2.412171880030941, 2.316037383695599, 2.2281269566982917, 2.1378582363227143, 2.0356720056939315, 1.9424387083391148, 1.8633379632937452, 1.7872362270331725, 1.708634376196116, 1.6367976915837577, 1.56589687035339, 1.4922647586986122, 1.4204203306624896, 1.3397577465073776, 1.2546568849349162, 1.1726391864641432, 1.0877500164871445, 1.0051695438606667, 0.9221354770642398, 0.8442016696182032, 0.7700801074329383, 0.7035211336677742, 0.6400312131709746, 0.5785086516848301, 0.5066172462353481, 0.4398137833161351, 0.3790432432709198, 0.3177541859743299, 0.26237857252002766, 0.20844079130906892, 0.16268348044133055, 0.11894733767795747, 0.08654195484400933, 0.055401813820484605, 0.026754501781428127, -0.00141779211036907, -0.023204464000060706, -0.04380622685538112, -0.0656831814548043, -0.08730951899687238, -0.10677085025835525, -0.12307522711937433, -0.1453326145324553, -0.167346943144775, -0.19242189494958792, -0.21610956985873322, -0.25494131457204655, -0.30026628879534123, -0.3758735971053599, -0.4680928357424272, -0.5860609588953282, -0.7022885068591341, -0.8135859093071078, -0.8888143734235361, -0.9259007919928202, -0.9092043337480599, -0.8261931818574052, -0.7463333743787296, -0.5550186217865531, -0.5078121211762373, -0.12298382752023926, -2.755990781279535], "iteration": 0, "stage": "chord", "knots": [-10.86809559698672, -10.86719417678799], "intercept": 75.29503183644933, "witness_path": "runs/spectrum_B0.979000000_-10.86809560_-10.86719418.npz", "iteration_outer": 0, "certified_min_loss": 0.6712007294086249}
{"status": "Optimal", "seconds": 0.8301077030046145, "radius": 0.979, "left": -10.86719417678799, "right": -10.713339765964179, "slope": -1.321088168199005, "kind": "y", "columns": 4377, "X": -10.848869641910035, "Y": 82.08356812102653, "value": 67.75125479876581, "residual": 2.1433521624203422e-11, "box_violation_scaled": 0.0, "dual_upper": 67.75125529882028, "duality_gap": 5.000544689437447e-07, "support_intercept": 67.7512552988164, "support_slope": -1.3210881681993638, "multipliers": [86.09880474879066, 37.015965094887655, 23.854750240744348, 15.826344905550105, 11.502968123610612, 8.893832602082403, 7.189351564630768, 5.970281002050498, 5.100369321593165, 4.452759872372264, 3.933729656962665, 3.534675579525801, 3.2196300970872564, 2.9589407455186354, 2.751786019321208, 2.595583466230328, 2.456741989994341, 2.3347299571711204, 2.2401975846627677, 2.1462943260306804, 2.0605624487113525, 1.9722931761050935, 1.8732104875817222, 1.7840732986512817, 1.7090764034797572, 1.6367678509630283, 1.562365034868217, 1.495243880420063, 1.429341075243421, 1.3603050681177096, 1.2927878068091812, 1.217184957326667, 1.1374097748796614, 1.060159593386046, 0.9799600940073415, 0.9024082239514164, 0.8248976935756861, 0.752129750031295, 0.6829084987266636, 0.6213506886436015, 0.5633365548042706, 0.5073246722030736, 0.4410862623142171, 0.3796557369570396, 0.32423502082940153, 0.26821117853467763, 0.2174018098729825, 0.1674717796341947, 0.125316494091944, 0.08525881218666537, 0.0559496547483732, 0.027516497018942303, 0.0012637661605309585, -0.02440774575804433, -0.04368396696273364, -0.06167581466028698, -0.08108859978909984, -0.10040329734632635, -0.11763685876782622, -0.13167828036921211, -0.15132643622241387, -0.17084537766109364, -0.19352281549027212, -0.2152322447263475, -0.25158337157114047, -0.2941980771651462, -0.3658281817704467, -0.4533100854517561, -0.565551677403424, -0.6761801140799086, -0.7822420563431661, -0.8538993640637985, -0.8891688197386876, -0.8728854028862113, -0.7930946905389308, -0.7164010856753952, -0.5326138627279978, -0.487560677727349, -0.11784847072947784, -2.644665933068636], "iteration": 0, "stage": "chord", "knots": [-10.86719417678799, -10.713339765964179], "intercept": 68.4189255536426, "witness_path": "runs/spectrum_B0.979000000_-10.86719418_-10.71333977.npz", "iteration_outer": 0, "certified_min_loss": 0.6676702548223119}
{"status": "Optimal", "seconds": 1.0925141889892984, "radius": 0.979, "left": -10.713339765964179, "right": -10.441223858044676, "slope": -2.0534802345134406, "kind": "y", "columns": 4377, "X": -10.707404503882149, "Y": 81.82719501793443, "value": 59.83975150627224, "residual": 1.1155520951433573e-12, "box_violation_scaled": 0.0, "dual_upper": 59.83975200627333, "duality_gap": 5.000010858680071e-07, "support_intercept": 59.839752006273585, "support_slope": -2.0534802345134153, "multipliers": [81.48216882087503, 34.89294570063974, 22.406198211163527, 14.843426358915275, 10.760358164656799, 8.269149518589819, 6.6388451679595075, 5.4906497390880755, 4.6780622401203535, 4.065107768413514, 3.5764029951810983, 3.210881741104291, 2.92426586652508, 2.6839262276806437, 2.4909117523853523, 2.346313905735524, 2.2146311819316225, 2.0915606995389857, 1.9957129080686757, 1.9032074149086888, 1.8161444193962992, 1.724338568166104, 1.6260537963525281, 1.543768542055369, 1.4758242347827968, 1.4081723346680386, 1.3425965341280064, 1.289212708923545, 1.2367171718434165, 1.175093092524498, 1.1126123353948043, 1.0455530772941404, 0.975207593025639, 0.9023501178880533, 0.8229889262053631, 0.7484595331383096, 0.6781900408868403, 0.6123020881518232, 0.5492062310009417, 0.49475132606869854, 0.4470535746779032, 0.40269795108835477, 0.34682647894651375, 0.2941384225469211, 0.24817366288036113, 0.20152723759900493, 0.15833062467202538, 0.11345059833788824, 0.07501829961952342, 0.03885217079583096, 0.01229609092785687, -0.014564887142845862, -0.039603585157210595, -0.0626879669432033, -0.0781704408989778, -0.09133546322816083, -0.10707520659714519, -0.12259362499684655, -0.13579060934557488, -0.144895074162802, -0.15814577410927036, -0.17152809350449402, -0.18910180935059737, -0.2082040959454773, -0.2411867490539699, -0.28010442112312445, -0.34612547324270976, -0.426574979312562, -0.5310081868621039, -0.6338782567507181, -0.7333298331221639, -0.8010747912060694, -0.8358295946689022, -0.821032056128985, -0.7471811007050262, -0.6761192708713012, -0.5015875034324542, -0.46288177568845684, -0.10913763733995263, -2.505617443349436], "iteration": 0, "stage": "chord", "knots": [-10.713339765964179, -10.441223858044676], "intercept": 60.57256050531947, "witness_path": "runs/spectrum_B0.979000000_-10.71333977_-10.44122386.npz", "iteration_outer": 0, "certified_min_loss": 0.7328084990461434}
{"status": "Optimal", "seconds": 1.0063781289936742, "radius": 0.979, "left": -9.76668464956514, "right": -8.0, "slope": -3.8633458876497135, "kind": "y", "columns": 4377, "X": -9.167694301876296, "Y": 76.95399589472146, "value": 41.536021814337964, "residual": 3.289812866569264e-12, "box_violation_scaled": 0.0, "dual_upper": 41.53602231437604, "duality_gap": 5.000380767228307e-07, "support_intercept": 41.53602231437745, "support_slope": -3.8633458876495363, "multipliers": [68.8219771921263, 29.113296067887312, 18.491378479978312, 12.215054514821455, 8.871913708170961, 6.780819482546538, 5.364666732123098, 4.377756911416284, 3.7062339358967327, 3.1942352273747185, 2.762894041600428, 2.4346767646933554, 2.1883712736610406, 1.9877057163327927, 1.8156371315435516, 1.6768646652990056, 1.5616840743773446, 1.45869026590083, 1.3747349562583555, 1.2874092973605493, 1.2083876066154324, 1.1358215125628153, 1.0577447784448144, 0.9863119272036498, 0.9252491560511553, 0.8695561036107711, 0.822755934070126, 0.7843919799472558, 0.7430080813965673, 0.693940096042946, 0.6464358688805611, 0.5976765362411437, 0.5478012172206802, 0.4965079349497959, 0.4381105337160147, 0.3819156069899851, 0.32964282632765285, 0.2850342989437633, 0.2451712037187335, 0.2096942625000927, 0.17603260980797578, 0.14587613148564507, 0.109978346179683, 0.07786243647962322, 0.048915908269556545, 0.01641018348841752, -0.012533888620984477, -0.03979178491839593, -0.06041703469526809, -0.08279834395660894, -0.09977372502143665, -0.11686105925700829, -0.12954645851242058, -0.1383192607888096, -0.14322909609213408, -0.14944329055951205, -0.16067098624994608, -0.16909839100766805, -0.17331442793361132, -0.17249066765405568, -0.17575483137899528, -0.18241879413413548, -0.1953947119331578, -0.21240114064865653, -0.23779050660357018, -0.2662320642615712, -0.3149957658148389, -0.37411880573641343, -0.45438050017496295, -0.5341433942369022, -0.6139595638160323, -0.6689761396747979, -0.6993857338600105, -0.6867598541228017, -0.6266023882289175, -0.5685855951736772, -0.4192996339383518, -0.3938566994621838, -0.08827130901707565, -2.123869048198039], "iteration": 0, "stage": "chord", "knots": [-9.76668464956514, -8.0], "intercept": 42.37608531839164, "witness_path": "runs/spectrum_B0.979000000_-9.76668465_-8.00000000.npz", "iteration_outer": 0, "certified_min_loss": 0.8400630040155974}
{"status": "Optimal", "seconds": 1.46603961699293, "radius": 0.979, "left": -10.441223858044676, "right": -9.76668464956514, "slope": -2.824507460401364, "kind": "y", "columns": 4377, "X": -10.303076440175971, "Y": 80.82047542953805, "value": 51.7193591591755, "residual": 1.1638690011750441e-11, "box_violation_scaled": 0.0, "dual_upper": 51.71935965920426, "duality_gap": 5.000287615075649e-07, "support_intercept": 51.71935965920189, "support_slope": -2.8245074604015907, "multipliers": [75.7586193521232, 32.386182868761004, 20.7656386237731, 13.73501964961727, 9.944326978064046, 7.6235690089236625, 6.097005445029027, 5.021930930513444, 4.262534346607397, 3.690343156115483, 3.2296967393851506, 2.882849588630295, 2.611778699358101, 2.385513844871019, 2.2032986549801175, 2.063678021851058, 1.9373253332331546, 1.8206862251791138, 1.730710151701161, 1.6426609573484503, 1.5588129225398974, 1.4723054948945262, 1.3816204950118873, 1.3066118249354426, 1.2436763357741518, 1.1806700403183534, 1.1209392107801182, 1.0735908777990038, 1.0271396467087632, 0.9711508960813963, 0.9147286284890255, 0.8554475282263818, 0.7937904084387893, 0.7296557735923026, 0.6585131444804455, 0.5925223273033025, 0.5312717498910826, 0.4744824270010985, 0.4194939272913091, 0.37176653658445813, 0.3308013800553112, 0.29379846483225824, 0.24653051175182883, 0.20169560239483067, 0.16231283436894978, 0.12238496428221311, 0.08611162896853782, 0.04858044064772026, 0.01673641972286811, -0.0138619212840831, -0.03558429403520765, -0.05754491155565212, -0.07736039179967788, -0.09537243993027347, -0.10704909330712473, -0.116911071927208, -0.12954453890993853, -0.14176411891246377, -0.15141175931579337, -0.15722363977902054, -0.16726623421469217, -0.17782488945296887, -0.19262798742413068, -0.2093939366412224, -0.23845267690346703, -0.2730583673600403, -0.3326287454182884, -0.40555700077748597, -0.5005785659791737, -0.5946510807088953, -0.6856596057768266, -0.7478639773545314, -0.7792206401483135, -0.7647775882434805, -0.6955864159984958, -0.6291953503673876, -0.4664538403266689, -0.43037792101023553, -0.10197480373700334, -2.3309069581987587], "iteration": 0, "stage": "chord", "knots": [-10.441223858044676, -9.76668464956514], "intercept": 52.52209263917649, "witness_path": "runs/spectrum_B0.979000000_-10.44122386_-9.76668465.npz", "iteration_outer": 0, "certified_min_loss": 0.8027329799722338}
{"status": "Optimal", "seconds": 1.1648808030004147, "radius": 0.979, "left": -5.263510267776965, "right": -1.4177000000000035, "slope": -5.914009014535908, "kind": "y", "columns": 4377, "X": -3.7030793302992073, "Y": 49.33285968869839, "value": 27.432815147767286, "residual": 2.9167779302952113e-12, "box_violation_scaled": 0.0, "dual_upper": 27.43281564778445, "duality_gap": 5.000171654501173e-07, "support_intercept": 27.43281564778451, "support_slope": -5.914009014535867, "multipliers": [53.72907349676335, 22.407766755798725, 14.068293289140042, 9.210840176664924, 6.632002369752423, 5.01304801821765, 3.925152232976834, 3.1528008691918026, 2.5953790502895218, 2.1632695721026542, 1.8235560648216764, 1.5686142989632241, 1.366050174655595, 1.1950398438135759, 1.0514502126206635, 0.9304510851407587, 0.8282838426447523, 0.7423571053973645, 0.6750281433566834, 0.6024621340089742, 0.5344119118479691, 0.47626201886810066, 0.4153454546378703, 0.35823325190475314, 0.3111359874162115, 0.27217824200373164, 0.2414617728507896, 0.21630279499189134, 0.1869699400611278, 0.15496495868621604, 0.12489860970753638, 0.09533221865938939, 0.06595908750829056, 0.0370948048202146, 0.0029810917466063067, -0.029345544270475577, -0.06071891854288917, -0.08443386521925673, -0.10305446646770458, -0.11759664514212805, -0.13232641866764233, -0.14376070947769604, -0.1581441500969311, -0.1702090980821379, -0.18208236124890312, -0.19695018343099285, -0.2076934895091677, -0.21570916154148434, -0.21900905435495166, -0.22596953921873633, -0.22827546866638868, -0.2310555965695329, -0.23264418024511596, -0.23268219655193548, -0.22901763445545187, -0.22337049203651474, -0.22001175684570648, -0.215546494970527, -0.21248322028654962, -0.2077944634993675, -0.20606128426498513, -0.20584389156186692, -0.2095779532155113, -0.21653816930113862, -0.2296923739850502, -0.2455010964096087, -0.2764900123054014, -0.31471104551589824, -0.36997223000771534, -0.42538008392329485, -0.4832422004222306, -0.52210936689117, -0.5449170724294012, -0.5340116982127198, -0.48788668229615983, -0.4424274646456227, -0.3247974254987774, -0.30841008333961045, -0.0672652950200536, -1.6659444417077551], "iteration": 0, "stage": "chord", "knots": [-5.263510267776965, -1.4177000000000035], "intercept": 28.624868529386838, "witness_path": "runs/spectrum_B0.979000000_-5.26351027_-1.41770000.npz", "iteration_outer": 0, "certified_min_loss": 1.192052881602386}
{"status": "Optimal", "seconds": 1.771298053994542, "radius": 0.979, "left": -8.0, "right": -5.263510267776965, "slope": -4.9441211341495785, "kind": "y", "columns": 4377, "X": -6.943347478342975, "Y": 67.03970669983354, "value": 32.71095569041386, "residual": 4.583000645652646e-13, "box_violation_scaled": 0.0, "dual_upper": 32.71111910920504, "duality_gap": 0.00016341879118186853, "support_intercept": 32.71111910920487, "support_slope": -4.944121134149599, "multipliers": [61.0532177652248, 25.568529376865712, 16.13199356916323, 10.62744797548769, 7.68672863964806, 5.835303093149906, 4.601090659819328, 3.737859358297655, 3.12420970148871, 2.647431008275277, 2.266331557377376, 1.9787142740025647, 1.7523347697154923, 1.5682748130147535, 1.4168642574166324, 1.2879319731273955, 1.175454668399535, 1.078157566240795, 1.0038515760585756, 0.9263111608254112, 0.8550638183399742, 0.7926020036530579, 0.7225358165004637, 0.6542205312514359, 0.5976565615067007, 0.552355015880276, 0.5181208433412724, 0.48842492187646547, 0.4515544370031034, 0.40891024485489, 0.3685559679117335, 0.3301388024864169, 0.29318618256378093, 0.256130557088798, 0.21112922855104, 0.16582726490314348, 0.12169325127049584, 0.08718257197771648, 0.06059386372419661, 0.03884353656248036, 0.01573938089499344, -0.005509418778241715, -0.031132174013130228, -0.0536878799931986, -0.0742005244121031, -0.09709223561039301, -0.11491432655579033, -0.13076028331488126, -0.14246431614702815, -0.15848117312680043, -0.168480892613821, -0.17749807542621723, -0.18379190390905117, -0.1882262077593525, -0.18907327693948986, -0.18845919735799124, -0.1911342423588182, -0.19222962778967526, -0.19378733958712316, -0.19247040367368026, -0.19356588129937552, -0.19585073404098383, -0.20288667820684184, -0.2143129953176322, -0.23332687095240892, -0.25549705876764167, -0.29528251568003067, -0.3429102709726128, -0.4093196013287137, -0.47525920992291865, -0.5427897526492638, -0.5891075839448668, -0.6161111855683086, -0.6048284097867813, -0.5529024014131205, -0.50185311666253, -0.3692734094836909, -0.3495611513846902, -0.07702899810992478, -1.89012333149053], "iteration": 0, "stage": "chord", "knots": [-8.0, -5.263510267776965], "intercept": 33.72988334639272, "witness_path": "runs/spectrum_B0.979000000_-8.00000000_-5.26351027.npz", "iteration_outer": 0, "certified_min_loss": 1.0187642371876748}
{"status": "Optimal", "seconds": 1.12377175000438, "radius": 0.979, "left": -1.4177000000000035, "right": 4.2546, "slope": -6.844250933401518, "kind": "y", "columns": 4377, "X": 1.0341513896580885, "Y": 18.980616451376022, "value": 26.05860806532187, "residual": 4.000355602329364e-12, "box_violation_scaled": 0.0, "dual_upper": 26.05860856534435, "duality_gap": 5.000224803097808e-07, "support_intercept": 26.058608565343548, "support_slope": -6.84425093340133, "multipliers": [45.431011858337975, 19.073721908470777, 12.037776894044887, 7.873715337625822, 5.629073077468693, 4.198564299379741, 3.2290361843925783, 2.553850503231189, 2.0832648663651887, 1.7161351545988137, 1.4077955513314109, 1.1678617122688177, 0.9855608512786119, 0.8351733863527213, 0.7060120313404994, 0.5976800674754839, 0.5057631464256991, 0.42839974012186316, 0.3650614702550033, 0.29655624385343876, 0.23518209234981327, 0.1815435171197314, 0.12819183532962783, 0.08301571850943942, 0.04633014045313791, 0.013147776872442007, -0.017128788686605986, -0.03911883880076214, -0.059467376387966106, -0.0828179621116002, -0.10551509871703804, -0.12714609488167733, -0.1489707204351492, -0.1700742085731946, -0.19480386285801454, -0.21489576011639142, -0.2329097029434994, -0.24699544503587417, -0.26017474967246235, -0.2686542416545417, -0.2749358635704631, -0.2775488555362668, -0.2834583275792442, -0.2861426324654022, -0.28868751747703, -0.2944310359833588, -0.297520579853481, -0.29874685297979936, -0.29604642055531194, -0.29581598987755003, -0.2925548695164695, -0.2894736696450811, -0.28327451583671953, -0.27589102475335525, -0.26602972802523783, -0.25755083224606184, -0.2523613474436778, -0.2468434261345527, -0.2390827311795554, -0.227961830318104, -0.21999519881637916, -0.21397883017197053, -0.21295139813669675, -0.2153403708619803, -0.22515829633401618, -0.23763606510755209, -0.26293065008805083, -0.29517385852532413, -0.3408605738131621, -0.38632912480688186, -0.43305476429813616, -0.46281009282162305, -0.47748500608048, -0.4654464662648748, -0.42212341368823886, -0.38040555278325405, -0.2809386547995803, -0.2602014506206372, -0.06090975542027108, -1.4059008241924833], "iteration": 0, "stage": "chord", "knots": [-1.4177000000000035, 4.2546], "intercept": 27.306064561011063, "witness_path": "runs/spectrum_B0.979000000_-1.41770000_4.25460000.npz", "iteration_outer": 0, "certified_min_loss": 1.2474559956667122}
{"status": "Optimal", "seconds": 1.3483985700004268, "radius": 0.979, "left": 4.2546, "right": 8.0, "slope": -7.5267709331990655, "kind": "y", "columns": 4377, "X": 5.8170143980196105, "Y": -15.461251515900244, "value": 28.322083373114218, "residual": 2.4495960815329454e-12, "box_violation_scaled": 0.0, "dual_upper": 28.32322313524279, "duality_gap": 0.0011397621285738069, "support_intercept": 28.323223135243325, "support_slope": -7.526770933199194, "multipliers": [38.54842484652834, 16.48851228396578, 10.48101095354323, 6.7999312318657354, 4.819505207018692, 3.581004519904782, 2.7548515638603885, 2.16770746545854, 1.7318518251549524, 1.3877964252664488, 1.1095592199516888, 0.8941510010860354, 0.717614672791855, 0.5652708246435046, 0.43841684026808486, 0.3381463756165346, 0.25709443442324537, 0.19105866008255065, 0.13178890080515013, 0.07220736304197889, 0.022476635255420013, -0.022455899118635783, -0.0647601777277482, -0.10271679672829011, -0.1387791318397439, -0.17107383271131696, -0.20053801134552113, -0.22322897171674408, -0.24341700590699245, -0.2611367232792644, -0.27574908338414994, -0.29300016836768167, -0.31041582672769163, -0.32487414275724, -0.33898231451323607, -0.3495846072161669, -0.35806872944174023, -0.36244012025152683, -0.3670164054916321, -0.3708311437499419, -0.37425145302478574, -0.3742774805947766, -0.3753826680978746, -0.3742248156349049, -0.3728804876313083, -0.3733397087556548, -0.3720984389303537, -0.3685644661965725, -0.3600341042431264, -0.3511908309726636, -0.33966361042573473, -0.32902786485001273, -0.3177750234473472, -0.3070253265152189, -0.2939429682846375, -0.2816376834529866, -0.2699181528479947, -0.26157284152554006, -0.2537579133322875, -0.2438292694565852, -0.23616206045454338, -0.22918174410349015, -0.22561717103272394, -0.22237550376297852, -0.22768864414183337, -0.2352978788399745, -0.25530977166233887, -0.2825338481901451, -0.32081717989628655, -0.3602462079803826, -0.3983401510821172, -0.4220637918269142, -0.42878166977117427, -0.4153140658667882, -0.3722942102063166, -0.33228906886031095, -0.24770325625203396, -0.2201729362575958, -0.05726930730029799, -1.1854052884818589], "iteration": 0, "stage": "chord", "knots": [4.2546, 8.0], "intercept": 30.209914152149707, "witness_path": "runs/spectrum_B0.979000000_4.25460000_8.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.8866910169069158}
{"status": "Optimal", "seconds": 1.1370545380050316, "radius": 0.979, "left": 12.0, "right": 16.0, "slope": -8.646820467665844, "kind": "y", "columns": 4377, "X": 13.734726314091255, "Y": -79.08563121973006, "value": 39.67608139074285, "residual": 1.092459456231154e-13, "box_violation_scaled": 0.0, "dual_upper": 39.82273618300426, "duality_gap": 0.14665479226140832, "support_intercept": 39.82273618300442, "support_slope": -8.646820467665858, "multipliers": [22.131150818368926, 10.00650934743177, 6.727109705329063, 4.491811272705782, 3.199497985931854, 2.3994082208720804, 1.8676872147091321, 1.4751306560857333, 1.1577238082417938, 0.8957867366635929, 0.691120730988588, 0.5250530326210865, 0.38579992421976644, 0.25946777577169067, 0.14446328967822802, 0.05083171584454812, -0.03630586799062612, -0.1133157835411369, -0.17145336447478723, -0.2246464421777591, -0.28062967760970986, -0.3410162671228228, -0.3910563150754882, -0.4258841421579071, -0.45211428137072307, -0.47361833938633435, -0.4954838031659874, -0.5168090211006794, -0.5297610376931746, -0.5341543910537603, -0.5408322299370039, -0.5530654311578287, -0.5662345671003937, -0.5725343617936155, -0.5708959322200412, -0.5691992844491803, -0.5717153762492055, -0.5717985972820905, -0.5676139950894867, -0.5551852306628009, -0.5393546775723395, -0.525649074863934, -0.5156335707165133, -0.5085169340518982, -0.5000432075807877, -0.48594324014006873, -0.4712177950848765, -0.4585675288209312, -0.4461230755247102, -0.432365826390487, -0.4187781563463898, -0.4072699178889453, -0.39552157842979113, -0.38352322275147827, -0.36791473950618303, -0.3538031764754299, -0.3411898762015503, -0.33126700890284866, -0.3214681962082114, -0.3125709421999182, -0.3037434834625088, -0.2939175390393865, -0.28481540666418753, -0.27594550998039624, -0.2749679083983557, -0.275847509406549, -0.28420720297868596, -0.29586233804016077, -0.3116390600094681, -0.32405068480314225, -0.3324417500123388, -0.32836458499040594, -0.3137799964048791, -0.29013372226160733, -0.2496987726251842, -0.21612793234614666, -0.1572652471739734, -0.1375037340022393, -0.03369301293354409, -0.6757516301974287], "iteration": 0, "stage": "chord", "knots": [12.0, 16.0], "intercept": 41.76550844991232, "witness_path": "runs/spectrum_B0.979000000_12.00000000_16.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.942772266908058}
{"status": "Optimal", "seconds": 1.088955145998625, "radius": 0.979, "left": 8.0, "right": 12.0, "slope": -7.998020962158748, "kind": "y", "columns": 4377, "X": 9.868085267946592, "Y": -46.9414857360304, "value": 31.98366709337637, "residual": 1.4157564010019996e-12, "box_violation_scaled": 0.0, "dual_upper": 31.988862427066763, "duality_gap": 0.005195333690394932, "support_intercept": 31.988862427067204, "support_slope": -7.998020962158801, "multipliers": [31.892855838121566, 13.773351692593364, 8.829300072271412, 5.777603097053794, 4.12388823076127, 3.0808936358553063, 2.390513016826028, 1.8937322806592543, 1.5096859584988522, 1.1962004723786777, 0.9392684049898627, 0.7335550970341331, 0.5707064703579737, 0.439340090082108, 0.325752828109821, 0.2230253732863069, 0.1322795659715642, 0.05915091142892894, -0.0032229698412853673, -0.06174065116530406, -0.11274622360928703, -0.16128393459263152, -0.20168934773667396, -0.23540135352465888, -0.26869979756707174, -0.2991135369255002, -0.32890915842490065, -0.3555387339228092, -0.3805046561516053, -0.4027236445572749, -0.41855047593969175, -0.42992081111314523, -0.43537196748451323, -0.43738719264737597, -0.4391404090640183, -0.4387572367807505, -0.43937846436157096, -0.4393657758289862, -0.44050556736893465, -0.44044554324685037, -0.4390666080217314, -0.4347533610711971, -0.43059804693970566, -0.4263500451190192, -0.4218579225801423, -0.4159035998777607, -0.40726090721563885, -0.39734538768866307, -0.3870391454237259, -0.3792740334007737, -0.37029765349485194, -0.3599566747143028, -0.34635384560595756, -0.33284479059957117, -0.318706589620445, -0.30646791133709317, -0.2945694849538094, -0.28696706939714417, -0.2803843464986128, -0.2726987695686744, -0.26621907806758544, -0.2598114590152229, -0.25504527782037145, -0.2500447236846068, -0.25277718316193715, -0.25680195422468927, -0.2707558952742994, -0.2891156431653627, -0.31616294925357197, -0.3432774980789084, -0.3682943786589647, -0.38174075827291915, -0.38011638015378846, -0.3637868282547526, -0.3221825350435782, -0.2851352138917753, -0.21201243924992833, -0.18566223760895564, -0.04892609019806951, -0.9789712295029391], "iteration": 0, "stage": "chord", "knots": [8.0, 12.0], "intercept": 33.979914383827165, "witness_path": "runs/spectrum_B0.979000000_8.00000000_12.00000000.npz", "iteration_outer": 0, "certified_min_loss": 1.9910519567604013}
{"status": "Optimal", "seconds": 1.213617022993276, "radius": 0.979, "left": 16.0, "right": 20.0, "slope": -9.351059936895545, "kind": "y", "columns": 4377, "X": 17.710437839824106, "Y": -114.9591901765831, "value": 50.65217557227497, "residual": 3.3848479574771773e-12, "box_violation_scaled": 0.0, "dual_upper": 52.33364740369068, "duality_gap": 1.6814718314157062, "support_intercept": 52.33364740369029, "support_slope": -9.351059936895528, "multipliers": [10.43254659128422, 5.1670769114963075, 3.752348237142397, 2.7122845468528594, 2.0348234642369567, 1.5829157208590081, 1.2582864625900914, 1.0131086783487426, 0.810174388066644, 0.6319793790148117, 0.47463455345647365, 0.3471241889741198, 0.23480570971453074, 0.12626812093221831, 0.027288564264552218, -0.05289517401502953, -0.11832684772130245, -0.183362107217967, -0.24946542565398958, -0.31020740460373436, -0.36237382767490556, -0.40655207389353376, -0.44774847501705844, -0.48842325417861665, -0.5262910615209752, -0.5590669380890068, -0.5880067650379017, -0.6124421691052233, -0.6336646221908107, -0.6533088313652956, -0.6705648192463849, -0.6828449761026284, -0.691264395456944, -0.6985247710929048, -0.7039988168013098, -0.7046356786127923, -0.703000570476856, -0.7000904187311998, -0.6961838664896032, -0.6912176479106443, -0.6854479669131008, -0.6764442032800901, -0.6628854528921659, -0.6479752807907262, -0.6336420616108702, -0.6203590244838755, -0.6051698401008828, -0.5876742794352209, -0.5678237665907339, -0.5483235333993888, -0.5304981873109585, -0.5139431686725828, -0.4961940592415323, -0.47654167640518724, -0.45745536226600925, -0.4397644111949835, -0.424287081938142, -0.4087561803633142, -0.39315601507392556, -0.3764788410670721, -0.35974276297280494, -0.3440032180821313, -0.32954132785826806, -0.31693930038005597, -0.3055711257719508, -0.29658035575425407, -0.28838277624811876, -0.280973352875087, -0.2722084233376742, -0.26118702188501, -0.24596085729861888, -0.2272619293382661, -0.20258931022943358, -0.1768704154420756, -0.1470110083654473, -0.12098481724813952, -0.08707289892168886, -0.07422917249949124, -0.022037802137034174, -0.3056837657635517], "iteration": 0, "stage": "chord", "knots": [16.0, 20.0], "intercept": 53.03333995758754, "witness_path": "runs/spectrum_B0.979000000_16.00000000_20.00000000.npz", "iteration_outer": 0, "certified_min_loss": 0.6996925538968668}
{"status": "Optimal", "seconds": 2.4016968910000287, "radius": 0.979, "left": 20.0, "right": 23.0, "slope": -10.047567288744034, "kind": "y", "columns": 7877, "X": 21.221398447495137, "Y": -148.86544564943202, "value": 64.35798321302354, "residual": 3.05089287166993e-13, "box_violation_scaled": 0.0, "dual_upper": 64.36586076226467, "duality_gap": 0.0078775492411296, "support_intercept": 64.36586076226519, "support_slope": -10.047567288744059, "multipliers": [3.5595716123854233, 2.189047138376685, 1.9097523680585613, 1.6549254805757714, 1.4211595200453204, 1.2173861605454481, 1.049356890850525, 0.9023693713722555, 0.767533187466277, 0.6392715094721548, 0.5186745434055617, 0.4059793246033743, 0.2989105640214892, 0.19620048271978435, 0.09836086134063249, 0.006841250009022636, -0.07922414121735474, -0.16326409884788573, -0.24356321250224783, -0.3171556087649976, -0.3848544860018786, -0.4482273986849433, -0.5073300284756941, -0.5616345730934323, -0.6108734055199626, -0.6560769583508329, -0.6969249109553676, -0.7325591516510107, -0.7637940362790102, -0.791229530774935, -0.814739184208978, -0.8340181113106404, -0.8493852883396489, -0.8613858181875045, -0.8697648415688175, -0.874636853601766, -0.8765210992534356, -0.8758247762393087, -0.87222003521507, -0.8656490301923699, -0.8563776448729021, -0.845013647056258, -0.8313195882739479, -0.8155614904962633, -0.7983210402997847, -0.7800122500357127, -0.7598925153969185, -0.7378954455252826, -0.7140721939255062, -0.6892047520033051, -0.6640549921301261, -0.6382829615207137, -0.6113843975984649, -0.5837055665159524, -0.5558068406787912, -0.5279707250489735, -0.4998949381103167, -0.4719892172532457, -0.4439304261472796, -0.4159214102030852, -0.3883172485386898, -0.3614322781758072, -0.3354550966026104, -0.3103225949991376, -0.28574452269150996, -0.26156029145535037, -0.23743907775826878, -0.21343585272186263, -0.18923734774429884, -0.1656859241406769, -0.14301504885166733, -0.12136123546237168, -0.10070852661088583, -0.08207323456981713, -0.0650328156658278, -0.05100207695356639, -0.03625878067798538, -0.02835773091201849, -0.008178232252487294, -0.09529914713822989], "iteration": 1, "stage": "chord", "knots": [20.0, 23.0], "intercept": 66.96348699455731, "witness_path": "runs/spectrum_B0.979000000_20.00000000_23.00000000.npz", "iteration_outer": 0, "certified_min_loss": 2.5976262322926402}
{"status": "Optimal", "seconds": 19.187350691994652, "radius": 0.979, "left": 23.0, "right": 25.28271794372959, "slope": -10.946981995391292, "kind": "y", "columns": 18377, "X": 24.685480680224877, "Y": -185.1151269962652, "value": 85.11638555773612, "residual": 1.5081269566508126e-12, "box_violation_scaled": 0.0, "dual_upper": 85.1277702815522, "duality_gap": 0.01138472381607869, "support_intercept": 85.12777028155105, "support_slope": -10.946981995391246, "multipliers": [1.4054954398302204, 1.3931955480353457, 1.571952758202506, 1.6596100435452903, 1.6262396667965082, 1.5289155181499916, 1.4162811206517962, 1.296688268399563, 1.1646798692330484, 1.026341992283256, 0.8857013777748847, 0.7450012483631671, 0.6067909657315868, 0.47083802620663057, 0.33854516207621377, 0.2116303630996973, 0.08980621096830053, -0.0276303230537329, -0.14092254929980663, -0.24887121321507447, -0.3508451183488253, -0.4472365463448751, -0.5370236490648279, -0.6194722686101422, -0.6959184352204046, -0.7672823509106482, -0.8333197164893962, -0.8930593119137098, -0.9465357331161273, -0.9940736639833072, -1.0354544678817523, -1.0708838832535736, -1.1008336326256565, -1.1251701126671876, -1.1433179848153197, -1.1555491667754978, -1.1628500438928782, -1.1659622776734617, -1.1648025889138223, -1.1590918495448082, -1.1491525907998805, -1.1348852434337402, -1.1163305216646846, -1.09391626217171, -1.0681412803026782, -1.039377801321281, -1.007777592174194, -0.9734567869831726, -0.9365044658017857, -0.8972107450072557, -0.8555064004001647, -0.8115277478603825, -0.7655911485894182, -0.718064402580999, -0.6688428013446228, -0.6184813365300518, -0.5675377907438062, -0.5162695803030005, -0.46465396353867944, -0.4132726562575583, -0.36277890827801307, -0.3136198032073606, -0.26591119971544563, -0.2200096931980877, -0.17707628271117734, -0.13809853035804825, -0.10397468014366573, -0.07561769116336704, -0.05278049528089777, -0.03468412198308534, -0.020692240466736588, -0.010460008149395055, -0.002479447642316035, 0.00309509461938489, 0.005400852841080986, 0.006447102586439959, 0.007614682897822808, 0.0061474814704824965, 0.002555167621448523, 0.01921225436998274], "iteration": 4, "stage": "chord", "knots": [23.0, 25.575177239162024], "intercept": 87.65002524744426, "witness_path": "runs/spectrum_B0.979000000_23.00000000_25.57517724.npz", "iteration_outer": 0, "certified_min_loss": 2.52225496589206}
{"stage": "compare", "disk_radius": 0.979, "X": -10.848869641910035, "disk": {"status": "Optimal", "seconds": 0.8301077030046145, "radius": 0.979, "left": -10.86719417678799, "right": -10.713339765964179, "slope": -1.321088168199005, "kind": "y", "columns": 4377, "X": -10.848869641910035, "Y": 82.08356812102653, "value": 67.75125479876581, "residual": 2.1433521624203422e-11, "box_violation_scaled": 0.0, "dual_upper": 67.75125529882028, "duality_gap": 5.000544689437447e-07, "support_intercept": 67.7512552988164, "support_slope": -1.3210881681993638, "multipliers": [86.09880474879066, 37.015965094887655, 23.854750240744348, 15.826344905550105, 11.502968123610612, 8.893832602082403, 7.189351564630768, 5.970281002050498, 5.100369321593165, 4.452759872372264, 3.933729656962665, 3.534675579525801, 3.2196300970872564, 2.9589407455186354, 2.751786019321208, 2.595583466230328, 2.456741989994341, 2.3347299571711204, 2.2401975846627677, 2.1462943260306804, 2.0605624487113525, 1.9722931761050935, 1.8732104875817222, 1.7840732986512817, 1.7090764034797572, 1.6367678509630283, 1.562365034868217, 1.495243880420063, 1.429341075243421, 1.3603050681177096, 1.2927878068091812, 1.217184957326667, 1.1374097748796614, 1.060159593386046, 0.9799600940073415, 0.9024082239514164, 0.8248976935756861, 0.752129750031295, 0.6829084987266636, 0.6213506886436015, 0.5633365548042706, 0.5073246722030736, 0.4410862623142171, 0.3796557369570396, 0.32423502082940153, 0.26821117853467763, 0.2174018098729825, 0.1674717796341947, 0.125316494091944, 0.08525881218666537, 0.0559496547483732, 0.027516497018942303, 0.0012637661605309585, -0.02440774575804433, -0.04368396696273364, -0.06167581466028698, -0.08108859978909984, -0.10040329734632635, -0.11763685876782622, -0.13167828036921211, -0.15132643622241387, -0.17084537766109364, -0.19352281549027212, -0.2152322447263475, -0.25158337157114047, -0.2941980771651462, -0.3658281817704467, -0.4533100854517561, -0.565551677403424, -0.6761801140799086, -0.7822420563431661, -0.8538993640637985, -0.8891688197386876, -0.8728854028862113, -0.7930946905389308, -0.7164010856753952, -0.5326138627279978, -0.487560677727349, -0.11784847072947784, -2.644665933068636], "iteration": 0, "stage": "chord", "knots": [-10.86719417678799, -10.713339765964179], "intercept": 68.4189255536426, "witness_path": "runs/spectrum_B0.979000000_-10.86719418_-10.71333977.npz", "iteration_outer": 0, "certified_min_loss": 0.6676702548223119}, "upper": {"status": "Optimal", "seconds": 0.7898230349965161, "radius": null, "left": -10.848869641910035, "right": -10.848869641910035, "slope": 0.0, "kind": "y", "columns": 4377, "X": -10.848869641910035, "Y": 82.76009120912258, "value": 82.76009120912258, "residual": 4.796163466380676e-13, "box_violation_scaled": 0.0, "dual_upper": 82.76009170917439, "duality_gap": 5.00051811513913e-07, "support_intercept": 72.41681645236596, "support_slope": -0.9533965839953997, "multipliers": [88.73779188159914, 38.17162188834079, 24.615118028925487, 16.340414971919657, 11.886636820392814, 9.203140924024533, 7.450783741910902, 6.196217729103184, 5.301017355889301, 4.635849437251042, 4.102589089629291, 3.6914958924873367, 3.3671505161508124, 3.0997980036694743, 2.887655866839503, 2.727393855655816, 2.5852529381926574, 2.461394800530789, 2.3658527215982725, 2.2703599362030102, 2.183069480726055, 2.093354076032988, 1.9920249076570973, 1.8999345147909075, 1.8219774075054433, 1.746918936139374, 1.6694659231701738, 1.598923426842555, 1.5293894070640153, 1.4569935699459655, 1.3862982522189509, 1.306983887727731, 1.2232983685870369, 1.142527407702525, 1.058854376087957, 0.9775870940893776, 0.8960076841200619, 0.8194256484428606, 0.7465799167422205, 0.681331905166005, 0.619296040787356, 0.5592406973682081, 0.4888536590020547, 0.4234790191881073, 0.3641380320857472, 0.3042575247667517, 0.2500935249443615, 0.19720919040503343, 0.15239739076834638, 0.10963555034929366, 0.07804767100133354, 0.04761753521137694, 0.019595938030477142, -0.007912754315399471, -0.029022811920055718, -0.048912324713049, -0.0701150716808689, -0.09110683797719357, -0.10995223428201176, -0.1256236369944161, -0.14714715884444018, -0.16845796729431187, -0.1928572809736217, -0.21598917291773476, -0.25412676533828377, -0.29869343516510505, -0.3731910591068489, -0.464088459057746, -0.5804625394371931, -0.6951316559060251, -0.8049733676719998, -0.8792082607294202, -0.9157882286458711, -0.8992009468032603, -0.8170749433808968, -0.7380869841368174, -0.5488432858915229, -0.5022352081978879, -0.121565039206654, -2.7253068011175463], "iteration": 0}, "budget": 0.6699392939016169, "knots": [-10.86719417678799, -10.713339765964179], "certified_loss_upper": 0.6765235881478588}
{"status": "Optimal", "seconds": 0.7110065960005159, "radius": 0.979, "left": -10.919908783335295, "right": -10.878170384087635, "slope": 0.7712825036143017, "kind": "y", "columns": 4377, "X": -10.880039833406059, "Y": 82.10583700834917, "value": 90.49742137048193, "residual": 1.340794142379309e-11, "box_violation_scaled": 0.0, "dual_upper": 90.49742187051305, "duality_gap": 5.000311205094476e-07, "support_intercept": 90.4974218705132, "support_slope": 0.7712825036143146, "multipliers": [100.11027166673203, 43.40132519379184, 28.23579410137377, 18.871529119623656, 13.815939201466126, 10.77184689057103, 8.770722183227697, 7.309413606472826, 6.2428169418699015, 5.453823931585878, 4.837605797028049, 4.380503369739246, 4.042008299468951, 3.7745581245032556, 3.5592299442757995, 3.384363961707915, 3.22590800992733, 3.0915089203065262, 2.9713129573436925, 2.835044854463093, 2.717427617356925, 2.621558464056466, 2.525409292376257, 2.432701918609085, 2.34827568766972, 2.2686393139654397, 2.1830634190823934, 2.09503663772777, 1.9979535470774237, 1.9001916469155478, 1.8105543123274397, 1.714054218913552, 1.6171812756009663, 1.5296040455794877, 1.4373898932970597, 1.339641368276401, 1.2359978906100069, 1.139389169642721, 1.043913053868819, 0.9511624985251915, 0.860588095977116, 0.780796745436352, 0.7020657947059163, 0.6335224471363864, 0.5654655467968182, 0.4908245923915169, 0.42115206262921684, 0.35480439181687623, 0.2951214907328706, 0.23233063358209868, 0.18025314559084332, 0.13233559431843742, 0.09200693011926371, 0.056348672544215786, 0.03133745286302484, 0.008939423971596024, -0.012715701325044959, -0.03658717031951032, -0.06043558633779681, -0.08311090578162074, -0.11479132298657398, -0.14727064092379943, -0.1837678822516571, -0.216846880411003, -0.26824900003671864, -0.3267788366318243, -0.41870656670342465, -0.5288609539453937, -0.6653970416298135, -0.7991018133264725, -0.9249153372987938, -1.008446791161493, -1.046456598272478, -1.0259827269929864, -0.9295356352496772, -0.8370629547457231, -0.6244209431409636, -0.5639990114130846, -0.14187873317395344, -3.068555106297864], "iteration": 0, "stage": "chord", "knots": [-10.919908783335295, -10.878170384087635], "intercept": 91.17166634962527, "witness_path": "runs/spectrum_B0.979000000_-10.91990878_-10.87817038.npz", "iteration_outer": 1, "certified_min_loss": 0.6742444791122182}
{"status": "Optimal", "seconds": 0.9261696100002155, "radius": 0.979, "left": -10.876429773062782, "right": -10.871482899654211, "slope": -0.5272369596810212, "kind": "y", "columns": 4377, "X": -10.872724752107775, "Y": 82.10809263855171, "value": 76.37559029680182, "residual": 1.9966250874858815e-12, "box_violation_scaled": 0.0, "dual_upper": 76.37559079687077, "duality_gap": 5.000689498046995e-07, "support_intercept": 76.37559079687165, "support_slope": -0.5272369596809396, "multipliers": [91.88648084688519, 39.552092513539606, 25.524112680341936, 16.95479284076784, 12.344938677367283, 9.572620909406304, 7.762901644393365, 6.4654524653192516, 5.539495695127561, 4.852905312717315, 4.302140187211718, 3.8760151435567813, 3.5399570041500192, 3.264190513994491, 3.04568598119769, 2.880150220231867, 2.733726528816178, 2.607485523881418, 2.510619608845246, 2.4131049700530807, 2.323863726590521, 2.2324130808591414, 2.128396874850303, 2.0327186952609573, 1.9511720128593821, 1.8728443703475788, 1.7917936596965347, 1.717196705870256, 1.6433826978346435, 1.567123573279506, 1.4928433740797742, 1.4093209566408451, 1.321219483765768, 1.2365667425378193, 1.1491113689646546, 1.0637561925762804, 0.977643418785982, 0.8968522309754501, 0.8200364785695798, 0.7507053843154806, 0.6841332943864984, 0.6194989488936534, 0.5444173863367346, 0.4745843513561809, 0.4107798664607313, 0.3465008819691348, 0.2885572939003235, 0.23239078363861773, 0.1846336994807788, 0.1388332067628836, 0.10469681460293148, 0.07205521709170185, 0.04208555283213545, 0.012506854760833136, -0.010718130410172975, -0.03283742636681722, -0.05615150918079017, -0.07913129095650225, -0.0999081058024024, -0.11756707625507369, -0.14139655039439827, -0.16491870309312162, -0.1914414370554971, -0.21631952655007494, -0.2566369284446673, -0.30358487706271875, -0.38156598192918684, -0.47661281294872754, -0.5979895057214318, -0.7175493593165951, -0.8319587720081555, -0.9093115535258257, -0.9474811913812754, -0.9305534541834639, -0.8456539236884285, -0.7639336286225009, -0.5681994975094486, -0.5197143055242643, -0.12601313053121002, -2.8214847650737456], "iteration": 0, "stage": "chord", "knots": [-10.876429773062782, -10.871482899654211], "intercept": 77.04639877578585, "witness_path": "runs/spectrum_B0.979000000_-10.87642977_-10.87148290.npz", "iteration_outer": 1, "certified_min_loss": 0.6708079789150787}
{"status": "Optimal", "seconds": 0.702104509997298, "radius": 0.979, "left": -10.877445589884495, "right": -10.876429773062782, "slope": -0.4054855657330274, "kind": "y", "columns": 4377, "X": -10.876429773062782, "Y": 82.1082601784858, "value": 77.6980248987999, "residual": 2.1316282072803006e-14, "box_violation_scaled": 0.0, "dual_upper": 77.69819792533195, "duality_gap": 0.00017302653205319984, "support_intercept": 87.65541238928013, "support_slope": 0.5100000000000229, "multipliers": [98.50390052637847, 42.57588044966235, 27.622785927365854, 18.45954623959356, 13.540198272600069, 10.569341911409769, 8.59156126035312, 7.138212185434346, 6.090233614926197, 5.325035172786, 4.723815447432328, 4.26965971114281, 3.9301679526272664, 3.6675272184274568, 3.4628762918349683, 3.297832037211978, 3.1394830636672224, 2.9967214231918695, 2.875010255641906, 2.747645306293051, 2.6375567822780606, 2.5394036844877625, 2.4376804769310105, 2.347359875393756, 2.271730713937382, 2.196782456781955, 2.1097490614936265, 2.0198191230937463, 1.9256625913874, 1.8323641748307495, 1.745766994700417, 1.6512353366677492, 1.555430579490205, 1.4690658381751327, 1.3808842176099034, 1.2893217531814931, 1.1895646919311118, 1.0917119583811645, 0.99538461968057, 0.9066630438422324, 0.8231682443637575, 0.7474321331740437, 0.6678840085352321, 0.598124698928811, 0.5334178714894008, 0.46514426551924587, 0.4005066643680348, 0.3351372788442995, 0.27444833885817216, 0.21193327607425172, 0.1619676054465601, 0.11724973423885889, 0.0797893550245014, 0.04578524774041937, 0.0208294631537951, -0.0016278315918209526, -0.023010155288998694, -0.04445843868204924, -0.06497956902679358, -0.08503605846657242, -0.11548188245080596, -0.1483076460245616, -0.18558273955791457, -0.21969433632078478, -0.27004834870570815, -0.3261431485610626, -0.4142292217176846, -0.51974013597427, -0.6518336809800337, -0.7814223838252745, -0.9042197962572206, -0.9863011158436144, -1.0248199110831167, -1.0052710695536233, -0.9117716646484629, -0.822035066125202, -0.6124490720119677, -0.5559838099856574, -0.1377997389388893, -3.0217084174419573], "iteration": 0, "stage": "chord", "knots": [-10.877445589884495, -10.876429773062782], "intercept": 78.3706192618337, "witness_path": "runs/spectrum_B0.979000000_-10.87744559_-10.87642977.npz", "iteration_outer": 1, "certified_min_loss": 0.672421336501742}
{"status": "Optimal", "seconds": 0.695206546006375, "radius": 0.979, "left": -10.870757505517531, "right": -10.86809559698672, "slope": -0.6517948763804275, "kind": "y", "columns": 4377, "X": -10.870757505517531, "Y": 82.10688726960126, "value": 75.02138322513085, "residual": 9.212186569129699e-12, "box_violation_scaled": 0.0, "dual_upper": 75.02138372526142, "duality_gap": 5.001305680707446e-07, "support_intercept": 74.69411181360954, "support_slope": -0.6819005899413977, "multipliers": [90.74244921922488, 39.050495537876785, 25.19381756291294, 16.731553058663337, 12.178413769830577, 9.438369534639499, 7.649495324319879, 6.3676345755538275, 5.452860873483013, 4.774060644651043, 4.229662984536653, 3.8090088876632717, 3.4772150406175917, 3.2045121308035496, 2.9883250402945096, 2.8247114398198963, 2.6798486724278185, 2.5544759713337886, 2.4580927082538384, 2.3613144461303217, 2.2727832614141783, 2.181963233352427, 2.078923412858081, 1.9845497030942838, 1.9043080534522816, 1.8271680457498125, 1.747423927024807, 1.6742997180389059, 1.6020400442316067, 1.5271825654466453, 1.4542019747500377, 1.3722054247038395, 1.2857049315242493, 1.2024581204340732, 1.1163719477718437, 1.0324972178451657, 0.9480270918289552, 0.8687604626682615, 0.7933821985656854, 0.7255301724000255, 0.6606025775578249, 0.5976285280399117, 0.5242490774914874, 0.45603247418711135, 0.3938467541156902, 0.33116304878913366, 0.2745896065680568, 0.21961223726480458, 0.17292213446742624, 0.12822307809421946, 0.09501026800258254, 0.06316977436176871, 0.033905652677035075, 0.005077343208797221, -0.017380228214937295, -0.038689842607862145, -0.06123714400411968, -0.08349479405869435, -0.10356973112724652, -0.12050595659816776, -0.14349664202807635, -0.16621429342339777, -0.19196456153055966, -0.21620750394568353, -0.2557322317262659, -0.3018142404634827, -0.37852880340090517, -0.47206696919291136, -0.5916250156550563, -0.7094069136792382, -0.8221559096657433, -0.8983752591510652, -0.9359669440973687, -0.9191626060550769, -0.8352706221764221, -0.7545429924367199, -0.5611668258855627, -0.5133638811899279, -0.12439684236906447, -2.786540373656285], "iteration": 0, "stage": "chord", "knots": [-10.870757505517531, -10.86809559698672], "intercept": 75.692298667111, "witness_path": "runs/spectrum_B0.979000000_-10.87075751_-10.86809560.npz", "iteration_outer": 1, "certified_min_loss": 0.6709149418495883}
{"status": "Optimal", "seconds": 0.7225438530003885, "radius": 0.979, "left": -10.848869641910035, "right": -10.848158697084571, "slope": -0.9541623869404, "kind": "y", "columns": 4377, "X": -10.848869641910035, "Y": 82.08356812104105, "value": 71.73198476791093, "residual": 7.034373084024992e-13, "box_violation_scaled": 6.528266425706586e-13, "dual_upper": 71.73198526791799, "duality_gap": 5.000070615324148e-07, "support_intercept": 67.7897455785567, "support_slope": -1.3175403073582204, "multipliers": [86.12426829449949, 37.02711602907752, 23.862087067034352, 15.8313051818104, 11.506670128873514, 8.896817131684388, 7.191874127357574, 5.972461070417938, 5.102305370725618, 4.45452650491641, 3.9353589882774043, 3.53618874008412, 3.2210535197555625, 2.960299880529205, 2.7530970315084815, 2.596855306299731, 2.4579819938471785, 2.3359521448459146, 2.241410039858136, 2.147491431721151, 2.061744522883762, 1.9734612913852199, 1.8743569312791963, 1.7851912462680488, 1.710165782499349, 1.6378307020925205, 1.56339845339147, 1.4962442843449508, 1.4303064455401968, 1.3612380109537308, 1.2936900975573056, 1.218051424878571, 1.1382385158501658, 1.0609543619410808, 0.9807213436671894, 0.9031336302231064, 0.8255838318769826, 0.7527790872573736, 0.6835228692331144, 0.6219294429250801, 0.5638765144266937, 0.5078256051639073, 0.44154717131000326, 0.38007859190634896, 0.3246200420846293, 0.2685589927278286, 0.2177172520605264, 0.16775871324109526, 0.12557780451494258, 0.08549401989199877, 0.05616287758404663, 0.027710456418221095, 0.00144064698003541, -0.02424857950011861, -0.04354250191872863, -0.061552662447167776, -0.08098271673326307, -0.10031359216077992, -0.11756271442605797, -0.13161985631547451, -0.1512861051876122, -0.17082235034008694, -0.19351638964385073, -0.21523954983797486, -0.25160791021764023, -0.29424145468829666, -0.36589922776486855, -0.4534140777143237, -0.5656955552484421, -0.676362982162073, -0.7824613931004669, -0.8541435696414007, -0.8894256749905791, -0.8731393179324672, -0.7933260686832719, -0.716610343218921, -0.53277043591971, -0.48770232707854, -0.11788427918197059, -2.645444055617071], "iteration": 0, "stage": "chord", "knots": [-10.848869641910035, -10.848158697084571], "intercept": 72.40850785599245, "witness_path": "runs/spectrum_B0.979000000_-10.84886964_-10.84815870.npz", "iteration_outer": 1, "certified_min_loss": 0.6765225880744623}
{"status": "Optimal", "seconds": 0.665273184000398, "radius": 0.979, "left": -10.86719417678799, "right": -10.848869641910035, "slope": -0.8380017882049862, "kind": "y", "columns": 4377, "X": -10.86719417678799, "Y": 82.10410639167159, "value": 72.99737823875245, "residual": 6.359357485052897e-13, "box_violation_scaled": 0.0, "dual_upper": 72.99737873878901, "duality_gap": 5.000365632668036e-07, "support_intercept": 72.68715412863696, "support_slope": -0.8665486794360892, "multipliers": [89.37662550313591, 38.451654538517786, 24.799488514953918, 16.46503403906059, 11.979604871291277, 9.278091001237101, 7.514103052180109, 6.250852844333462, 5.349430258563612, 4.679930451483055, 4.143134710156364, 3.7290122062707107, 3.402309365108669, 3.133263968662853, 2.9198436004384396, 2.7585248073343975, 2.6155255783348723, 2.4911895182227326, 2.3953824783732847, 2.299483353288453, 2.2117998854208603, 2.1217327321129535, 2.0198585878436934, 1.9270422438338874, 1.8483586320623357, 1.7726365047020691, 1.6944522855611668, 1.623086340792611, 1.5526823381628034, 1.4794982406538677, 1.4080692121533556, 1.3278943476244527, 1.2433052141424998, 1.161736899237264, 1.0772853729053427, 0.9951781018056934, 0.9126690816363328, 0.8352225754979402, 0.761560483969302, 0.6954742711791516, 0.6325099877922028, 0.5715181139312018, 0.5001707619657936, 0.43388396614771474, 0.37363083893654064, 0.31285168764700344, 0.2579140198729528, 0.2043563289721442, 0.15894006200039573, 0.11555597611252823, 0.083445801817299, 0.052561721107024784, 0.02413992471651052, -0.003792519201952696, -0.025333899307337805, -0.04567686013334483, -0.06730872505267, -0.08870424448281072, -0.10794123148569647, -0.12401459421589997, -0.14600387594234943, -0.167761058304374, -0.19258910348866132, -0.2160737635719121, -0.2546521424091551, -0.299700332502693, -0.37490281051079194, -0.46663982792573755, -0.5840266492546048, -0.6996859015523244, -0.8104525777910264, -0.8853187580990073, -0.9222204430641849, -0.9055634274276712, -0.8228743220404522, -0.7433318044952211, -0.5527707383725257, -0.5057823074235452, -0.1224672063091326, -2.7448213534563775], "iteration": 0, "stage": "chord", "knots": [-10.86719417678799, -10.848869641910035], "intercept": 73.66871904919918, "witness_path": "runs/spectrum_B0.979000000_-10.86719418_-10.84886964.npz", "iteration_outer": 1, "certified_min_loss": 0.671340310410173}
{"status": "Optimal", "seconds": 1.9450982300040778, "radius": 0.979, "left": -10.878170384087635, "right": -10.877445589884495, "slope": -0.35516352622678077, "kind": "y", "columns": 4377, "X": -10.877445589884495, "Y": 82.10768178253045, "value": 78.24440985048713, "residual": 2.842170943040401e-14, "box_violation_scaled": 0.0, "dual_upper": 78.24442765019121, "duality_gap": 1.779970408222198e-05, "support_intercept": 88.85171584796306, "support_slope": 0.6200000000000135, "multipliers": [99.2484950040625, 42.918268226949344, 27.867483467941124, 18.63445844353726, 13.662584804619284, 10.655432852428438, 8.664638117025294, 7.210833241927504, 6.157425984992688, 5.379041496635192, 4.76852700267843, 4.315263710292518, 3.9787825905875343, 3.712926988876763, 3.5019049630413863, 3.3343647850725335, 3.177892972100155, 3.036878611976109, 2.9140178461666344, 2.783923144630767, 2.6720578485069724, 2.573884845798539, 2.4731241421322467, 2.382871198096124, 2.3050888917653904, 2.2273134165148623, 2.139627606463801, 2.0512266031786934, 1.9572134868658373, 1.861139099228711, 1.771673402450167, 1.6769009864721307, 1.5822184572309512, 1.4951544062678666, 1.4040170834966457, 1.309973943220179, 1.209843030615507, 1.112460119277053, 1.0153672644315697, 0.924609714006493, 0.8390489001333781, 0.7621124099015869, 0.6821376541995234, 0.6122250217595755, 0.5467835424966487, 0.4767441866826638, 0.40993341575363695, 0.3432436115207814, 0.2826611584489078, 0.2206845637043318, 0.17031105619883832, 0.1237942365679231, 0.08431564101923887, 0.04947786926225267, 0.025120924409041373, 0.003465865370201532, -0.018104457792252525, -0.041018041846154304, -0.06335041909408021, -0.08450515779370027, -0.11506135607410715, -0.14734540043887606, -0.18416627125894788, -0.21832759185435738, -0.26956044934660256, -0.3270019384202183, -0.41675695842739086, -0.5238969241791154, -0.65750256093934, -0.7883277640113947, -0.9120889088596897, -0.9946942099006613, -1.0333010746033202, -1.0134544653590922, -0.9190537582522065, -0.8284873529109273, -0.617284971838404, -0.560167526005543, -0.13897121041615912, -3.0443099389591532], "iteration": 0, "stage": "chord", "knots": [-10.878170384087635, -10.877445589884495], "intercept": 78.91799450853492, "witness_path": "runs/spectrum_B0.979000000_-10.87817038_-10.87744559.npz", "iteration_outer": 1, "certified_min_loss": 0.6735668583437047}
{"status": "Optimal", "seconds": 2.0956045930070104, "radius": 0.979, "left": -10.871482899654211, "right": -10.870757505517531, "slope": -0.6116060495824962, "kind": "y", "columns": 4377, "X": -10.871482899654211, "Y": 82.1073667894716, "value": 75.45830208011043, "residual": 1.4104273304837989e-12, "box_violation_scaled": 0.0, "dual_upper": 75.458302580199, "duality_gap": 5.000885749950612e-07, "support_intercept": 75.22565367399802, "support_slope": -0.6330059734335814, "multipliers": [91.10411787745373, 39.20906799386262, 25.298235473133413, 16.802127010092587, 12.231058153583875, 9.480811118925779, 7.685347053242508, 6.398558253062163, 5.480249189572906, 4.798986218999706, 4.252575578953954, 3.830191923247422, 3.497049983322465, 3.2233785679890956, 3.006458852434269, 2.8422375893416376, 2.69688135887009, 2.57123415634703, 2.4746983100288604, 2.377687253373769, 2.2889315941439197, 2.197912205660691, 2.0945637153119034, 1.9997776166739951, 1.9191234002272224, 1.841607939397115, 1.7614507610179282, 1.6878609655505015, 1.6151099119667442, 1.5398093236173016, 1.4664178809459458, 1.383938950517337, 1.296932331311392, 1.213241056243301, 1.1267220310065367, 1.0423792798446423, 0.9573898550273823, 0.8776412592101617, 0.8018085544918598, 0.7334889428867712, 0.6680414652920943, 0.6045425377793975, 0.5306249897019171, 0.46189737543450854, 0.39919990681690726, 0.3360118776019461, 0.2790052840749599, 0.22365198548487428, 0.17662457233770776, 0.1315773131700754, 0.09807252627921269, 0.06597877551412473, 0.03649160699600091, 0.007426073284918775, -0.015274104634081732, -0.03683968786362936, -0.05962939584996559, -0.08211533715200842, -0.10241216248708107, -0.11957687308509318, -0.1428327291489909, -0.1658047117233977, -0.1917991834760557, -0.21624291824421996, -0.2560182382133926, -0.3023740010257245, -0.3794889624411024, -0.4735040704015231, -0.5936370549606478, -0.7119810273041713, -0.8252549394390911, -0.9018326066740255, -0.9396070028736508, -0.922763654014043, -0.838553149191552, -0.7575117030115529, -0.5633901008759099, -0.5153714738145923, -0.1249078079292659, -2.7975875255523515], "iteration": 0, "stage": "chord", "knots": [-10.871482899654211, -10.870757505517531], "intercept": 76.12918165766257, "witness_path": "runs/spectrum_B0.979000000_-10.87148290_-10.87075751.npz", "iteration_outer": 1, "certified_min_loss": 0.6708790774635673}
{"status": "Optimal", "seconds": 0.6620799950032961, "radius": 0.979, "left": -10.848158697084571, "right": -10.847434353172623, "slope": -0.9628990451424898, "kind": "y", "columns": 4377, "X": -10.848158697084571, "Y": 82.08262212108275, "value": 71.63694047010583, "residual": 4.39470682067622e-12, "box_violation_scaled": 0.0, "dual_upper": 71.63694097019194, "duality_gap": 5.000861165171955e-07, "support_intercept": 67.62547711815043, "support_slope": -1.3326819699737427, "multipliers": [86.01559425704453, 36.979525759298404, 23.83077475360027, 15.810135573831337, 11.490870604318333, 8.884079669780693, 7.181108260663979, 5.963156910766339, 5.094042643384908, 4.4469868188477975, 3.9284052806226586, 3.529730829479485, 3.214978595362716, 2.954499325259076, 2.747501856496334, 2.591427311195461, 2.452689870165924, 2.3307360574999754, 2.2362354889600593, 2.142382389683257, 2.0566996326003024, 1.9684759751634513, 1.8694641055783998, 1.7804200368478913, 1.7055164989211917, 1.633294635105828, 1.5589879998869103, 1.4919747316443328, 1.426186410519083, 1.3572563709615366, 1.2898392755526227, 1.21435349012422, 1.134701591561617, 1.0575624259702303, 0.9774724604763397, 0.9000377203326381, 0.8226555108239446, 0.750007826842012, 0.6809008408270707, 0.6194594185356751, 0.5615720590528279, 0.5056877089619743, 0.4395800906386905, 0.378273919498591, 0.32297683746538125, 0.26707458150149965, 0.21637099902851312, 0.16653412995832295, 0.12446257655257634, 0.0844901937552407, 0.05525287899342371, 0.026882670800213677, 0.0006857497851553007, -0.024927873996967387, -0.044146250688988434, -0.06207825521449412, -0.08143460768034905, -0.1006964386786492, -0.11787914986014845, -0.1318692001892876, -0.15145823110097714, -0.1709206269105794, -0.19354381390286507, -0.2152083726472826, -0.25150318319746384, -0.29405632654128433, -0.36559601533076796, -0.4529702562985385, -0.5650815090691234, -0.6755825324116166, -0.7815253013683372, -0.8531013421024048, -0.8883294608430241, -0.8720556521016987, -0.7923385864899267, -0.7157172679542957, -0.5321022084356349, -0.48709779195942043, -0.11773145487393775, -2.6421231622547623], "iteration": 0, "stage": "chord", "knots": [-10.848158697084571, -10.847434353172623], "intercept": 72.31373120133401, "witness_path": "runs/spectrum_B0.979000000_-10.84815870_-10.84743435.npz", "iteration_outer": 1, "certified_min_loss": 0.6767902311420642}
{"status": "Optimal", "seconds": 0.6874515609961236, "radius": 0.979, "left": -10.847434353172623, "right": -10.713339765964179, "slope": -1.3909839746630126, "kind": "y", "columns": 4377, "X": -10.844919133996818, "Y": 82.07821406131691, "value": 66.99310533941106, "residual": 9.414691248821327e-12, "box_violation_scaled": 0.0, "dual_upper": 66.99310583943009, "duality_gap": 5.00019027072085e-07, "support_intercept": 66.9931058394263, "support_slope": -1.3909839746633608, "multipliers": [85.59715180388444, 36.796282458366676, 23.710208686360232, 15.728623348592452, 11.430035543736336, 8.835034886648327, 7.139654979664711, 5.9273318398576995, 5.062227540973313, 4.417955740076317, 3.901630473785729, 3.5048650573661453, 3.191587487138799, 2.9321646576096008, 2.7259579921426154, 2.570527162263729, 2.432312885481374, 2.3106518459112406, 2.2163112109341045, 2.1227103495669075, 2.0372746049497055, 1.949280333781137, 1.8506245931424765, 1.7620488002136618, 1.6876147299396878, 1.6158287992277818, 1.5420058304967474, 1.4755350916376488, 1.4103224786751303, 1.3419253202334467, 1.2750119310591101, 1.2001148282181746, 1.1210828902220575, 1.0445019929699424, 0.9649628431896721, 0.8881171171339751, 0.8113801979014472, 0.7393372659472647, 0.6708048882397158, 0.6099487476553691, 0.5526989010408855, 0.49745587632987215, 0.4320059721815876, 0.37132514356234847, 0.3166497828530792, 0.26135895065995135, 0.21118733747193943, 0.16181895002168764, 0.12016846237190776, 0.08062502530411221, 0.051748987605268665, 0.02369533524703053, -0.0022209335453496327, -0.027543453940787825, -0.0464709465799574, -0.06410201634664635, -0.08317458465382449, -0.10217056454260881, -0.1190975641884868, -0.1328292828570223, -0.15212099102789017, -0.17129903472057928, -0.19364940945580641, -0.21508832710531808, -0.2510999387576719, -0.293343502703266, -0.36442851546715144, -0.45126135048457455, -0.5627171636145152, -0.6725774605639551, -0.7779209399460332, -0.849088311484813, -0.8841085582098205, -0.8678830659407903, -0.7885363492831895, -0.7122785386057765, -0.529529241108823, -0.48477006805633355, -0.11714301459793407, -2.6293362741083883], "iteration": 0, "stage": "chord", "knots": [-10.847434353172623, -10.713339765964179], "intercept": 67.6701080307776, "witness_path": "runs/spectrum_B0.979000000_-10.84743435_-10.71333977.npz", "iteration_outer": 1, "certified_min_loss": 0.6770021913475119}
{"stage": "excluded", "radius": 0.979, "budget": 0.6699392939016169}


==> anc/codesforarxiv/leaf_radius_bound_v23/survey.py <==
"""Certify leaf intervals using chords of the upper boundary and all-bin LP duals."""

import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
import json
from pathlib import Path

import numpy as np

from leaf_lp import Leaf


PRIMAL_TOL = 2e-7
CERT_MARGIN = 2e-5


def points(directory, run_dir):
    files = list(directory.glob("t4_*.npz")) + [directory/"reference_solution.npz"]
    files += list(run_dir.glob("upper_*.npz"))
    tab = {}
    for file in files:
        with np.load(file) as z:
            x,y = float(z["X"]),float(z["Y"])
        tab[x]=max(tab.get(x,-np.inf),y)
    return sorted(tab.items())


def run_job(a):
    directory, radius, left, right, slope, stop, save, kind = a
    problem = Leaf(directory, seconds=145)
    return problem.solve(radius, left, right, slope, save=save, kind=kind, reduced=True, stop_upper=stop)


def append(path, entry):
    with path.open("a") as handle:
        print(json.dumps(entry), file=handle)
    print(json.dumps(entry),flush=True)


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("inputs",type=Path)
    cli.add_argument("runs",type=Path)
    cli.add_argument("radius",type=float)
    cli.add_argument("--workers",type=int,default=6)
    cli.add_argument("--domain",type=Path)
    cli.add_argument("--refine",type=int,default=6)
    opt = cli.parse_args()
    directory, run_dir, radius = opt.inputs,opt.runs,opt.radius
    run_dir.mkdir(exist_ok=True)
    fn=run_dir/f"radius_{radius:.9f}.jsonl"
    budget=.005*133.98785878032336
    sample=points(directory,run_dir)
    with ProcessPoolExecutor(max_workers=opt.workers) as pool:
        if opt.domain:
            with opt.domain.open() as handle:
                domain_data=json.load(handle)
            domain_lo,domain_hi=domain_data["range"]
        else:
            ends=[pool.submit(run_job,(directory,radius,-15.,30.,0.,None,None,kind)) for kind in ("xmin","xmax")]
            tips=[f.result() for f in ends]
            if not all("dual_upper" in t for t in tips):
                append(fn,{"stage":"domain failed","results":tips})
                return
            domain_lo,domain_hi=-tips[0]["dual_upper"],tips[1]["dual_upper"]
            (run_dir/f"domain_{radius:.9f}.json").write_text(json.dumps({"range":[domain_lo,domain_hi],"tips":tips},indent=2))
            append(fn,{"stage":"domain","range":[domain_lo,domain_hi],"tips":tips})
        if domain_lo<sample[0][0] or domain_hi>sample[-1][0]:
            append(fn,{"stage":"insufficient domain coverage","samples":[sample[0],sample[-1]]})
            return
        finished = set()
        for iteration in range(opt.refine+1):
            uncertain=[]
            request={}
            sample = points(directory,run_dir)
            for (x0,y0),(x1,y1) in zip(sample[:-1],sample[1:]):
                left,right=max(domain_lo,x0),min(domain_hi,x1)
                if left>=right or (x0,x1) in finished:
                    continue
                slope=(y1-y0)/(x1-x0)
                intercept=y0-slope*x0
                expect=intercept-budget-CERT_MARGIN
                out=run_dir/f"spectrum_B{radius:.9f}_{x0:.8f}_{x1:.8f}.npz"
                task=(directory,radius,left,right,slope,expect,out,"y")
                request[pool.submit(run_job,task)] = (x0,x1,intercept,expect,out)
            for job in as_completed(request):
                x0,x1,intercept,expect,out=request[job]
                res=job.result()
                res.update({"stage":"chord","knots":[x0,x1],"intercept":intercept,
                            "witness_path":str(out),"iteration_outer":iteration})
                if "dual_upper" in res:
                    res["certified_min_loss"]=intercept-res["dual_upper"]
                append(fn,res)
                if res.get("dual_upper",np.inf)<expect:
                    finished.add((x0,x1))
                elif "X" in res and res.get("residual",np.inf)<PRIMAL_TOL:
                    uncertain.append((x0,x1,intercept,res,out))
                else:
                    append(fn,{"stage":"interval unresolved","knots":[x0,x1]})
                    return
            if not uncertain:
                append(fn,{"stage":"excluded","radius":radius,"budget":budget})
                return
            new={}
            for x0,x1,intercept,res,out in uncertain:
                x=res["X"]
                dest=run_dir/f"upper_{x:.12f}.npz"
                new[pool.submit(run_job,(directory,None,x,x,0.,None,dest,"y"))]=(x0,x1,res,out)
            candidates=[]
            for job in as_completed(new):
                x0,x1,res,out=new[job]
                top=job.result()
                x=res["X"]
                record={"stage":"compare","disk_radius":radius,"X":x,"disk":res,
                        "upper":top,"budget":budget,"knots":[x0,x1]}
                if "dual_upper" in top:
                    record["certified_loss_upper"]=top["dual_upper"]-res["Y"]
                append(fn,record)
                if record.get("certified_loss_upper",np.inf) < budget-CERT_MARGIN:
                    candidates.append(record)
            if candidates:
                win=min(candidates,key=lambda x:x["certified_loss_upper"])
                append(fn,{"stage":"admitted",**{k:v for k,v in win.items() if k!="stage"}})
                return
        append(fn,{"stage":"refinement exhausted","radius":radius})


if __name__=="__main__":
    main()


==> anc/codesforarxiv/leaf_radius_bound_v23/verified_bound.json <==
{
  "X_witness": -10.870821054912767,
  "witness_Y": 82.10971479773735,
  "unconstrained_upper": 82.7778421633972,
  "primal_max_original_row_residual": 3.694822225952521e-13,
  "disc_threshold": 0.9,
  "number_of_witness_disk_bins": 925,
  "witness_min_proxy": 0.8999999999999999,
  "Y_loss_budget": 0.6699392939016169,
  "witness_loss_upper": 0.6681278656889162,
  "feasible_space_X_range_for_exclusion_test": [
    -11.398324958006567,
    25.28271794372959
  ],
  "number_of_covering_intervals": 27,
  "smallest_certified_loss_in_cover": 0.6706225935188854,
  "finite_grid_radius_lower": 0.9781704506547151,
  "finite_grid_radius_upper": 0.9781704506547151
}


==> anc/data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/reference_summary.csv <==
success,status,message,primalMethod,highsParallel,seconds,objective,X,Y,sMin,lambdaCount,denseLambdaCount,lambdaMin,lambdaMax,fixedEikonalProfile,alphaWindow,alphaUsed,activeEikCells,eikonalWindowCells,eikonalDroppedWindowCells,bOverRsMinCut,activeBOverRsMin,activeBOverRsMax,rhoEikDroppedByTolAbsSum,eqResidualInf,eqResidualRelInf,denseResidualInf,denseResidualRelInf,denseResidualRms,denseResidualRelRms,denseWorstLambda,denseWorstTheta,rhoResPhysMax,rhoTotPhysMax,rhoResSupport,resSupportOnEikCells,fullAmpDiffRows,fullAmpDiffPairs,fullAmpDiffNlambda,fullAmpDiffLambdaMinActual,fullAmpDiffLambdaMaxActual,fullAmpDiffContactDegree,fullAmpDiffRank,fullAmpDiffEnforceScale,fullAmpDiffResidualInf,fullAmpDiffResidualRelInf,denseResidualRelQ50,denseResidualRelQ90,denseResidualRelQ95,denseResidualRelQ99,denseResidualRelInfResolvedInterval,denseResidualRelQ95ResolvedInterval,denseResolvedLambdaMin,denseEndpointRowsBelowTraining,supportCsv,solutionNpz,carrierSourceFormula,hybridTailRegularIncluded,hybridTailMode,hybridSourceNmu,hybridSourceSplitJmax,hybridSourceLambdaChunk,hybridTailSpinMin,hybridTailQuadratureCount,carrierHandoverMode,carrierHandoverBOverRsStart,carrierHandoverBOverRsEnd,carrierHandoverQuadratureCount,carrierHandoverTransitionCells,bOverRjMinCut,activeBOverRjMin,activeBOverRjMax,gridCarrierAtLambdaMin,gridCarrierAtLambdaMax,tailCarrierAtLambdaMin,tailCarrierAtLambdaMax,tailLeadingAtLambdaMin,tailLeadingAtLambdaMax,tailRegularAtLambdaMin,tailRegularAtLambdaMax,hybridCarrierAtLambdaMin,hybridCarrierAtLambdaMax,tailRegularAbsMax,tailLeadingAbsMax,tailRegularToTotalAbsScale,case
True,0,Optimization terminated successfully. (HiGHS Status 7: Optimal),highs,off,444.29184770025313,max,20.0,-62.569523590472535,nan,80,1601,2.4095520322003158e-05,0.33329049926101584,elastic-phase,0.9794808502211156,0.0,1921,2094,0,11.0,11.001254554619937,35.69086476478333,0.0,3.6327496226451483e-08,3.25607453288761e-08,0.09353983211643069,0.020044048633697163,0.02337877989911974,0.002264679267106444,6.01640548963332e-08,0.0004905672475936591,2.0,2.0,2131,0,0,0,0,nan,nan,0,0,1.0,nan,nan,0.0009128989026007129,0.0027951589768718177,0.0033907538566739313,0.010009046451096548,0.014420417341604437,0.0032991442428497563,2.653211406835662e-05,10,,outputs\gn_half_b10_control_20260818\production\reference_solutions\N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete_solution.npz,exact-grid-plus-complete-high-j-continuum,1,high-j-complete,6400,320,16,322.0,4000,smooth-b-rs,10.0,11.0,32,173,0.0,1331.456206324963,45464.373661548256,0.0016523099730691821,-0.003119387767305859,0.9414696267447235,0.0022189459506592735,0.9414696173457372,0.002213042339290147,9.398986291391643e-09,5.9036113691267066e-06,0.9431219367177927,-0.0009004418166465855,1.2603092579860242e-05,0.9414696173457372,1.3386616224080835e-05,N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete


==> anc/data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_2pi2/selection_summary.json <==
{
  "case": "X20",
  "solver": "clarabel",
  "status": "optimal",
  "statusValue": 0,
  "iterations": 58,
  "seconds": 15.306777799967676,
  "reference": "outputs\\gn_half_b10_control_20260818\\production\\reference_solutions\\N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete_solution.npz",
  "coreBOverRsMax": 10.0,
  "coreCells": 7970,
  "freeBOverRsMax": 10.0,
  "freeCells": 7970,
  "movableCells": 7970,
  "annulusCells": 0,
  "exteriorCells": 64630,
  "exteriorMaxAbsChange": 0.0,
  "annulusMaxAbsChange": 0.0,
  "YReference": -62.569523590472535,
  "Y": -62.8823712084249,
  "YDifference": -0.3128476179523645,
  "K2Slack": 0.0,
  "selectionNorm": "L2",
  "trainDifferenceResidualAbsInf": 8.42565831687958e-09,
  "trainDifferenceResidualExcess": 8.42565831687958e-09,
  "coreBoundViolation": 1.986723408584073e-07,
  "denseResidualAbsInf": 0.09353982542686347,
  "denseResidualRelInf": 0.08553856316147442,
  "denseAuditPerformed": true,
  "coreMeanSquaredDistance": 0.9434655143052587,
  "coreMeanAbsDistance": 0.9551861230520946,
  "coreMeanA0": 0.05653449632913076,
  "coreFractionRho0p8To1p2": 0.024592220828105395,
  "rhoTotalMin": -1.986723408584073e-07,
  "rhoTotalMax": 2.0,
  "solutionSaved": true,
  "solutionNpz": "outputs\\gn_half_b10_control_20260818\\production\\selection_clarabel_l2\\core_l2_frozen_exterior_solution.npz"
}


==> anc/data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/reference_summary.csv <==
success,status,message,primalMethod,highsParallel,seconds,objective,X,Y,sMin,lambdaCount,denseLambdaCount,lambdaMin,lambdaMax,fixedEikonalProfile,alphaWindow,alphaUsed,activeEikCells,eikonalWindowCells,eikonalDroppedWindowCells,bOverRsMinCut,activeBOverRsMin,activeBOverRsMax,rhoEikDroppedByTolAbsSum,eqResidualInf,eqResidualRelInf,denseResidualInf,denseResidualRelInf,denseResidualRms,denseResidualRelRms,denseWorstLambda,denseWorstTheta,rhoResPhysMax,rhoTotPhysMax,rhoResSupport,resSupportOnEikCells,fullAmpDiffRows,fullAmpDiffPairs,fullAmpDiffNlambda,fullAmpDiffLambdaMinActual,fullAmpDiffLambdaMaxActual,fullAmpDiffContactDegree,fullAmpDiffRank,fullAmpDiffEnforceScale,fullAmpDiffResidualInf,fullAmpDiffResidualRelInf,denseResidualRelQ50,denseResidualRelQ90,denseResidualRelQ95,denseResidualRelQ99,denseResidualRelInfResolvedInterval,denseResidualRelQ95ResolvedInterval,denseResolvedLambdaMin,denseEndpointRowsBelowTraining,supportCsv,solutionNpz,carrierSourceFormula,hybridTailRegularIncluded,hybridTailMode,hybridSourceNmu,hybridSourceSplitJmax,hybridSourceLambdaChunk,hybridTailSpinMin,hybridTailQuadratureCount,carrierHandoverMode,carrierHandoverBOverRsStart,carrierHandoverBOverRsEnd,carrierHandoverQuadratureCount,carrierHandoverTransitionCells,bOverRjMinCut,activeBOverRjMin,activeBOverRjMax,gridCarrierAtLambdaMin,gridCarrierAtLambdaMax,tailCarrierAtLambdaMin,tailCarrierAtLambdaMax,tailLeadingAtLambdaMin,tailLeadingAtLambdaMax,tailRegularAtLambdaMin,tailRegularAtLambdaMax,hybridCarrierAtLambdaMin,hybridCarrierAtLambdaMax,tailRegularAbsMax,tailLeadingAbsMax,tailRegularToTotalAbsScale,case
True,0,Optimization terminated successfully. (HiGHS Status 7: Optimal),highs,off,435.97581999981776,max,20.0,-133.98785878032336,nan,80,1601,2.4095520322003158e-05,0.33329049926101584,elastic-phase,0.9794808502211156,0.0,3430,3756,0,3.0,3.004404629471093,28.327858136635893,0.0,7.779256024076364e-08,7.407437864390717e-08,0.07496319496317483,0.020076714138191763,0.018721259807321703,0.0020924869804884363,6.01640548963332e-08,0.0004905672475936591,2.0,2.0,2568,0,0,0,0,nan,nan,0,0,1.0,nan,nan,0.0006729756958570502,0.002807404783085947,0.0036150996943078917,0.0088704523699495,0.013087860575397757,0.003507981252215038,2.653211406835662e-05,10,,outputs\carrier_handover_taper_production_20260816\smooth_w1p00\solutions\N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete_solution.npz,exact-grid-plus-complete-high-j-continuum,1,high-j-complete,6400,320,16,322.0,4000,smooth-b-rs,2.0,3.0,32,326,0.0,27.155874265293146,22732.18686359084,0.0112550901632753,0.1100508278701453,0.9646111469608165,0.0014167209426461458,0.9646111292871087,0.001416922541228078,1.7673707858686697e-08,-2.01598581932097e-07,0.9758662371240918,0.11146754881279146,1.652700504548508e-05,0.9646111292871087,1.7133334087581744e-05,N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete


==> anc/data/nluv2_pointwise_absorption_seven_couplings_20260818/GN_4pi2/selection_summary.json <==
{
  "case": "X20",
  "solver": "clarabel",
  "status": "optimal",
  "statusValue": 0,
  "iterations": 18,
  "seconds": 1.8673740000231192,
  "reference": "outputs/carrier_handover_taper_production_20260816/smooth_w1p00/solutions/N600_J240_X20_max_chi-window_outside-eikonal_tail-high-j-complete_solution.npz",
  "coreBOverRsMax": 2.0,
  "coreCells": 1985,
  "freeBOverRsMax": 2.0,
  "freeCells": 1985,
  "movableCells": 1985,
  "annulusCells": 0,
  "exteriorCells": 70615,
  "exteriorMaxAbsChange": 0.0,
  "annulusMaxAbsChange": 0.0,
  "YReference": -133.98785878032336,
  "Y": -134.65779807422498,
  "YDifference": -0.6699392939016207,
  "K2Slack": 0.01,
  "selectionNorm": "L2",
  "trainDifferenceResidualAbsInf": 0.009999999996368136,
  "trainDifferenceResidualExcess": 0.0,
  "coreBoundViolation": 0.0,
  "denseResidualAbsInf": 0.08492022200213775,
  "denseResidualRelInf": 0.07827324099962295,
  "denseAuditPerformed": true,
  "coreMeanSquaredDistance": 0.6950899021706469,
  "coreMeanAbsDistance": 0.7504682380358424,
  "coreMeanA0": 0.3049100978293532,
  "coreFractionRho0p8To1p2": 0.1566750629722922,
  "rhoTotalMin": 0.0,
  "rhoTotalMax": 2.0,
  "solutionSaved": true,
  "solutionNpz": "outputs/gn_half_b10_control_20260818/original_gn_clarabel_l2_k2slack0p01/core_l2_frozen_exterior_solution.npz"
}

